Automated simulations beyond the Standard Model: supersymmetry

The MadGraph5 aMC@NLO framework aims to automate all types of leading- and next-to-leading-order-accurate simulations for any user-defined model that stems from a renormalisable Lagrangian. In this paper, we present all of the key ingredients of such models in the context of supersymmetric theories. In order to do so, we extend the FeynRules package by giving it the possibility of dealing with different renormalisation options that are relevant to supersymmetric models. We also show how to deal with the problem posed by the presence of narrow resonances, thus generalising the so-called on-shell subtraction approaches. We extensively compare our total rate results with those of both Prospino2 and Resummino, and present illustrative applications relevant to the 13 TeV LHC, both at the total-rate and differential levels. The computer programs that we have used to obtain the predictions presented here are all publicly available.

==> anc/SUSYNLO/SUSY_elel/Events/results.dat <==
   100 2.6557e-01 3.5310e-04 2.7238e-01 2.5807e-01 2.6969e-01 2.6146e-01  2.1632e-01 1.4192e-04 2.2329e-01 2.0708e-01 2.1978e-01 2.1286e-01
   250 9.3537e-03 9.4552e-06 9.5450e-03 9.1991e-03 9.5207e-03 9.1867e-03  8.0699e-03 6.6001e-06 8.2854e-03 7.8474e-03 8.2161e-03 7.9236e-03
   500 4.8628e-04 9.1073e-07 4.9688e-04 4.7511e-04 4.9768e-04 4.7487e-04  4.2482e-04 1.8698e-07 4.5496e-04 3.9796e-04 4.3479e-04 4.1484e-04
   750 6.1322e-05 4.6630e-08 6.2761e-05 5.9611e-05 6.3142e-05 5.9502e-05  5.3245e-05 3.0525e-08 5.8347e-05 4.8852e-05 5.4825e-05 5.1666e-05
  1000 1.1052e-05 1.8797e-08 1.1322e-05 1.0704e-05 1.1491e-05 1.0614e-05  9.4509e-06 4.2466e-09 1.0526e-05 8.5423e-06 9.8313e-06 9.0706e-06
  1250 2.3929e-06 3.8283e-09 2.4608e-06 2.3050e-06 2.5302e-06 2.2556e-06  2.0251e-06 1.0158e-09 2.2851e-06 1.8085e-06 2.1434e-06 1.9069e-06
  1500 5.8724e-07 5.2301e-10 6.0577e-07 5.6306e-07 6.3857e-07 5.3590e-07  4.8915e-07 2.4040e-10 5.5804e-07 4.3239e-07 5.3335e-07 4.4495e-07
  1750 1.5519e-07 1.1033e-10 1.6051e-07 1.4822e-07 1.7718e-07 1.3320e-07  1.2745e-07 1.1994e-10 1.4679e-07 1.1167e-07 1.4647e-07 1.0844e-07
  2000 4.3337e-08 8.1668e-11 4.4961e-08 4.1227e-08 5.3162e-08 3.3511e-08  3.5143e-08 6.3386e-11 4.0791e-08 3.0570e-08 4.3590e-08 2.6696e-08
  2250 1.2771e-08 6.9023e-12 1.3304e-08 1.2097e-08 1.7364e-08 8.1783e-09  1.0261e-08 1.3092e-11 1.1989e-08 8.8713e-09 1.4167e-08 6.3542e-09
  2500 3.9873e-09 8.0271e-12 4.1637e-09 3.7657e-09 6.1529e-09 1.8216e-09  3.1658e-09 3.8563e-12 3.7174e-09 2.7244e-09 4.9708e-09 1.3608e-09
  2750 1.3121e-09 3.3602e-12 1.3720e-09 1.2370e-09 2.3119e-09 3.1235e-10  1.0317e-09 1.8106e-12 1.2159e-09 8.8486e-10 1.8479e-09 2.1549e-10
  3000 4.5846e-10 6.3299e-13 4.8012e-10 4.3151e-10 9.0600e-10 1.0926e-11  3.5920e-10 2.9138e-13 4.2447e-10 3.0730e-10 7.1965e-10 -1.2535e-12


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.6557392e-01   +3.5309654e-04  +2.6557392e-01   +2.5807123e-01   +2.7237868e-01   +2.6557392e-01   +2.6145619e-01   +2.6969165e-01   +2.6557392e-01   +2.6098071e-01   +2.7124608e-01   +2.6730929e-01   +2.6320419e-01   +2.7237868e-01   +2.6331547e-01   +2.5807123e-01   +2.6979155e-01   +2.6557392e-01   +2.5279623e-01   +2.6427543e-01   +2.7227300e-01   +2.7105095e-01   +2.5663195e-01   +2.6141419e-01   +2.6806797e-01   +2.6249275e-01   +2.6709936e-01   +2.6659709e-01   +2.6148391e-01   +2.6623054e-01   +2.7083549e-01   +2.6645995e-01   +2.6525596e-01   +2.6299789e-01   +2.6302268e-01   +2.5850423e-01   +2.6349185e-01   +2.6636192e-01   +2.7259979e-01   +2.6444648e-01   +2.7483240e-01   +2.7253566e-01   +2.6577008e-01   +2.6899575e-01   +2.6279354e-01   +2.6514401e-01   +2.6331037e-01   +2.6754185e-01   +2.7165540e-01   +2.6622950e-01   +2.6761508e-01   +2.6781869e-01   +2.7352216e-01   +2.6424761e-01   +2.6286431e-01   +2.5803730e-01   +2.6208776e-01   +2.6673661e-01   +2.6694274e-01   +2.6569489e-01   +2.6756511e-01   +2.6407981e-01   +2.6832049e-01   +2.6383255e-01   +2.5993373e-01   +2.6424056e-01   +2.6593694e-01   +2.6815153e-01   +2.6604727e-01   +2.6615657e-01   +2.6878696e-01   +2.6988814e-01   +2.6821925e-01   +2.6048401e-01   +2.6650517e-01   +2.6590468e-01   +2.6615208e-01   +2.6707158e-01   +2.6499066e-01   +2.6439962e-01   +2.6822495e-01   +2.5460834e-01   +2.7090096e-01   +2.6758499e-01   +2.7152072e-01   +2.6697657e-01   +2.6581949e-01   +2.6408461e-01   +2.6689373e-01   +2.6249629e-01   +2.5612494e-01   +2.7289322e-01   +2.6334407e-01   +2.6479742e-01   +2.6618803e-01   +2.6724489e-01   +2.6297408e-01   +2.6835459e-01   +2.6926310e-01   +2.7020563e-01   +2.5956020e-01   +2.6693530e-01   +2.6390063e-01   +2.6298067e-01   +2.6619459e-01   +2.6605607e-01   +2.6177708e-01   +2.6827512e-01   +2.6591556e-01   +2.6686551e-01   +2.6320229e-01   +2.6515958e-01   +2.5688128e-01   +2.6564568e-01   +2.6763897e-01   +2.7090704e-01   +2.6722536e-01   +2.5667957e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1631640e-01   +1.4191851e-04  +2.1631640e-01   +2.0707645e-01   +2.2328627e-01   +2.1631640e-01   +2.1285557e-01   +2.1977723e-01   +2.1631640e-01   +2.1631640e-01   +2.1631640e-01   +2.2328627e-01   +2.2328627e-01   +2.2328627e-01   +2.0707645e-01   +2.0707645e-01   +2.0707645e-01   +2.1631640e-01   +2.0557435e-01   +2.1526012e-01   +2.2198475e-01   +2.2100134e-01   +2.0887636e-01   +2.1280911e-01   +2.1844895e-01   +2.1370302e-01   +2.1756860e-01   +2.1714191e-01   +2.1301130e-01   +2.1683182e-01   +2.2068131e-01   +2.1704996e-01   +2.1598239e-01   +2.1408999e-01   +2.1402154e-01   +2.1028234e-01   +2.1455912e-01   +2.1688071e-01   +2.2224910e-01   +2.1553308e-01   +2.2389134e-01   +2.2229507e-01   +2.1652916e-01   +2.1922470e-01   +2.1383898e-01   +2.1595849e-01   +2.1438168e-01   +2.1798427e-01   +2.2154724e-01   +2.1687738e-01   +2.1809367e-01   +2.1830303e-01   +2.2282116e-01   +2.1519124e-01   +2.1403155e-01   +2.0984253e-01   +2.1343693e-01   +2.1739953e-01   +2.1743946e-01   +2.1645068e-01   +2.1810679e-01   +2.1509558e-01   +2.1869646e-01   +2.1487736e-01   +2.1156632e-01   +2.1519482e-01   +2.1666073e-01   +2.1856605e-01   +2.1679899e-01   +2.1684663e-01   +2.1899884e-01   +2.1986065e-01   +2.1856090e-01   +2.1203234e-01   +2.1712529e-01   +2.1670264e-01   +2.1680055e-01   +2.1762979e-01   +2.1580032e-01   +2.1537842e-01   +2.1842602e-01   +2.0711032e-01   +2.2065673e-01   +2.1810593e-01   +2.2094933e-01   +2.1747693e-01   +2.1649042e-01   +2.1513231e-01   +2.1746817e-01   +2.1370605e-01   +2.0828185e-01   +2.2244805e-01   +2.1444265e-01   +2.1584179e-01   +2.1696786e-01   +2.1756572e-01   +2.1407152e-01   +2.1877444e-01   +2.1946107e-01   +2.2032102e-01   +2.1120029e-01   +2.1749150e-01   +2.1498985e-01   +2.1416156e-01   +2.1684766e-01   +2.1672747e-01   +2.1301079e-01   +2.1868901e-01   +2.1663245e-01   +2.1740216e-01   +2.1430881e-01   +2.1583565e-01   +2.0906751e-01   +2.1627018e-01   +2.1798847e-01   +2.2079611e-01   +2.1760556e-01   +2.0887308e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3226e-01:2.9962e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.1181e-02:3.6398e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.8637e-01:2.4561e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.0700e-02:4.7208e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.000000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   6.37090579e-02    6.0587e-04       0.9510%  
       P0_uxu_elpelm                1   6.23601495e-02    6.0741e-04       0.9740%  
       P0_dxd_elpelm                2   3.02946625e-02    2.9989e-04       0.9899%  
       P0_ddx_elpelm                2   2.98413239e-02    2.9780e-04       0.9980%  
       P0_uux_elpelm                2   2.63014314e-02    2.5845e-04       0.9827%  
       P0_uxu_elpelm                2   2.67996506e-02    2.5563e-04       0.9539%  
       P0_dxd_elpelm                1   1.32405829e-02    1.3839e-04       1.0452%  
       P0_ddx_elpelm                1   1.32959765e-02    1.3485e-04       1.0142%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   7.01569248e-02    4.9864e-04       0.7107%  
       P0_uxu_elpelm                1   6.90206498e-02    4.9810e-04       0.7217%  
       P0_dxd_elpelm                2   3.41075268e-02    2.3689e-04       0.6945%  
       P0_ddx_elpelm                2   3.36981221e-02    2.3549e-04       0.6988%  
       P0_uux_elpelm                2   2.91147043e-02    2.1320e-04       0.7323%  
       P0_uxu_elpelm                2   2.94422650e-02    2.1207e-04       0.7203%  
       P0_dxd_elpelm                1   1.50663600e-02    1.1012e-04       0.7309%  
       P0_ddx_elpelm                1   1.50944370e-02    1.0627e-04       0.7041%  

Total ABS and 
Total: 
                      2.95700990e-01 +- 8.4980e-04  (2.8738e-01%)
                      2.65842835e-01 +- 1.0412e-03  (3.9167e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   6.27716782e-02    3.7947e-04       0.6045%  
       P0_uux_elpelm                1   6.26355505e-02    3.5584e-04       0.5681%  
       P0_dxd_elpelm                2   3.00411909e-02    1.8187e-04       0.6054%  
       P0_ddx_elpelm                2   2.98700098e-02    1.8131e-04       0.6070%  
       P0_uxu_elpelm                2   2.64589219e-02    1.5552e-04       0.5878%  
       P0_uux_elpelm                2   2.65835671e-02    1.5262e-04       0.5741%  
       P0_ddx_elpelm                1   1.35527434e-02    8.1937e-05       0.6046%  
       P0_dxd_elpelm                1   1.36383891e-02    8.0767e-05       0.5922%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   6.95538958e-02    3.0249e-04       0.4349%  
       P0_uux_elpelm                1   6.91765034e-02    2.7800e-04       0.4019%  
       P0_dxd_elpelm                2   3.39653239e-02    1.3670e-04       0.4025%  
       P0_ddx_elpelm                2   3.38830642e-02    1.3500e-04       0.3984%  
       P0_uxu_elpelm                2   2.94769750e-02    1.2043e-04       0.4086%  
       P0_uux_elpelm                2   2.95481257e-02    1.1739e-04       0.3973%  
       P0_ddx_elpelm                1   1.52555498e-02    6.2532e-05       0.4099%  
       P0_dxd_elpelm                1   1.53329452e-02    6.0962e-05       0.3976%  

Total ABS and 
Total: 
                      2.96192383e-01 +- 4.9154e-04  (1.6595e-01%)
                      2.65552051e-01 +- 6.3031e-04  (2.3736e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.000000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.656e-01 +- 6.3e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.656e-01 pb  +2.6% -2.8%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.656e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.1052348e-05   +1.8797294e-08  +1.1052348e-05   +1.0703518e-05   +1.1322169e-05   +1.1052348e-05   +1.0614170e-05   +1.1490526e-05   +1.1052348e-05   +1.0939260e-05   +1.1184390e-05   +1.0867730e-05   +1.0703518e-05   +1.1059464e-05   +1.1261553e-05   +1.1209639e-05   +1.1322169e-05   +1.1052348e-05   +1.0974752e-05   +1.0989454e-05   +1.0580048e-05   +1.1155364e-05   +1.1322394e-05   +1.0313496e-05   +1.1216518e-05   +1.0384794e-05   +1.1774270e-05   +1.1678216e-05   +1.0593859e-05   +1.1016240e-05   +1.2073429e-05   +1.1605512e-05   +1.0407382e-05   +1.1224706e-05   +1.1700358e-05   +1.0737480e-05   +1.0362323e-05   +1.1711969e-05   +1.1487588e-05   +1.1666282e-05   +1.1488912e-05   +1.1532987e-05   +1.0996617e-05   +1.1552511e-05   +1.1460263e-05   +1.0876694e-05   +1.0579079e-05   +1.0831726e-05   +1.1424252e-05   +1.1263814e-05   +1.0736937e-05   +1.0964581e-05   +1.1609708e-05   +1.0810940e-05   +1.1325219e-05   +1.0821614e-05   +1.1516730e-05   +1.1128780e-05   +1.1234928e-05   +1.0947912e-05   +1.0943210e-05   +1.1099245e-05   +1.1235640e-05   +1.0590821e-05   +1.0386825e-05   +1.0976930e-05   +1.0284435e-05   +1.0974651e-05   +1.0205005e-05   +1.1869404e-05   +1.1473566e-05   +1.1796325e-05   +1.1080117e-05   +1.1028661e-05   +1.0856006e-05   +1.0739145e-05   +1.0526181e-05   +1.1311337e-05   +1.0508550e-05   +1.0718748e-05   +1.1587809e-05   +1.0258935e-05   +1.1264046e-05   +1.1364764e-05   +1.0552232e-05   +1.1344978e-05   +1.1228114e-05   +1.1591027e-05   +1.1030751e-05   +1.0517557e-05   +1.1369366e-05   +1.0896850e-05   +1.1510727e-05   +1.0561719e-05   +1.1141343e-05   +1.0799194e-05   +1.1209413e-05   +1.1249141e-05   +1.0781485e-05   +1.0964862e-05   +1.0195319e-05   +1.1835442e-05   +1.0298118e-05   +1.0900821e-05   +1.0684344e-05   +1.0381721e-05   +1.1117386e-05   +1.1425695e-05   +1.1073542e-05   +1.1107892e-05   +1.1087265e-05   +1.1318623e-05   +1.0954357e-05   +1.0958834e-05   +1.1586347e-05   +1.0947228e-05   +1.1018206e-05   +1.0422904e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.4509237e-06   +4.2466463e-09  +9.4509237e-06   +8.5423330e-06   +1.0526397e-05   +9.4509237e-06   +9.0705883e-06   +9.8312591e-06   +9.4509237e-06   +9.4509237e-06   +9.4509237e-06   +8.5423330e-06   +8.5423330e-06   +8.5423330e-06   +1.0526397e-05   +1.0526397e-05   +1.0526397e-05   +9.4509237e-06   +9.3935540e-06   +9.4162151e-06   +9.0296030e-06   +9.5384675e-06   +9.6683547e-06   +8.8168257e-06   +9.5901923e-06   +8.8689538e-06   +1.0095839e-05   +9.9787813e-06   +9.0460374e-06   +9.4178829e-06   +1.0343167e-05   +9.9344927e-06   +8.8898224e-06   +9.6024481e-06   +1.0035365e-05   +9.1872709e-06   +8.8487467e-06   +1.0017111e-05   +9.8258688e-06   +9.9768476e-06   +9.8216065e-06   +9.8404639e-06   +9.3980164e-06   +9.8846167e-06   +9.8159666e-06   +9.3015845e-06   +9.0361028e-06   +9.2466757e-06   +9.7536441e-06   +9.6240677e-06   +9.1635717e-06   +9.3636061e-06   +9.9268872e-06   +9.2507105e-06   +9.7045919e-06   +9.2463919e-06   +9.8546264e-06   +9.5223367e-06   +9.6228153e-06   +9.3671686e-06   +9.3362678e-06   +9.4882795e-06   +9.6166158e-06   +9.0514864e-06   +8.8835346e-06   +9.3819134e-06   +8.7804679e-06   +9.3834599e-06   +8.7079457e-06   +1.0166469e-05   +9.8029253e-06   +1.0097568e-05   +9.4602316e-06   +9.4458365e-06   +9.2931538e-06   +9.1895745e-06   +8.9970151e-06   +9.6840656e-06   +8.9750315e-06   +9.1727721e-06   +9.9282680e-06   +8.7744457e-06   +9.6314227e-06   +9.7185581e-06   +8.9952896e-06   +9.6971063e-06   +9.5869110e-06   +9.9096270e-06   +9.4228174e-06   +8.9876352e-06   +9.7299523e-06   +9.3163762e-06   +9.8835082e-06   +9.0104411e-06   +9.5097233e-06   +9.2335764e-06   +9.5901750e-06   +9.6265268e-06   +9.2029886e-06   +9.3658219e-06   +8.7134133e-06   +1.0134714e-05   +8.8049131e-06   +9.3389633e-06   +9.1415006e-06   +8.8698900e-06   +9.5231408e-06   +9.7630342e-06   +9.4703546e-06   +9.4800436e-06   +9.4877495e-06   +9.6891992e-06   +9.3819476e-06   +9.3660249e-06   +9.9100861e-06   +9.3456225e-06   +9.4368833e-06   +8.9211291e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.5528e-06:1.2640e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.8676e-02:5.5504e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.6881e-06:1.1579e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4652e-01:1.5578e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.000000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   3.16554844e-06    2.4177e-08       0.7638%  
       P0_uux_elpelm                1   3.23774744e-06    2.3902e-08       0.7382%  
       P0_uxu_elpelm                2   1.14458622e-06    8.5219e-09       0.7445%  
       P0_uux_elpelm                2   1.15900894e-06    8.3584e-09       0.7212%  
       P0_ddx_elpelm                2   7.29003406e-07    6.5312e-09       0.8959%  
       P0_dxd_elpelm                2   7.23436253e-07    6.4763e-09       0.8952%  
       P0_dxd_elpelm                1   3.95933062e-07    3.6214e-09       0.9146%  
       P0_ddx_elpelm                1   3.95310848e-07    3.5438e-09       0.8965%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   3.26818112e-06    2.2177e-08       0.6786%  
       P0_uux_elpelm                1   3.33107691e-06    2.2099e-08       0.6634%  
       P0_uxu_elpelm                2   1.17939790e-06    7.7939e-09       0.6608%  
       P0_uux_elpelm                2   1.19282429e-06    7.6482e-09       0.6412%  
       P0_ddx_elpelm                2   7.85490388e-07    5.5000e-09       0.7002%  
       P0_dxd_elpelm                2   7.79022277e-07    5.4793e-09       0.7034%  
       P0_dxd_elpelm                1   4.29468522e-07    3.0193e-09       0.7030%  
       P0_ddx_elpelm                1   4.25269244e-07    2.9885e-09       0.7027%  

Total ABS and 
Total: 
                      1.13907307e-05 +- 3.4318e-08  (3.0128e-01%)
                      1.09505746e-05 +- 3.7531e-08  (3.4273e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   3.23748665e-06    1.4521e-08       0.4485%  
       P0_uux_elpelm                1   3.26156515e-06    1.2621e-08       0.3870%  
       P0_uux_elpelm                2   1.15341119e-06    4.4932e-09       0.3896%  
       P0_uxu_elpelm                2   1.15212387e-06    4.5359e-09       0.3937%  
       P0_ddx_elpelm                2   7.28371431e-07    3.7161e-09       0.5102%  
       P0_dxd_elpelm                2   7.28733319e-07    3.5471e-09       0.4867%  
       P0_ddx_elpelm                1   3.93904801e-07    1.9809e-09       0.5029%  
       P0_dxd_elpelm                1   3.94576131e-07    1.9699e-09       0.4992%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   3.34013290e-06    1.3027e-08       0.3900%  
       P0_uux_elpelm                1   3.35735413e-06    1.1098e-08       0.3305%  
       P0_uux_elpelm                2   1.18664524e-06    3.9653e-09       0.3342%  
       P0_uxu_elpelm                2   1.18843999e-06    3.9563e-09       0.3329%  
       P0_ddx_elpelm                2   7.88343372e-07    2.9357e-09       0.3724%  
       P0_dxd_elpelm                2   7.86287009e-07    2.7562e-09       0.3505%  
       P0_ddx_elpelm                1   4.26258594e-07    1.5507e-09       0.3638%  
       P0_dxd_elpelm                1   4.27796943e-07    1.5218e-09       0.3557%  

Total ABS and 
Total: 
                      1.15012582e-05 +- 1.8579e-08  (1.6154e-01%)
                      1.10501726e-05 +- 2.1098e-08  (1.9093e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.000000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.105e-05 +- 2.1e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.105e-05 pb  +2.4% -3.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.105e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.3929174e-06   +3.8283340e-09  +2.3929174e-06   +2.3049970e-06   +2.4608470e-06   +2.3929174e-06   +2.2556004e-06   +2.5302343e-06   +2.3929174e-06   +2.3675428e-06   +2.4224297e-06   +2.3417879e-06   +2.3049970e-06   +2.3845783e-06   +2.4477912e-06   +2.4365661e-06   +2.4608470e-06   +2.3929174e-06   +2.4019330e-06   +2.4221469e-06   +2.2186116e-06   +2.4115547e-06   +2.3870769e-06   +2.1938027e-06   +2.4213329e-06   +2.1757713e-06   +2.6990947e-06   +2.5013434e-06   +2.2198490e-06   +2.3960179e-06   +2.7250321e-06   +2.5628739e-06   +2.1844282e-06   +2.4897483e-06   +2.6174793e-06   +2.2912311e-06   +2.2176660e-06   +2.5991797e-06   +2.5338876e-06   +2.6224646e-06   +2.4977291e-06   +2.4651218e-06   +2.4210752e-06   +2.5369289e-06   +2.5086419e-06   +2.3176210e-06   +2.2282114e-06   +2.3183917e-06   +2.4611995e-06   +2.4073679e-06   +2.2710254e-06   +2.3263636e-06   +2.5103341e-06   +2.3469550e-06   +2.5018682e-06   +2.3054813e-06   +2.5010516e-06   +2.4781271e-06   +2.4994341e-06   +2.3860415e-06   +2.3147448e-06   +2.4489961e-06   +2.4594092e-06   +2.2802614e-06   +2.2287281e-06   +2.3303438e-06   +2.1592789e-06   +2.3729103e-06   +2.1021251e-06   +2.6765792e-06   +2.4980316e-06   +2.5873253e-06   +2.3310630e-06   +2.3910332e-06   +2.3860961e-06   +2.3631527e-06   +2.2559841e-06   +2.5496828e-06   +2.1792867e-06   +2.3662484e-06   +2.5790235e-06   +2.1860256e-06   +2.3903530e-06   +2.4689404e-06   +2.1612177e-06   +2.4186767e-06   +2.3531491e-06   +2.5058419e-06   +2.3721897e-06   +2.2540979e-06   +2.4390657e-06   +2.3439390e-06   +2.6996257e-06   +2.2317007e-06   +2.3444567e-06   +2.3149240e-06   +2.4411674e-06   +2.4469729e-06   +2.2573529e-06   +2.3393244e-06   +2.1492101e-06   +2.6457210e-06   +2.1663772e-06   +2.4078886e-06   +2.3302697e-06   +2.2164447e-06   +2.4796275e-06   +2.4691840e-06   +2.4128536e-06   +2.3491333e-06   +2.4266516e-06   +2.4854143e-06   +2.4379809e-06   +2.3648837e-06   +2.5093181e-06   +2.3298031e-06   +2.4248423e-06   +2.2327122e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.0251451e-06   +1.0157991e-09  +2.0251451e-06   +1.8085483e-06   +2.2850961e-06   +2.0251451e-06   +1.9069111e-06   +2.1433791e-06   +2.0251451e-06   +2.0251451e-06   +2.0251451e-06   +1.8085483e-06   +1.8085483e-06   +1.8085483e-06   +2.2850961e-06   +2.2850961e-06   +2.2850961e-06   +2.0251451e-06   +2.0340508e-06   +2.0544729e-06   +1.8762432e-06   +2.0371955e-06   +2.0119469e-06   +1.8567611e-06   +2.0442560e-06   +1.8403324e-06   +2.2910058e-06   +2.1149663e-06   +1.8776641e-06   +2.0335234e-06   +2.3138099e-06   +2.1746336e-06   +1.8472648e-06   +2.1088133e-06   +2.2240943e-06   +1.9350493e-06   +1.8737504e-06   +2.2017488e-06   +2.1492853e-06   +2.2188294e-06   +2.1147679e-06   +2.0784835e-06   +2.0515335e-06   +2.1468595e-06   +2.1253579e-06   +1.9612468e-06   +1.8862717e-06   +1.9583789e-06   +2.0832161e-06   +2.0327416e-06   +1.9175574e-06   +1.9623377e-06   +2.1243613e-06   +1.9885752e-06   +2.1239147e-06   +1.9489128e-06   +2.1111813e-06   +2.1009730e-06   +2.1146258e-06   +2.0231622e-06   +1.9544918e-06   +2.0752236e-06   +2.0769978e-06   +1.9231643e-06   +1.8894839e-06   +1.9682875e-06   +1.8274299e-06   +2.0129381e-06   +1.7752850e-06   +2.2705078e-06   +2.1136723e-06   +2.1935554e-06   +1.9704177e-06   +2.0236262e-06   +2.0193728e-06   +2.0085499e-06   +1.9112355e-06   +2.1624982e-06   +1.8366041e-06   +2.0111974e-06   +2.1887078e-06   +1.8502553e-06   +2.0210875e-06   +2.0895505e-06   +1.8216607e-06   +2.0455244e-06   +1.9822696e-06   +2.1215257e-06   +2.0036677e-06   +1.9080097e-06   +2.0584191e-06   +1.9858689e-06   +2.2966577e-06   +1.8891160e-06   +1.9727798e-06   +1.9567723e-06   +2.0673498e-06   +2.0710636e-06   +1.9050943e-06   +1.9740941e-06   +1.8215187e-06   +2.2362702e-06   +1.8325980e-06   +2.0415766e-06   +1.9738420e-06   +1.8760197e-06   +2.1074841e-06   +2.0903904e-06   +2.0462882e-06   +1.9836331e-06   +2.0539304e-06   +2.1054165e-06   +2.0672635e-06   +2.0002201e-06   +2.1184928e-06   +1.9641103e-06   +2.0610254e-06   +1.8871756e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m1250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.0300e-06:2.7833e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.4929e-02:8.0339e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.6277e-06:2.5136e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.6343e-01:1.7542e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.250000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   7.35909366e-07    5.5200e-09       0.7501%  
       P0_uxu_elpelm                1   7.34480418e-07    5.4142e-09       0.7372%  
       P0_uxu_elpelm                2   2.60818488e-07    1.9426e-09       0.7448%  
       P0_uux_elpelm                2   2.61666476e-07    1.9095e-09       0.7297%  
       P0_dxd_elpelm                2   1.31756475e-07    1.3834e-09       1.0499%  
       P0_ddx_elpelm                2   1.32455958e-07    1.3640e-09       1.0298%  
       P0_dxd_elpelm                1   7.22604952e-08    7.6156e-10       1.0539%  
       P0_ddx_elpelm                1   7.21357425e-08    7.4376e-10       1.0311%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   7.55645274e-07    5.1120e-09       0.6765%  
       P0_uxu_elpelm                1   7.55668638e-07    4.9592e-09       0.6563%  
       P0_uxu_elpelm                2   2.68369218e-07    1.7799e-09       0.6632%  
       P0_uux_elpelm                2   2.68463075e-07    1.7666e-09       0.6581%  
       P0_dxd_elpelm                2   1.49594602e-07    1.0891e-09       0.7280%  
       P0_ddx_elpelm                2   1.49525081e-07    1.0796e-09       0.7220%  
       P0_dxd_elpelm                1   8.18444733e-08    6.0268e-10       0.7364%  
       P0_ddx_elpelm                1   8.16518528e-08    5.9329e-10       0.7266%  

Total ABS and 
Total: 
                      2.51076221e-06 +- 7.7513e-09  (3.0872e-01%)
                      2.40148342e-06 +- 8.4918e-09  (3.5361e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   7.32488812e-07    2.8750e-09       0.3925%  
       P0_uux_elpelm                1   7.30112467e-07    2.8676e-09       0.3928%  
       P0_uux_elpelm                2   2.61646740e-07    1.0283e-09       0.3930%  
       P0_uxu_elpelm                2   2.60885517e-07    1.0244e-09       0.3927%  
       P0_dxd_elpelm                2   1.31602821e-07    7.9383e-10       0.6032%  
       P0_ddx_elpelm                2   1.32284661e-07    7.8288e-10       0.5918%  
       P0_dxd_elpelm                1   7.21927042e-08    4.2527e-10       0.5891%  
       P0_ddx_elpelm                1   7.17020781e-08    4.2529e-10       0.5931%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   7.53543627e-07    2.5452e-09       0.3378%  
       P0_uux_elpelm                1   7.52051486e-07    2.5179e-09       0.3348%  
       P0_uux_elpelm                2   2.68996183e-07    9.1386e-10       0.3397%  
       P0_uxu_elpelm                2   2.68274795e-07    9.0871e-10       0.3387%  
       P0_dxd_elpelm                2   1.49644695e-07    5.8348e-10       0.3899%  
       P0_ddx_elpelm                2   1.49734178e-07    5.7561e-10       0.3844%  
       P0_dxd_elpelm                1   8.16954775e-08    3.1224e-10       0.3822%  
       P0_ddx_elpelm                1   8.14106951e-08    3.0948e-10       0.3802%  

Total ABS and 
Total: 
                      2.50535114e-06 +- 3.9171e-09  (1.5635e-01%)
                      2.39291580e-06 +- 4.4945e-09  (1.8782e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/run_m1250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.250000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m1250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.393e-06 +- 4.5e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.393e-06 pb  +2.8% -3.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.393e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.8723748e-07   +5.2301404e-10  +5.8723748e-07   +5.6305506e-07   +6.0576815e-07   +5.8723748e-07   +5.3590422e-07   +6.3857074e-07   +5.8723748e-07   +5.8059394e-07   +5.9494147e-07   +5.7254795e-07   +5.6305506e-07   +5.8355589e-07   +6.0229255e-07   +5.9929529e-07   +6.0576815e-07   +5.8723748e-07   +5.9437144e-07   +6.0506081e-07   +5.3047661e-07   +5.8409117e-07   +5.5895492e-07   +5.2349719e-07   +5.8223456e-07   +5.1954208e-07   +7.1780919e-07   +6.0305351e-07   +5.1992093e-07   +6.0103622e-07   +7.0353533e-07   +6.4819073e-07   +5.1708122e-07   +6.4164810e-07   +6.6818602e-07   +5.3944742e-07   +5.4384206e-07   +6.6869884e-07   +6.4593802e-07   +6.7912268e-07   +6.1546810e-07   +5.8768632e-07   +6.1916974e-07   +6.2629297e-07   +6.1613742e-07   +5.5238132e-07   +5.2811549e-07   +5.6154858e-07   +6.1252516e-07   +5.7920025e-07   +5.4575923e-07   +5.5140504e-07   +6.1391779e-07   +5.7814002e-07   +6.3312800e-07   +5.5472121e-07   +5.9408380e-07   +6.3772625e-07   +6.2867534e-07   +5.9034743e-07   +5.5126368e-07   +6.2399565e-07   +6.0075132e-07   +5.4443977e-07   +5.4117963e-07   +5.4554801e-07   +5.1924607e-07   +5.9245878e-07   +4.8107505e-07   +6.9415541e-07   +6.1874080e-07   +6.3342254e-07   +5.4776846e-07   +5.7844577e-07   +5.9430619e-07   +6.0724843e-07   +5.5605136e-07   +6.6663589e-07   +4.9017420e-07   +6.1810188e-07   +6.5262934e-07   +5.2341232e-07   +5.6291218e-07   +6.0579040e-07   +4.9544544e-07   +5.7402353e-07   +5.2989608e-07   +6.0344028e-07   +5.7159050e-07   +5.4953060e-07   +5.7010451e-07   +5.7328785e-07   +7.4843122e-07   +5.4752517e-07   +5.3628200e-07   +5.5864118e-07   +6.0029803e-07   +5.9888951e-07   +5.2699870e-07   +5.5982411e-07   +5.1928935e-07   +6.6444018e-07   +5.1222331e-07   +6.0829361e-07   +5.7655341e-07   +5.3956930e-07   +6.4210179e-07   +6.0581514e-07   +6.0627880e-07   +5.5809339e-07   +6.0183310e-07   +6.2019212e-07   +6.2656877e-07   +5.8012335e-07   +6.0402901e-07   +5.5054472e-07   +6.1458332e-07   +5.3227871e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.8915012e-07   +2.4039620e-10  +4.8915012e-07   +4.3239315e-07   +5.5803991e-07   +4.8915012e-07   +4.4495156e-07   +5.3334868e-07   +4.8915012e-07   +4.8915012e-07   +4.8915012e-07   +4.3239315e-07   +4.3239315e-07   +4.3239315e-07   +5.5803991e-07   +5.5803991e-07   +5.5803991e-07   +4.8915012e-07   +4.9523412e-07   +5.0533523e-07   +4.4158494e-07   +4.8523129e-07   +4.6340369e-07   +4.3576474e-07   +4.8332140e-07   +4.3266267e-07   +6.0205043e-07   +5.0094420e-07   +4.3176073e-07   +5.0193705e-07   +5.8920162e-07   +5.4247555e-07   +4.3012418e-07   +5.3603060e-07   +5.5922950e-07   +4.4761612e-07   +4.5328389e-07   +5.5900025e-07   +5.4049604e-07   +5.6663846e-07   +5.1229396e-07   +4.8749401e-07   +5.1854858e-07   +5.2112713e-07   +5.1392150e-07   +4.5938981e-07   +4.3910697e-07   +4.6641822e-07   +5.1158375e-07   +4.8126495e-07   +4.5453507e-07   +4.5711644e-07   +5.1210364e-07   +4.8192485e-07   +5.2908785e-07   +4.6087195e-07   +4.9182213e-07   +5.3299097e-07   +5.2409737e-07   +4.9167262e-07   +4.5704837e-07   +5.2173472e-07   +4.9947767e-07   +4.5015062e-07   +4.5149709e-07   +4.5257368e-07   +4.3324897e-07   +4.9403924e-07   +3.9748403e-07   +5.8056336e-07   +5.1475282e-07   +5.2759689e-07   +4.5457128e-07   +4.8073320e-07   +4.9573171e-07   +5.0778404e-07   +4.6522900e-07   +5.5813425e-07   +4.0357574e-07   +5.1895825e-07   +5.4610543e-07   +4.3536085e-07   +4.6668065e-07   +5.0409500e-07   +4.0965705e-07   +4.7629294e-07   +4.3787546e-07   +5.0121687e-07   +4.7412615e-07   +4.5733893e-07   +4.7231490e-07   +4.7845050e-07   +6.3002509e-07   +4.5564181e-07   +4.4209864e-07   +4.6472399e-07   +4.9937567e-07   +4.9864331e-07   +4.3608439e-07   +4.6564497e-07   +4.3196011e-07   +5.5373530e-07   +4.2651728e-07   +5.0845741e-07   +4.8208762e-07   +4.5018489e-07   +5.3732844e-07   +5.0525565e-07   +5.0720456e-07   +4.6281720e-07   +5.0156823e-07   +5.1608538e-07   +5.2524757e-07   +4.8360994e-07   +5.0069420e-07   +4.5581608e-07   +5.1363271e-07   +4.4316497e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m1500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.8231e-07:7.0243e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.2937e-01:1.2238e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.8915e-07:6.1384e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.7768e-01:1.9221e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.87948409e-07    1.4290e-09       0.7603%  
       P0_uxu_elpelm                1   1.86692373e-07    1.4441e-09       0.7735%  
       P0_uux_elpelm                2   6.68026528e-08    5.4151e-10       0.8106%  
       P0_uxu_elpelm                2   6.67243687e-08    5.1610e-10       0.7735%  
       P0_dxd_elpelm                2   2.55043719e-08    3.4063e-10       1.3356%  
       P0_ddx_elpelm                2   2.46883871e-08    3.3680e-10       1.3642%  
       P0_ddx_elpelm                1   1.37936773e-08    1.8532e-10       1.3435%  
       P0_dxd_elpelm                1   1.37181496e-08    1.8592e-10       1.3553%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.92583740e-07    1.3368e-09       0.6941%  
       P0_uxu_elpelm                1   1.92108657e-07    1.3291e-09       0.6919%  
       P0_uux_elpelm                2   6.88473594e-08    5.0403e-10       0.7321%  
       P0_uxu_elpelm                2   6.84219916e-08    4.8212e-10       0.7046%  
       P0_dxd_elpelm                2   3.19519893e-08    2.5196e-10       0.7886%  
       P0_ddx_elpelm                2   3.13244739e-08    2.4827e-10       0.7926%  
       P0_ddx_elpelm                1   1.73279894e-08    1.3834e-10       0.7984%  
       P0_dxd_elpelm                1   1.73375370e-08    1.3637e-10       0.7865%  

Total ABS and 
Total: 
                      6.19903738e-07 +- 2.0501e-09  (3.3071e-01%)
                      5.85872389e-07 +- 2.2328e-09  (3.8110e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/res_1.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.87171410e-07    7.5932e-10       0.4057%  
       P0_uxu_elpelm                1   1.88972789e-07    7.4739e-10       0.3955%  
       P0_uux_elpelm                2   6.66281034e-08    2.7135e-10       0.4073%  
       P0_uxu_elpelm                2   6.67073408e-08    2.7006e-10       0.4048%  
       P0_ddx_elpelm                2   2.53612025e-08    1.9364e-10       0.7635%  
       P0_dxd_elpelm                2   2.50750607e-08    1.9514e-10       0.7782%  
       P0_dxd_elpelm                1   1.36971200e-08    1.0819e-10       0.7899%  
       P0_ddx_elpelm                1   1.36378438e-08    1.0677e-10       0.7829%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.92176786e-07    6.8418e-10       0.3560%  
       P0_uxu_elpelm                1   1.93865336e-07    6.7182e-10       0.3465%  
       P0_uux_elpelm                2   6.82691892e-08    2.4691e-10       0.3617%  
       P0_uxu_elpelm                2   6.82818798e-08    2.4650e-10       0.3610%  
       P0_ddx_elpelm                2   3.14740218e-08    1.3289e-10       0.4222%  
       P0_dxd_elpelm                2   3.14689544e-08    1.3195e-10       0.4193%  
       P0_dxd_elpelm                1   1.72228733e-08    7.3964e-11       0.4295%  
       P0_ddx_elpelm                1   1.71282912e-08    7.2479e-11       0.4232%  

Total ABS and 
Total: 
                      6.19887332e-07 +- 1.0426e-09  (1.6819e-01%)
                      5.87250870e-07 +- 1.1749e-09  (2.0007e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m1500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.873e-07 +- 1.2e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.872e-07 pb  +3.2% -4.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.872e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.5519039e-07   +1.1033480e-10  +1.5519039e-07   +1.4821761e-07   +1.6051226e-07   +1.5519039e-07   +1.3320337e-07   +1.7717741e-07   +1.5519039e-07   +1.5334040e-07   +1.5733002e-07   +1.5082943e-07   +1.4821761e-07   +1.5385015e-07   +1.5952948e-07   +1.5867971e-07   +1.6051226e-07   +1.5519039e-07   +1.5845008e-07   +1.6221090e-07   +1.3592685e-07   +1.5289918e-07   +1.3989881e-07   +1.3232448e-07   +1.4900358e-07   +1.3264524e-07   +2.1617661e-07   +1.5200065e-07   +1.2593553e-07   +1.6194242e-07   +1.9431957e-07   +1.7880304e-07   +1.2940937e-07   +1.8751862e-07   +1.8190429e-07   +1.3202539e-07   +1.4821976e-07   +1.9032772e-07   +1.7956526e-07   +2.0045859e-07   +1.5995686e-07   +1.5081414e-07   +1.7873554e-07   +1.6393598e-07   +1.5988498e-07   +1.3763159e-07   +1.3091780e-07   +1.4884337e-07   +1.6749624e-07   +1.5266646e-07   +1.4445445e-07   +1.4057738e-07   +1.6070797e-07   +1.5059878e-07   +1.6992328e-07   +1.4301319e-07   +1.4734833e-07   +1.8196895e-07   +1.7398234e-07   +1.5238786e-07   +1.3679852e-07   +1.7350058e-07   +1.5900085e-07   +1.4048651e-07   +1.3902852e-07   +1.3233321e-07   +1.3476727e-07   +1.5594907e-07   +1.0925856e-07   +1.9612925e-07   +1.6413676e-07   +1.6141519e-07   +1.3206072e-07   +1.4669374e-07   +1.6395329e-07   +1.6804243e-07   +1.4919682e-07   +1.9646192e-07   +1.0956756e-07   +1.7758763e-07   +1.7941260e-07   +1.3220382e-07   +1.3586841e-07   +1.5766568e-07   +1.1725963e-07   +1.4035708e-07   +1.2390350e-07   +1.4935056e-07   +1.4582528e-07   +1.4459037e-07   +1.4101380e-07   +1.4960683e-07   +2.3413361e-07   +1.4337886e-07   +1.2669004e-07   +1.4669534e-07   +1.5610090e-07   +1.5540282e-07   +1.2820513e-07   +1.4687954e-07   +1.3006414e-07   +1.8405392e-07   +1.2910568e-07   +1.6899343e-07   +1.5467718e-07   +1.4366013e-07   +1.8036734e-07   +1.6040072e-07   +1.6580033e-07   +1.3918551e-07   +1.6311986e-07   +1.6607358e-07   +1.8231121e-07   +1.5638469e-07   +1.5758231e-07   +1.3934519e-07   +1.6350838e-07   +1.3902200e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.2745372e-07   +1.1993785e-10  +1.2745372e-07   +1.1167084e-07   +1.4678919e-07   +1.2745372e-07   +1.0843779e-07   +1.4646964e-07   +1.2745372e-07   +1.2745372e-07   +1.2745372e-07   +1.1167084e-07   +1.1167084e-07   +1.1167084e-07   +1.4678919e-07   +1.4678919e-07   +1.4678919e-07   +1.2745372e-07   +1.3009051e-07   +1.3331934e-07   +1.1162959e-07   +1.2550395e-07   +1.1403710e-07   +1.0795113e-07   +1.2155573e-07   +1.0906771e-07   +1.8034948e-07   +1.2408050e-07   +1.0237076e-07   +1.3338695e-07   +1.5983589e-07   +1.4756603e-07   +1.0573337e-07   +1.5678144e-07   +1.5050984e-07   +1.0741763e-07   +1.2248758e-07   +1.5805127e-07   +1.4831137e-07   +1.6683346e-07   +1.3036895e-07   +1.2265285e-07   +1.4867661e-07   +1.3388010e-07   +1.3103848e-07   +1.1236139e-07   +1.0671761e-07   +1.2217808e-07   +1.3827584e-07   +1.2532451e-07   +1.1879359e-07   +1.1452344e-07   +1.3155667e-07   +1.2298401e-07   +1.3988013e-07   +1.1716547e-07   +1.1926036e-07   +1.5113373e-07   +1.4340253e-07   +1.2465102e-07   +1.1130343e-07   +1.4335454e-07   +1.2979580e-07   +1.1430550e-07   +1.1373882e-07   +1.0725284e-07   +1.1058839e-07   +1.2861893e-07   +8.8092869e-08   +1.6249723e-07   +1.3445729e-07   +1.3139273e-07   +1.0706648e-07   +1.2030618e-07   +1.3499089e-07   +1.3942786e-07   +1.2266831e-07   +1.6357065e-07   +8.7583801e-08   +1.4763488e-07   +1.4736662e-07   +1.0839579e-07   +1.1044086e-07   +1.2895835e-07   +9.5274450e-08   +1.1399287e-07   +9.9388514e-08   +1.2122442e-07   +1.1904492e-07   +1.1874791e-07   +1.1455871e-07   +1.2243922e-07   +1.9674127e-07   +1.1833779e-07   +1.0211809e-07   +1.2084144e-07   +1.2771232e-07   +1.2664120e-07   +1.0426251e-07   +1.2032932e-07   +1.0696971e-07   +1.5134083e-07   +1.0553907e-07   +1.3949909e-07   +1.2683276e-07   +1.1846452e-07   +1.4952637e-07   +1.3157875e-07   +1.3687376e-07   +1.1322555e-07   +1.3453236e-07   +1.3668140e-07   +1.5215427e-07   +1.2899444e-07   +1.2913222e-07   +1.1330192e-07   +1.3435314e-07   +1.1440839e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m1750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1988e-07:1.9490e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.0968e-01:1.9835e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.7594e-08:1.6147e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.2142e-01:2.1189e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.750000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/res_0.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   5.20351543e-08    4.1064e-10       0.7892%  
       P0_uux_elpelm                1   5.21464650e-08    4.0206e-10       0.7710%  
       P0_uux_elpelm                2   1.85865496e-08    1.4993e-10       0.8067%  
       P0_uxu_elpelm                2   1.82334211e-08    1.4418e-10       0.7907%  
       P0_dxd_elpelm                2   4.71343966e-09    8.8351e-11       1.8744%  
       P0_ddx_elpelm                2   4.69643927e-09    8.7304e-11       1.8589%  
       P0_ddx_elpelm                1   2.68055660e-09    5.0609e-11       1.8880%  
       P0_dxd_elpelm                1   2.50956398e-09    4.8818e-11       1.9453%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   5.34558242e-08    3.8173e-10       0.7141%  
       P0_uux_elpelm                1   5.35820513e-08    3.7082e-10       0.6921%  
       P0_uux_elpelm                2   1.90438377e-08    1.4183e-10       0.7448%  
       P0_uxu_elpelm                2   1.87368083e-08    1.3401e-10       0.7152%  
       P0_dxd_elpelm                2   7.21786284e-09    6.0738e-11       0.8415%  
       P0_ddx_elpelm                2   7.22635182e-09    5.9165e-11       0.8187%  
       P0_ddx_elpelm                1   4.07580174e-09    3.5871e-11       0.8801%  
       P0_dxd_elpelm                1   3.95621038e-09    3.3062e-11       0.8357%  

Total ABS and 
Total: 
                      1.67294748e-07 +- 5.7521e-10  (3.4383e-01%)
                      1.55601589e-07 +- 6.2763e-10  (4.0336e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/res_1.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   5.19307724e-08    2.3030e-10       0.4435%  
       P0_uxu_elpelm                1   5.17788386e-08    2.1998e-10       0.4248%  
       P0_uxu_elpelm                2   1.84070175e-08    8.4238e-11       0.4576%  
       P0_uux_elpelm                2   1.85253396e-08    8.2346e-11       0.4445%  
       P0_ddx_elpelm                2   4.74763060e-09    5.4636e-11       1.1508%  
       P0_dxd_elpelm                2   4.71480532e-09    5.4291e-11       1.1515%  
       P0_ddx_elpelm                1   2.53030017e-09    3.8385e-11       1.5170%  
       P0_dxd_elpelm                1   2.55961307e-09    2.9546e-11       1.1543%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   5.33245283e-08    2.1124e-10       0.3961%  
       P0_uxu_elpelm                1   5.30032723e-08    2.0256e-10       0.3822%  
       P0_uxu_elpelm                2   1.89661357e-08    7.6765e-11       0.4047%  
       P0_uux_elpelm                2   1.89868908e-08    7.6101e-11       0.4008%  
       P0_ddx_elpelm                2   7.28114294e-09    3.5208e-11       0.4835%  
       P0_dxd_elpelm                2   7.28454878e-09    3.4424e-11       0.4726%  
       P0_ddx_elpelm                1   4.32462211e-09    2.6280e-11       0.6077%  
       P0_dxd_elpelm                1   3.96232247e-09    1.8712e-11       0.4722%  

Total ABS and 
Total: 
                      1.67133463e-07 +- 3.1749e-10  (1.8996e-01%)
                      1.55194317e-07 +- 3.5155e-10  (2.2652e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/run_m1750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.750000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m1750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.552e-07 +- 3.5e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.552e-07 pb  +3.4% -4.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.552e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.3336738e-08   +8.1667707e-11  +4.3336738e-08   +4.1226818e-08   +4.4961264e-08   +4.3336738e-08   +3.3511008e-08   +5.3162467e-08   +4.3336738e-08   +4.2797456e-08   +4.3959297e-08   +4.1977619e-08   +4.1226818e-08   +4.2844374e-08   +4.4666788e-08   +4.4411719e-08   +4.4961264e-08   +4.3336738e-08   +4.4310318e-08   +4.5590206e-08   +3.6901526e-08   +4.1919483e-08   +3.5945560e-08   +3.4103753e-08   +3.9221301e-08   +3.6189416e-08   +6.9641748e-08   +4.0088468e-08   +3.0864684e-08   +4.5812909e-08   +5.6791953e-08   +5.2891232e-08   +3.3670664e-08   +6.0880914e-08   +5.2864398e-08   +3.2530644e-08   +4.3938326e-08   +5.9770193e-08   +5.4376623e-08   +6.4134392e-08   +4.2955361e-08   +4.0014952e-08   +5.6821017e-08   +4.4255292e-08   +4.2916943e-08   +3.5425944e-08   +3.3268656e-08   +4.1540335e-08   +5.0074679e-08   +4.1703454e-08   +4.1135971e-08   +3.7036520e-08   +4.3836169e-08   +4.0498149e-08   +4.8509215e-08   +3.8849555e-08   +3.5924435e-08   +5.6637927e-08   +5.1417417e-08   +4.0895634e-08   +3.4963658e-08   +5.2118780e-08   +4.3160839e-08   +3.6555659e-08   +3.6726992e-08   +3.1921390e-08   +3.6758619e-08   +4.4781414e-08   +2.3745770e-08   +6.0137500e-08   +4.5584966e-08   +4.1430257e-08   +3.2222362e-08   +3.8638505e-08   +4.7413619e-08   +5.0832743e-08   +4.2916479e-08   +6.3080529e-08   +2.2156188e-08   +5.5994136e-08   +5.0883778e-08   +3.4920201e-08   +3.2609193e-08   +4.2981780e-08   +2.8787994e-08   +3.4881387e-08   +2.5831352e-08   +3.6670956e-08   +3.8632246e-08   +3.9687908e-08   +3.4080488e-08   +4.0243822e-08   +8.0454040e-08   +4.1321620e-08   +2.9696014e-08   +4.1049704e-08   +4.2343452e-08   +4.0683907e-08   +3.2163239e-08   +4.0279542e-08   +3.4443880e-08   +5.3289281e-08   +3.3163220e-08   +4.9085943e-08   +4.3157537e-08   +4.0671428e-08   +5.5021129e-08   +4.4847634e-08   +4.8818800e-08   +3.5524806e-08   +4.7252292e-08   +4.7481203e-08   +5.7877824e-08   +4.5157783e-08   +4.2195074e-08   +3.5983080e-08   +4.5811530e-08   +3.7835077e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.5143129e-08   +6.3385597e-11  +3.5143129e-08   +3.0570282e-08   +4.0791320e-08   +3.5143129e-08   +2.6696430e-08   +4.3589827e-08   +3.5143129e-08   +3.5143129e-08   +3.5143129e-08   +3.0570282e-08   +3.0570282e-08   +3.0570282e-08   +4.0791320e-08   +4.0791320e-08   +4.0791320e-08   +3.5143129e-08   +3.5971720e-08   +3.6925652e-08   +2.9871199e-08   +3.3899838e-08   +2.8785351e-08   +2.7328598e-08   +3.1337245e-08   +2.9301792e-08   +5.7708085e-08   +3.2156021e-08   +2.4581411e-08   +3.7310651e-08   +4.6070626e-08   +4.3242312e-08   +2.7024288e-08   +5.0788427e-08   +4.3135660e-08   +2.5785903e-08   +3.6042924e-08   +4.9246672e-08   +4.4425950e-08   +5.3311804e-08   +3.4280390e-08   +3.2085635e-08   +4.7117059e-08   +3.5568673e-08   +3.4600881e-08   +2.8308407e-08   +2.6613332e-08   +3.3850851e-08   +4.0895669e-08   +3.3829864e-08   +3.3484946e-08   +2.9702575e-08   +3.5348695e-08   +3.2465326e-08   +3.9232853e-08   +3.1367431e-08   +2.8346065e-08   +4.6695396e-08   +4.1949636e-08   +3.2839473e-08   +2.7916364e-08   +4.2681226e-08   +3.4600005e-08   +2.9476995e-08   +2.9510431e-08   +2.5178326e-08   +2.9633028e-08   +3.6396551e-08   +1.8425974e-08   +4.9443637e-08   +3.6787263e-08   +3.3039649e-08   +2.5389324e-08   +3.1086384e-08   +3.8667964e-08   +4.1791913e-08   +3.4713439e-08   +5.2382931e-08   +1.6869408e-08   +4.6018631e-08   +4.1213871e-08   +2.8288508e-08   +2.5739752e-08   +3.4575499e-08   +2.2937436e-08   +2.7615437e-08   +2.0006583e-08   +2.9042229e-08   +3.1035050e-08   +3.2238967e-08   +2.7156169e-08   +3.2402592e-08   +6.7017973e-08   +3.3789218e-08   +2.3478737e-08   +3.3416309e-08   +3.4115596e-08   +3.2339797e-08   +2.5640349e-08   +3.2584826e-08   +2.7814414e-08   +4.3251863e-08   +2.6542536e-08   +4.0106524e-08   +3.4862360e-08   +3.3324894e-08   +4.5208153e-08   +3.6338673e-08   +3.9849096e-08   +2.8346924e-08   +3.8693770e-08   +3.8609693e-08   +4.8158320e-08   +3.6907802e-08   +3.4124242e-08   +2.8810513e-08   +3.7069800e-08   +3.0765370e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m2000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.0160e-08:5.8479e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.3556e-01:3.1742e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.4027e-08:4.7949e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.5572e-01:3.3649e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.000000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.50856277e-08    1.3103e-10       0.8686%  
       P0_uxu_elpelm                1   1.48856427e-08    1.2108e-10       0.8134%  
       P0_uxu_elpelm                2   5.36860389e-09    4.8135e-11       0.8966%  
       P0_uux_elpelm                2   5.30988720e-09    4.3029e-11       0.8104%  
       P0_ddx_elpelm                2   8.61696876e-10    2.5150e-11       2.9187%  
       P0_dxd_elpelm                2   8.33588809e-10    2.4656e-11       2.9578%  
       P0_dxd_elpelm                1   4.56083438e-10    1.3743e-11       3.0132%  
       P0_ddx_elpelm                1   4.67177079e-10    1.3616e-11       2.9145%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.55272854e-08    1.2390e-10       0.7980%  
       P0_uxu_elpelm                1   1.52702725e-08    1.1407e-10       0.7470%  
       P0_uxu_elpelm                2   5.51867079e-09    4.5685e-11       0.8278%  
       P0_uux_elpelm                2   5.45529583e-09    4.0217e-11       0.7372%  
       P0_ddx_elpelm                2   1.85594034e-09    1.6485e-11       0.8882%  
       P0_dxd_elpelm                2   1.80238532e-09    1.6345e-11       0.9068%  
       P0_dxd_elpelm                1   1.00402449e-09    9.1171e-12       0.9081%  
       P0_ddx_elpelm                1   1.00929562e-09    8.8774e-12       0.8796%  

Total ABS and 
Total: 
                      4.74431703e-08 +- 1.8102e-10  (3.8155e-01%)
                      4.32683077e-08 +- 1.9394e-10  (4.4823e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   1.50963849e-08    7.0385e-11       0.4662%  
       P0_uux_elpelm                1   1.49370512e-08    6.9287e-11       0.4639%  
       P0_uxu_elpelm                2   5.35969619e-09    2.4698e-11       0.4608%  
       P0_uux_elpelm                2   5.35370437e-09    2.4273e-11       0.4534%  
       P0_ddx_elpelm                2   8.42571138e-10    1.5913e-11       1.8886%  
       P0_dxd_elpelm                2   8.42149366e-10    1.5306e-11       1.8175%  
       P0_dxd_elpelm                1   4.46210199e-10    8.4779e-12       1.9000%  
       P0_ddx_elpelm                1   4.56943771e-10    8.3853e-12       1.8351%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   1.55440346e-08    6.4592e-11       0.4155%  
       P0_uux_elpelm                1   1.53759055e-08    6.3564e-11       0.4134%  
       P0_uxu_elpelm                2   5.50288227e-09    2.2808e-11       0.4145%  
       P0_uux_elpelm                2   5.48605650e-09    2.2530e-11       0.4107%  
       P0_ddx_elpelm                2   1.85795717e-09    9.8020e-12       0.5276%  
       P0_dxd_elpelm                2   1.83336875e-09    9.0922e-12       0.4959%  
       P0_dxd_elpelm                1   9.96856111e-10    5.1403e-12       0.5157%  
       P0_ddx_elpelm                1   9.94059982e-10    5.0756e-12       0.5106%  

Total ABS and 
Total: 
                      4.75911209e-08 +- 9.7320e-11  (2.0449e-01%)
                      4.33347112e-08 +- 1.0763e-10  (2.4836e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/run_m2000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.000000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m2000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.333e-08 +- 1.1e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.334e-08 pb  +3.7% -4.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.334e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.2771227e-08   +6.9023127e-12  +1.2771227e-08   +1.2096960e-08   +1.3304460e-08   +1.2771227e-08   +8.1783454e-09   +1.7364108e-08   +1.2771227e-08   +1.2607870e-08   +1.2959473e-08   +1.2321474e-08   +1.2096960e-08   +1.2580194e-08   +1.3212698e-08   +1.3133069e-08   +1.3304460e-08   +1.2771227e-08   +1.3188350e-08   +1.3269535e-08   +1.0431392e-08   +1.2050674e-08   +9.3769394e-09   +8.7217681e-09   +1.0230796e-08   +1.0329010e-08   +2.4485235e-08   +1.0772181e-08   +7.2802020e-09   +1.3652870e-08   +1.7123350e-08   +1.6755587e-08   +8.7269614e-09   +2.2461619e-08   +1.6128879e-08   +7.5330079e-09   +1.4344150e-08   +2.0574218e-08   +1.7571665e-08   +2.3238550e-08   +1.1227257e-08   +1.0826111e-08   +2.0145542e-08   +1.2185470e-08   +1.1670433e-08   +8.9026775e-09   +8.3375180e-09   +1.2648280e-08   +1.6011153e-08   +1.2163134e-08   +1.2588522e-08   +1.0116603e-08   +1.2259727e-08   +1.0952414e-08   +1.4181667e-08   +1.1176519e-08   +8.2257810e-09   +1.9363468e-08   +1.6371194e-08   +1.1107519e-08   +8.8173426e-09   +1.6858697e-08   +1.1821286e-08   +1.0219282e-08   +9.6195965e-09   +7.0110333e-09   +1.0142061e-08   +1.3612994e-08   +3.9639990e-09   +2.0094622e-08   +1.3153134e-08   +1.0208691e-08   +7.0672084e-09   +1.0377023e-08   +1.4670336e-08   +1.6661645e-08   +1.2594590e-08   +2.2680417e-08   +3.0094518e-09   +1.8890824e-08   +1.4812188e-08   +9.6710550e-09   +6.9843944e-09   +1.1990686e-08   +7.0940664e-09   +8.1960931e-09   +3.8829188e-09   +8.2894200e-09   +1.0650203e-08   +1.1665448e-08   +7.9923885e-09   +1.0942932e-08   +2.9822382e-08   +1.3046756e-08   +6.8390726e-09   +1.2324601e-08   +1.1947700e-08   +1.0201043e-08   +8.1283970e-09   +1.1547573e-08   +9.3679330e-09   +1.6070165e-08   +8.3283188e-09   +1.5125184e-08   +1.2178854e-08   +1.2549907e-08   +1.8163537e-08   +1.3124230e-08   +1.5307794e-08   +9.0690611e-09   +1.4830048e-08   +1.4675698e-08   +2.0501157e-08   +1.4096329e-08   +1.1905716e-08   +9.4987445e-09   +1.3282356e-08   +1.0889162e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.0260850e-08   +1.3092436e-11  +1.0260850e-08   +8.8712825e-09   +1.1988997e-08   +1.0260850e-08   +6.3542091e-09   +1.4167491e-08   +1.0260850e-08   +1.0260850e-08   +1.0260850e-08   +8.8712825e-09   +8.8712825e-09   +8.8712825e-09   +1.1988997e-08   +1.1988997e-08   +1.1988997e-08   +1.0260850e-08   +1.0596581e-08   +1.0623742e-08   +8.3078447e-09   +9.7075753e-09   +7.4202234e-09   +6.8303029e-09   +8.0929958e-09   +8.1918951e-09   +2.0123014e-08   +8.4485230e-09   +5.5925000e-09   +1.0839615e-08   +1.3707490e-08   +1.3578697e-08   +6.8644289e-09   +1.8700055e-08   +1.3027802e-08   +5.8351062e-09   +1.1735166e-08   +1.6856852e-08   +1.4250945e-08   +1.9251741e-08   +8.7244441e-09   +8.6077142e-09   +1.6678125e-08   +9.6505483e-09   +9.3406925e-09   +6.9567915e-09   +6.4428780e-09   +1.0281830e-08   +1.2947401e-08   +9.7499753e-09   +1.0184386e-08   +7.9964648e-09   +9.7711625e-09   +8.5669744e-09   +1.1272825e-08   +8.9300209e-09   +6.3375265e-09   +1.5881352e-08   +1.3290132e-08   +8.7157880e-09   +6.8498691e-09   +1.3772048e-08   +9.3581814e-09   +8.2058014e-09   +7.5713895e-09   +5.3698912e-09   +8.0278424e-09   +1.0798929e-08   +2.6806670e-09   +1.6441626e-08   +1.0474262e-08   +7.8888935e-09   +5.2906646e-09   +8.2153797e-09   +1.1881077e-08   +1.3454776e-08   +1.0073291e-08   +1.8720026e-08   +1.9001831e-09   +1.5354145e-08   +1.1771791e-08   +7.7693591e-09   +5.2572941e-09   +9.5121252e-09   +5.5891180e-09   +6.2284174e-09   +2.7831346e-09   +6.1977870e-09   +8.4635025e-09   +9.3474031e-09   +6.3335090e-09   +8.6597473e-09   +2.4676439e-08   +1.0459540e-08   +5.3517943e-09   +1.0055920e-08   +9.4515987e-09   +7.8454937e-09   +6.3373152e-09   +9.2790544e-09   +7.2084410e-09   +1.2906905e-08   +6.4816228e-09   +1.2314658e-08   +9.6839520e-09   +1.0303002e-08   +1.4706241e-08   +1.0512297e-08   +1.2339225e-08   +7.0344177e-09   +1.2212446e-08   +1.1771191e-08   +1.6970018e-08   +1.1464445e-08   +9.5172328e-09   +7.5468978e-09   +1.0449613e-08   +8.8195853e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m2250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.3605e-09:1.9101e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.3225e-01:5.0348e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.7188e-09:1.5584e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.6348e-01:5.3303e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.250000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   4.61266386e-09    4.0413e-11       0.8761%  
       P0_uxu_elpelm                1   4.61360867e-09    3.9515e-11       0.8565%  
       P0_uxu_elpelm                2   1.65076994e-09    1.4379e-11       0.8710%  
       P0_uux_elpelm                2   1.61582645e-09    1.4152e-11       0.8759%  
       P0_ddx_elpelm                2   1.27550122e-10    7.8572e-12       6.1601%  
       P0_dxd_elpelm                2   1.27625868e-10    7.4913e-12       5.8697%  
       P0_ddx_elpelm                1   6.86789194e-11    4.1610e-12       6.0586%  
       P0_dxd_elpelm                1   7.17490980e-11    4.1314e-12       5.7581%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   4.74670040e-09    3.8197e-11       0.8047%  
       P0_uxu_elpelm                1   4.74426201e-09    3.7279e-11       0.7858%  
       P0_uxu_elpelm                2   1.69752196e-09    1.3613e-11       0.8019%  
       P0_uux_elpelm                2   1.66534694e-09    1.3322e-11       0.7999%  
       P0_ddx_elpelm                2   5.37096435e-10    5.1359e-12       0.9562%  
       P0_dxd_elpelm                2   5.26527613e-10    4.6473e-12       0.8826%  
       P0_ddx_elpelm                1   2.86746428e-10    2.6820e-12       0.9353%  
       P0_dxd_elpelm                1   2.89248199e-10    2.6118e-12       0.9030%  

Total ABS and 
Total: 
                      1.44934500e-08 +- 5.7215e-11  (3.9476e-01%)
                      1.28884729e-08 +- 6.1269e-11  (4.7538e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/res_1.txt <==


Cross section per integration channel:
       P0_ddx_elpelm                1   6.79079159e-11    2.1745e-11       32.0214%  
       P0_uxu_elpelm                1   4.57481568e-09    2.2803e-11       0.4984%  
       P0_uux_elpelm                1   4.55742531e-09    2.2578e-11       0.4954%  
       P0_uux_elpelm                2   1.62909776e-09    8.1234e-12       0.4986%  
       P0_uxu_elpelm                2   1.63035970e-09    8.0492e-12       0.4937%  
       P0_ddx_elpelm                2   1.20657473e-10    5.0399e-12       4.1771%  
       P0_dxd_elpelm                2   1.25906519e-10    4.6738e-12       3.7121%  
       P0_dxd_elpelm                1   6.52265683e-11    2.7433e-12       4.2058%  


ABS cross section per integration channel:
       P0_ddx_elpelm                1   4.45277109e-10    2.1485e-11       4.8250%  
       P0_uxu_elpelm                1   4.72539207e-09    2.0967e-11       0.4437%  
       P0_uux_elpelm                1   4.70828402e-09    2.0733e-11       0.4404%  
       P0_uux_elpelm                2   1.67863764e-09    7.5242e-12       0.4482%  
       P0_uxu_elpelm                2   1.68133548e-09    7.4257e-12       0.4417%  
       P0_ddx_elpelm                2   5.37335923e-10    3.1114e-12       0.5790%  
       P0_dxd_elpelm                2   5.23216641e-10    2.6661e-12       0.5096%  
       P0_dxd_elpelm                1   2.91640671e-10    1.6947e-12       0.5811%  

Total ABS and 
Total: 
                      1.45911196e-08 +- 3.8242e-11  (2.6209e-01%)
                      1.27713969e-08 +- 4.1087e-11  (3.2171e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/run_m2250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.250000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m2250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.277e-08 +- 4.1e-11 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.277e-08 pb  +4.2% -5.3%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.277e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.3536769e-03   +9.4551674e-06  +9.3536769e-03   +9.1991313e-03   +9.5450331e-03   +9.3536769e-03   +9.1866931e-03   +9.5206607e-03   +9.3536769e-03   +9.2475260e-03   +9.4813214e-03   +9.3209754e-03   +9.1991313e-03   +9.4674901e-03   +9.4311170e-03   +9.3363815e-03   +9.5450331e-03   +9.3536769e-03   +8.9649447e-03   +9.2031963e-03   +9.5014899e-03   +9.5703660e-03   +9.3909990e-03   +9.0899565e-03   +9.5029249e-03   +9.2397619e-03   +9.4572398e-03   +9.5568146e-03   +9.2212680e-03   +9.3386635e-03   +9.5600579e-03   +9.4407237e-03   +9.2731105e-03   +9.3215147e-03   +9.2962164e-03   +9.0988957e-03   +9.2055672e-03   +9.5128188e-03   +9.5814905e-03   +9.4195679e-03   +9.6427689e-03   +9.7300627e-03   +9.3466302e-03   +9.4971456e-03   +9.3149343e-03   +9.3333842e-03   +9.2574583e-03   +9.4128024e-03   +9.6178232e-03   +9.5415190e-03   +9.4118419e-03   +9.4124740e-03   +9.6954612e-03   +9.2511478e-03   +9.2672291e-03   +9.2251046e-03   +9.2419120e-03   +9.3748533e-03   +9.2597504e-03   +9.2623630e-03   +9.4519236e-03   +9.2796406e-03   +9.4062055e-03   +9.1431176e-03   +9.0780601e-03   +9.3394829e-03   +9.3743680e-03   +9.3700936e-03   +9.2988219e-03   +9.4343600e-03   +9.5293273e-03   +9.5304378e-03   +9.4888425e-03   +9.1466284e-03   +9.2087026e-03   +9.2669429e-03   +9.3013273e-03   +9.4250394e-03   +9.2772854e-03   +9.2343209e-03   +9.4032897e-03   +8.8495485e-03   +9.5688871e-03   +9.4650856e-03   +9.5709862e-03   +9.4324864e-03   +9.5457921e-03   +9.4091372e-03   +9.3632596e-03   +9.2456902e-03   +9.2219532e-03   +9.5674282e-03   +9.2054759e-03   +9.4279496e-03   +9.4342708e-03   +9.3622267e-03   +9.3081717e-03   +9.4950117e-03   +9.4363727e-03   +9.5404254e-03   +9.0216032e-03   +9.4549264e-03   +9.2648531e-03   +9.1930262e-03   +9.2783708e-03   +9.2673714e-03   +9.1709875e-03   +9.4961159e-03   +9.3628185e-03   +9.5407052e-03   +9.2684466e-03   +9.2617076e-03   +8.9599861e-03   +9.3622883e-03   +9.5042750e-03   +9.4755768e-03   +9.2950306e-03   +8.9280056e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +8.0698720e-03   +6.6001050e-06  +8.0698720e-03   +7.8473787e-03   +8.2853804e-03   +8.0698720e-03   +7.9236381e-03   +8.2161059e-03   +8.0698720e-03   +8.0698720e-03   +8.0698720e-03   +7.8473787e-03   +7.8473787e-03   +7.8473787e-03   +8.2853804e-03   +8.2853804e-03   +8.2853804e-03   +8.0698720e-03   +7.7292458e-03   +7.9362224e-03   +8.1941586e-03   +8.2578019e-03   +8.0995307e-03   +7.8398912e-03   +8.2012608e-03   +7.9695207e-03   +8.1586691e-03   +8.2477319e-03   +7.9543755e-03   +8.0574484e-03   +8.2512142e-03   +8.1414760e-03   +7.9973650e-03   +8.0439673e-03   +8.0141283e-03   +7.8462155e-03   +7.9430471e-03   +8.2104918e-03   +8.2682758e-03   +8.1297182e-03   +8.3246958e-03   +8.4011756e-03   +8.0648328e-03   +8.1969973e-03   +8.0321006e-03   +8.0504789e-03   +7.9844909e-03   +8.1239026e-03   +8.3014411e-03   +8.2321397e-03   +8.1231079e-03   +8.1246451e-03   +8.3642251e-03   +7.9834349e-03   +7.9955285e-03   +7.9622923e-03   +7.9700514e-03   +8.0907073e-03   +7.9872669e-03   +7.9924959e-03   +8.1597642e-03   +8.0074869e-03   +8.1165476e-03   +7.8881735e-03   +7.8292614e-03   +8.0558426e-03   +8.0870556e-03   +8.0840818e-03   +8.0229712e-03   +8.1407190e-03   +8.2266351e-03   +8.2227381e-03   +8.1891141e-03   +7.8854644e-03   +7.9434117e-03   +7.9935993e-03   +8.0246496e-03   +8.1329818e-03   +8.0040123e-03   +7.9660838e-03   +8.1134677e-03   +7.6286085e-03   +8.2552396e-03   +8.1691017e-03   +8.2589219e-03   +8.1384327e-03   +8.2363771e-03   +8.1217595e-03   +8.0825955e-03   +7.9774765e-03   +7.9498626e-03   +8.2530674e-03   +7.9378140e-03   +8.1380792e-03   +8.1444624e-03   +8.0764280e-03   +8.0318750e-03   +8.1944735e-03   +8.1421116e-03   +8.2309199e-03   +7.7803873e-03   +8.1568222e-03   +7.9888800e-03   +7.9275945e-03   +8.0008678e-03   +7.9908363e-03   +7.9120466e-03   +8.1951337e-03   +8.0764934e-03   +8.2382313e-03   +7.9937661e-03   +7.9897237e-03   +7.7222686e-03   +8.0781695e-03   +8.2006842e-03   +8.1804398e-03   +8.0184198e-03   +7.6959867e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.2680e-03:1.0500e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.7047e-02:2.8120e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.0626e-03:9.1139e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0597e-02:3.7561e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.500000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/res_0.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   2.40103322e-03    2.0920e-05       0.8713%  
       P0_uux_elpelm                1   2.44555195e-03    2.0380e-05       0.8334%  
       P0_uxu_elpelm                2   8.92486586e-04    8.1369e-06       0.9117%  
       P0_uux_elpelm                2   8.94058078e-04    7.9368e-06       0.8877%  
       P0_ddx_elpelm                2   8.79969096e-04    7.6968e-06       0.8747%  
       P0_dxd_elpelm                2   8.79181881e-04    7.4226e-06       0.8443%  
       P0_dxd_elpelm                1   4.68513813e-04    4.1750e-06       0.8911%  
       P0_ddx_elpelm                1   4.61692377e-04    4.0324e-06       0.8734%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   2.56691711e-03    1.7982e-05       0.7005%  
       P0_uux_elpelm                1   2.59570869e-03    1.7521e-05       0.6750%  
       P0_uxu_elpelm                2   9.50581790e-04    7.1689e-06       0.7542%  
       P0_uux_elpelm                2   9.41219928e-04    7.1335e-06       0.7579%  
       P0_ddx_elpelm                2   9.44458787e-04    6.4913e-06       0.6873%  
       P0_dxd_elpelm                2   9.40430988e-04    6.2923e-06       0.6691%  
       P0_dxd_elpelm                1   5.04093539e-04    3.5209e-06       0.6985%  
       P0_ddx_elpelm                1   4.94417966e-04    3.4531e-06       0.6984%  

Total ABS and 
Total: 
                      9.93782880e-03 +- 2.8960e-05  (2.9141e-01%)
                      9.32248699e-03 +- 3.3619e-05  (3.6062e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   2.45299228e-03    1.1800e-05       0.4810%  
       P0_uux_elpelm                1   2.43725918e-03    1.1511e-05       0.4723%  
       P0_dxd_elpelm                2   8.79536763e-04    4.5667e-06       0.5192%  
       P0_uxu_elpelm                2   8.94092056e-04    4.3242e-06       0.4836%  
       P0_uux_elpelm                2   8.87899740e-04    4.4244e-06       0.4983%  
       P0_ddx_elpelm                2   8.70800397e-04    4.4673e-06       0.5130%  
       P0_ddx_elpelm                1   4.62052300e-04    2.3661e-06       0.5121%  
       P0_dxd_elpelm                1   4.68693473e-04    2.2667e-06       0.4836%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   2.60815334e-03    9.7078e-06       0.3722%  
       P0_uux_elpelm                1   2.58637813e-03    9.4697e-06       0.3661%  
       P0_dxd_elpelm                2   9.47380792e-04    3.7119e-06       0.3918%  
       P0_uxu_elpelm                2   9.49922447e-04    3.5780e-06       0.3767%  
       P0_uux_elpelm                2   9.52693238e-04    3.5709e-06       0.3748%  
       P0_ddx_elpelm                2   9.40646103e-04    3.5681e-06       0.3793%  
       P0_ddx_elpelm                1   4.99934416e-04    1.8750e-06       0.3751%  
       P0_dxd_elpelm                1   5.00693155e-04    1.8332e-06       0.3661%  

Total ABS and 
Total: 
                      9.98580162e-03 +- 1.5584e-05  (1.5606e-01%)
                      9.35332619e-03 +- 1.9015e-05  (2.0329e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/run_m250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.500000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 9.353e-03 +- 1.9e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              9.354e-03 pb  +2.0% -1.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              9.354e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.9872624e-09   +8.0271122e-12  +3.9872624e-09   +3.7656555e-09   +4.1637480e-09   +3.9872624e-09   +1.8216219e-09   +6.1529029e-09   +3.9872624e-09   +3.9343391e-09   +4.0481414e-09   +3.8373537e-09   +3.7656555e-09   +3.9198308e-09   +4.1329545e-09   +4.1061857e-09   +4.1637480e-09   +3.9872624e-09   +4.1623670e-09   +3.9372761e-09   +3.0452095e-09   +3.7271886e-09   +2.4506290e-09   +2.1521104e-09   +2.6134267e-09   +2.9965617e-09   +9.0970197e-09   +2.8533783e-09   +1.5502105e-09   +4.1114277e-09   +5.2185950e-09   +5.6298541e-09   +2.1668951e-09   +9.2538387e-09   +5.1647946e-09   +1.4970086e-09   +5.1518419e-09   +7.6280860e-09   +6.0886284e-09   +9.3160746e-09   +2.6598563e-09   +3.0517767e-09   +7.8211741e-09   +3.3956561e-09   +3.2684439e-09   +2.0888658e-09   +1.9320289e-09   +4.3400224e-09   +5.3876246e-09   +3.6595690e-09   +4.0651162e-09   +2.8770573e-09   +3.4797724e-09   +2.8298937e-09   +4.1845515e-09   +3.4824534e-09   +1.6312913e-09   +7.2264008e-09   +5.5840724e-09   +2.9724236e-09   +2.0705423e-09   +5.8625699e-09   +3.1911467e-09   +3.1890902e-09   +2.4712603e-09   +1.1957615e-09   +2.7403638e-09   +4.2570157e-09   -1.4418900e-10   +7.3114832e-09   +3.8947760e-09   +2.2059040e-09   +1.0877365e-09   +2.8272279e-09   +4.7718332e-09   +5.7583330e-09   +3.6996202e-09   +8.8648323e-09   -5.1564986e-10   +6.5701634e-09   +4.1524997e-09   +2.8291400e-09   +1.0333480e-09   +3.4244128e-09   +1.7315457e-09   +1.6123292e-09   -2.4160990e-10   +1.3509188e-09   +3.2186987e-09   +3.6683226e-09   +1.8424527e-09   +2.9073332e-09   +1.1629560e-08   +4.3776871e-09   +1.6833237e-09   +4.1238317e-09   +3.4319112e-09   +2.1896773e-09   +2.0275516e-09   +3.4381507e-09   +2.3459232e-09   +4.8491125e-09   +1.8735649e-09   +4.9824063e-09   +3.2295049e-09   +4.2691638e-09   +6.2928269e-09   +3.9827261e-09   +5.0645020e-09   +2.1876757e-09   +5.2113609e-09   +4.9187835e-09   +7.9226812e-09   +4.8455596e-09   +3.5747186e-09   +2.6099235e-09   +3.7203040e-09   +3.4169708e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.1657682e-09   +3.8562860e-12  +3.1657682e-09   +2.7244277e-09   +3.7174396e-09   +3.1657682e-09   +1.3607697e-09   +4.9707668e-09   +3.1657682e-09   +3.1657682e-09   +3.1657682e-09   +2.7244277e-09   +2.7244277e-09   +2.7244277e-09   +3.7174396e-09   +3.7174396e-09   +3.7174396e-09   +3.1657682e-09   +3.3070816e-09   +3.0900730e-09   +2.3919585e-09   +2.9775137e-09   +1.8954236e-09   +1.6427340e-09   +2.0014293e-09   +2.3399180e-09   +7.3560058e-09   +2.1942942e-09   +1.1570140e-09   +3.2022881e-09   +4.0967630e-09   +4.5091846e-09   +1.6530989e-09   +7.6340772e-09   +4.1265895e-09   +1.1027796e-09   +4.1760424e-09   +6.1707035e-09   +4.8878681e-09   +7.6386684e-09   +1.9762602e-09   +2.3795463e-09   +6.3992999e-09   +2.6390175e-09   +2.5717043e-09   +1.5825459e-09   +1.4392109e-09   +3.4964214e-09   +4.2968407e-09   +2.8825538e-09   +3.2319716e-09   +2.2355057e-09   +2.7221358e-09   +2.1566864e-09   +3.2753209e-09   +2.7667386e-09   +1.1835234e-09   +5.8826692e-09   +4.4673147e-09   +2.2873414e-09   +1.5547128e-09   +4.7230753e-09   +2.4408677e-09   +2.5392066e-09   +1.9065668e-09   +8.4235520e-10   +2.1149585e-09   +3.3559753e-09   -2.9189920e-10   +5.9368508e-09   +3.0439716e-09   +1.6211597e-09   +7.1160790e-10   +2.2068793e-09   +3.7853146e-09   +4.6197835e-09   +2.8793565e-09   +7.2341631e-09   -5.8181173e-10   +5.2529498e-09   +3.2016836e-09   +2.2483338e-09   +6.8785510e-10   +2.6720796e-09   +1.3392911e-09   +1.1509516e-09   -3.3499500e-10   +8.9904520e-10   +2.5622177e-09   +2.9198479e-09   +1.4151551e-09   +2.2470913e-09   +9.4727318e-09   +3.5001471e-09   +1.3182001e-09   +3.3344400e-09   +2.6738930e-09   +1.5923770e-09   +1.5499385e-09   +2.7085330e-09   +1.7348629e-09   +3.7582728e-09   +1.4004080e-09   +3.9886399e-09   +2.4629718e-09   +3.4536690e-09   +5.0506520e-09   +3.1370505e-09   +4.0408870e-09   +1.6503733e-09   +4.2223432e-09   +3.9277412e-09   +6.4878751e-09   +3.9106703e-09   +2.8290454e-09   +2.0306068e-09   +2.8625213e-09   +2.7401383e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m2500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.6395e-09:6.7682e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.0385e-01:7.6040e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.2247e-09:5.4678e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.4384e-01:7.9823e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.500000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.46131694e-09    1.3909e-11       0.9518%  
       P0_uxu_elpelm                1   1.43794347e-09    1.3616e-11       0.9469%  
       P0_uux_elpelm                2   5.22420555e-10    5.0066e-12       0.9583%  
       P0_uxu_elpelm                2   5.12922953e-10    4.7872e-12       0.9333%  
       P0_dxd_elpelm                2   1.24680660e-11    2.6923e-12       21.5935%  
       P0_ddx_elpelm                2   1.66602042e-11    2.4106e-12       14.4695%  
       P0_ddx_elpelm                1   8.08716514e-12    1.3955e-12       17.2561%  
       P0_dxd_elpelm                1   6.49814155e-12    1.3367e-12       20.5699%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.50776940e-09    1.3198e-11       0.8753%  
       P0_uxu_elpelm                1   1.47829411e-09    1.3011e-11       0.8801%  
       P0_uux_elpelm                2   5.40751940e-10    4.7462e-12       0.8777%  
       P0_uxu_elpelm                2   5.32523561e-10    4.4812e-12       0.8415%  
       P0_dxd_elpelm                2   1.77384985e-10    1.7919e-12       1.0102%  
       P0_ddx_elpelm                2   1.68411658e-10    1.4493e-12       0.8606%  
       P0_ddx_elpelm                1   9.42146406e-11    8.7889e-13       0.9329%  
       P0_dxd_elpelm                1   9.26070667e-11    8.0879e-13       0.8734%  

Total ABS and 
Total: 
                      4.59195736e-09 +- 1.9819e-11  (4.3161e-01%)
                      3.97831749e-09 +- 2.1063e-11  (5.2945e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/res_1.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.45468230e-09    6.4527e-12       0.4436%  
       P0_uxu_elpelm                1   1.44454588e-09    6.4494e-12       0.4465%  
       P0_uxu_elpelm                2   5.17891059e-10    2.8907e-12       0.5582%  
       P0_uux_elpelm                2   5.22392829e-10    2.7469e-12       0.5258%  
       P0_dxd_elpelm                2   1.67680929e-11    1.7703e-12       10.5573%  
       P0_ddx_elpelm                2   1.47317681e-11    1.5118e-12       10.2620%  
       P0_ddx_elpelm                1   7.91824595e-12    9.9256e-13       12.5352%  
       P0_dxd_elpelm                1   8.30057375e-12    8.3551e-13       10.0657%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.50188786e-09    6.0253e-12       0.4012%  
       P0_uxu_elpelm                1   1.49653381e-09    5.9737e-12       0.3992%  
       P0_uxu_elpelm                2   5.33585119e-10    2.7240e-12       0.5105%  
       P0_uux_elpelm                2   5.38527882e-10    2.5628e-12       0.4759%  
       P0_dxd_elpelm                2   1.85922168e-10    1.0763e-12       0.5789%  
       P0_ddx_elpelm                2   1.68722409e-10    8.1842e-13       0.4851%  
       P0_ddx_elpelm                1   1.02259452e-10    6.2082e-13       0.6071%  
       P0_dxd_elpelm                1   9.22448318e-11    4.6427e-13       0.5033%  

Total ABS and 
Total: 
                      4.61968353e-09 +- 9.4025e-12  (2.0353e-01%)
                      3.98723075e-09 +- 1.0307e-11  (2.5850e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/run_m2500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.500000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m2500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 3.987e-09 +- 1.0e-11 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              3.987e-09 pb  +4.4% -5.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              3.987e-09 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.3121219e-09   +3.3602093e-12  +1.3121219e-09   +1.2370442e-09   +1.3720364e-09   +1.3121219e-09   +3.1234848e-10   +2.3118953e-09   +1.3121219e-09   +1.2942183e-09   +1.3326883e-09   +1.2610598e-09   +1.2370442e-09   +1.2886478e-09   +1.3613671e-09   +1.3520793e-09   +1.3720364e-09   +1.3121219e-09   +1.3850185e-09   +1.1646660e-09   +9.1433620e-10   +1.2434295e-09   +6.2826723e-10   +4.9513030e-10   +6.0775154e-10   +8.7722293e-10   +3.4510097e-09   +7.2343410e-10   +2.6217210e-10   +1.2124745e-09   +1.5767510e-09   +1.9791049e-09   +4.7896068e-10   +3.9908617e-09   +1.7228051e-09   +1.7453634e-10   +1.9769945e-09   +2.9306687e-09   +2.2202850e-09   +3.9006505e-09   +4.7051202e-10   +8.8679843e-10   +3.1663664e-09   +9.5144405e-10   +9.4192037e-10   +4.1239860e-10   +3.5721370e-10   +1.6288971e-09   +1.8709508e-09   +1.1255610e-09   +1.3527556e-09   +8.5059399e-10   +9.9853771e-10   +6.7084173e-10   +1.2455659e-09   +1.1868738e-09   +1.9435194e-10   +2.8609067e-09   +1.9863833e-09   +7.6202210e-10   +4.0032640e-10   +2.1312561e-09   +8.0032224e-10   +1.1130373e-09   +6.1409893e-10   +1.7595750e-11   +7.0186715e-10   +1.3686925e-09   -6.0077720e-10   +2.8205613e-09   +1.1570620e-09   +3.0649320e-10   -1.0686230e-10   +7.8630233e-10   +1.5747384e-09   +2.0702961e-09   +1.0410990e-09   +3.5909708e-09   -6.9460627e-10   +2.3170648e-09   +1.0582294e-09   +8.6981579e-10   -1.0953420e-10   +9.9243562e-10   +4.0418177e-10   +1.5010040e-10   -6.0092175e-10   -8.3859100e-11   +1.1127786e-09   +1.2383557e-09   +4.0152323e-10   +7.3356719e-10   +4.6108321e-09   +1.5426591e-09   +4.9073816e-10   +1.5198794e-09   +1.0006415e-09   +2.9467953e-10   +4.8700010e-10   +1.0440355e-09   +4.4146850e-10   +1.3378256e-09   +3.1392819e-10   +1.7150704e-09   +6.9929550e-10   +1.5453886e-09   +2.2580657e-09   +1.2301697e-09   +1.7547861e-09   +4.6795470e-10   +1.9531330e-09   +1.7773428e-09   +3.2046719e-09   +1.7996473e-09   +1.1626902e-09   +7.3492169e-10   +9.6569230e-10   +1.1675002e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.0316693e-09   +1.8106278e-12  +1.0316693e-09   +8.8486277e-10   +1.2158777e-09   +1.0316693e-09   +2.1548847e-10   +1.8478502e-09   +1.0316693e-09   +1.0316693e-09   +1.0316693e-09   +8.8486277e-10   +8.8486277e-10   +8.8486277e-10   +1.2158777e-09   +1.2158777e-09   +1.2158777e-09   +1.0316693e-09   +1.0889689e-09   +8.9633280e-10   +7.0930964e-10   +9.8461955e-10   +4.7153290e-10   +3.6934966e-10   +4.4442501e-10   +6.7125798e-10   +2.7374364e-09   +5.3988371e-10   +1.8634760e-10   +9.1956690e-10   +1.2066313e-09   +1.5647271e-09   +3.5212011e-10   +3.2471124e-09   +1.3595001e-09   +1.0441677e-10   +1.5842040e-09   +2.3307081e-09   +1.7631284e-09   +3.1507228e-09   +3.1459640e-10   +6.8402636e-10   +2.5500809e-09   +7.2691149e-10   +7.2846195e-10   +2.9531417e-10   +2.4625680e-10   +1.3095130e-09   +1.4702334e-09   +8.7620816e-10   +1.0556382e-09   +6.5649439e-10   +7.6563800e-10   +4.9059212e-10   +9.5924275e-10   +9.4128231e-10   +1.1533747e-10   +2.3044508e-09   +1.5640223e-09   +5.7057063e-10   +2.8149776e-10   +1.6923301e-09   +5.8522702e-10   +8.8650143e-10   +4.6509394e-10   -2.4916290e-11   +5.2492968e-10   +1.0618252e-09   -5.3713348e-10   +2.2614444e-09   +8.9055367e-10   +1.9107390e-10   -1.4086656e-10   +6.0800845e-10   +1.2276261e-09   +1.6389306e-09   +7.8161136e-10   +2.8824655e-09   -6.0254820e-10   +1.8174147e-09   +7.8181612e-10   +6.8193940e-10   -1.2850853e-10   +7.6393169e-10   +3.0267704e-10   +7.1095850e-11   -5.1353397e-10   -1.3597750e-10   +8.9143453e-10   +9.8036542e-10   +3.0644837e-10   +5.5044775e-10   +3.6839239e-09   +1.2190446e-09   +3.9403677e-10   +1.2238898e-09   +7.6850635e-10   +1.7688723e-10   +3.6499638e-10   +8.0682787e-10   +2.7501680e-10   +9.7005795e-10   +2.1421608e-10   +1.3608558e-09   +4.7704186e-10   +1.2358794e-09   +1.7882330e-09   +9.5454739e-10   +1.3829746e-09   +3.3743025e-10   +1.5663766e-09   +1.4106347e-09   +2.5875485e-09   +1.4428496e-09   +9.2322606e-10   +5.6815270e-10   +7.0992090e-10   +9.3187659e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m2750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.8111e-10:2.5431e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1277e+00:1.0667e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9394e-10:2.0326e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1709e+00:1.1076e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.750000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/res_0.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   4.73038407e-10    7.1903e-12       1.5200%  
       P0_uux_elpelm                1   4.81938422e-10    4.9151e-12       1.0199%  
       P0_uux_elpelm                2   1.69596586e-10    1.7122e-12       1.0096%  
       P0_uxu_elpelm                2   1.68406499e-10    1.6809e-12       0.9981%  
       P0_dxd_elpelm                2   4.35120448e-12    8.7137e-13       20.0261%  
       P0_ddx_elpelm                2   3.52653630e-12    8.5495e-13       24.2433%  
       P0_dxd_elpelm                1   1.58395341e-12    4.6733e-13       29.5037%  
       P0_ddx_elpelm                1   1.71326083e-12    4.5974e-13       26.8343%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   4.98685609e-10    6.9593e-12       1.3955%  
       P0_uux_elpelm                1   5.01245313e-10    4.6409e-12       0.9259%  
       P0_uux_elpelm                2   1.77163299e-10    1.6055e-12       0.9062%  
       P0_uxu_elpelm                2   1.74933695e-10    1.5855e-12       0.9064%  
       P0_dxd_elpelm                2   5.93779155e-11    5.4879e-13       0.9242%  
       P0_ddx_elpelm                2   6.03097163e-11    5.0322e-13       0.8344%  
       P0_dxd_elpelm                1   3.24349096e-11    2.8105e-13       0.8665%  
       P0_ddx_elpelm                1   3.23781719e-11    2.6941e-13       0.8321%  

Total ABS and 
Total: 
                      1.53652863e-09 +- 8.7044e-12  (5.6650e-01%)
                      1.30415487e-09 +- 9.1398e-12  (7.0082e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/res_1.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   4.81418851e-10    2.1909e-12       0.4551%  
       P0_uxu_elpelm                1   4.76816364e-10    1.4709e-12       0.3085%  
       P0_uux_elpelm                2   1.73104183e-10    9.9071e-13       0.5723%  
       P0_uxu_elpelm                2   1.69659293e-10    9.4565e-13       0.5574%  
       P0_dxd_elpelm                2   3.44686789e-12    5.7584e-13       16.7061%  
       P0_ddx_elpelm                2   3.76989643e-12    5.6801e-13       15.0671%  
       P0_dxd_elpelm                1   1.83366384e-12    2.9394e-13       16.0301%  
       P0_ddx_elpelm                1   1.98727085e-12    2.8990e-13       14.5880%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   4.98246968e-10    2.0402e-12       0.4095%  
       P0_uxu_elpelm                1   4.96634386e-10    1.3603e-12       0.2739%  
       P0_uux_elpelm                2   1.79191701e-10    9.2671e-13       0.5172%  
       P0_uxu_elpelm                2   1.76982981e-10    8.6476e-13       0.4886%  
       P0_dxd_elpelm                2   6.19130034e-11    3.3478e-13       0.5407%  
       P0_ddx_elpelm                2   6.16562614e-11    3.2495e-13       0.5270%  
       P0_dxd_elpelm                1   3.27589196e-11    1.5891e-13       0.4851%  
       P0_ddx_elpelm                1   3.26949489e-11    1.5181e-13       0.4643%  

Total ABS and 
Total: 
                      1.54007917e-09 +- 2.8081e-12  (1.8233e-01%)
                      1.31203639e-09 +- 3.1087e-12  (2.3694e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/run_m2750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 2.750000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m2750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.312e-09 +- 3.1e-12 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.312e-09 pb  +4.6% -5.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.312e-09 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.5846460e-10   +6.3298663e-13  +4.5846460e-10   +4.3150709e-10   +4.8011882e-10   +4.5846460e-10   +1.0926433e-11   +9.0600276e-10   +4.5846460e-10   +4.5218029e-10   +4.6567653e-10   +4.3990173e-10   +4.3150709e-10   +4.4953563e-10   +4.7634937e-10   +4.7306464e-10   +4.8011882e-10   +4.5846460e-10   +4.9216701e-10   +3.4161065e-10   +2.8815546e-10   +4.4690292e-10   +1.5198226e-10   +1.0523174e-10   +1.0821015e-10   +2.5134853e-10   +1.2962673e-09   +1.6064106e-10   +2.2553890e-11   +3.3705680e-10   +4.5532091e-10   +7.2024704e-10   +7.7876940e-11   +1.7335774e-09   +5.9668222e-10   -5.5152520e-11   +7.8765741e-10   +1.1240435e-09   +8.4162085e-10   +1.6366251e-09   -3.7864860e-12   +2.7853566e-10   +1.2928832e-09   +2.7360300e-10   +2.8060646e-10   +3.9291810e-11   +2.1329900e-11   +6.7528744e-10   +6.6161522e-10   +3.7748441e-10   +4.5579378e-10   +2.7913888e-10   +2.8662870e-10   +1.2347537e-10   +3.6705127e-10   +4.4626920e-10   -3.7138390e-11   +1.1692743e-09   +7.2033484e-10   +1.7993888e-10   +3.7429070e-11   +8.0682568e-10   +1.7848173e-10   +4.4283161e-10   +1.5003785e-10   -1.2457514e-10   +1.6262004e-10   +4.3956480e-10   -4.1636161e-10   +1.1179064e-09   +3.5462752e-10   -5.0693140e-11   -2.1568616e-10   +2.2864688e-10   +5.4071834e-10   +7.5714123e-10   +2.6060153e-10   +1.4423673e-09   -4.1629558e-10   +8.1278587e-10   +2.2579289e-10   +2.8352413e-10   -1.8834158e-10   +2.9291917e-10   +8.1265270e-11   -9.1705010e-11   -3.4183217e-10   -2.3823868e-10   +4.4573806e-10   +4.5591692e-10   +1.1730687e-10   +1.6647375e-10   +1.7988526e-09   +5.6082510e-10   +1.9356808e-10   +6.1034396e-10   +2.9975531e-10   -5.1776942e-11   +1.1280640e-10   +3.2401221e-10   -4.5525800e-11   +2.4769947e-10   -1.7611830e-12   +6.4153313e-10   +2.7811820e-11   +6.0189525e-10   +8.2600317e-10   +3.9001765e-10   +6.2796358e-10   +7.3384540e-11   +7.7671170e-10   +6.8708867e-10   +1.3204218e-09   +7.1273203e-10   +4.4072783e-10   +2.3467108e-10   +1.9218800e-10   +4.4257988e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.5919849e-10   +2.9138290e-13  +3.5919849e-10   +3.0730032e-10   +4.2446518e-10   +3.5919849e-10   -1.2535053e-12   +7.1965050e-10   +3.5919849e-10   +3.5919849e-10   +3.5919849e-10   +3.0730032e-10   +3.0730032e-10   +3.0730032e-10   +4.2446518e-10   +4.2446518e-10   +4.2446518e-10   +3.5919849e-10   +3.8669710e-10   +2.5820438e-10   +2.2116191e-10   +3.5524097e-10   +1.1113731e-10   +7.9017390e-11   +7.0670330e-11   +1.8635164e-10   +1.0137724e-09   +1.1309599e-10   +1.5446340e-11   +2.4463940e-10   +3.3999639e-10   +5.6709868e-10   +5.3322790e-11   +1.3933668e-09   +4.6194272e-10   -5.5605930e-11   +6.2701066e-10   +8.7884987e-10   +6.6213221e-10   +1.3104624e-09   -2.4220996e-11   +2.1810706e-10   +1.0294304e-09   +2.0777857e-10   +2.1338287e-10   +2.0056597e-11   +5.7603600e-12   +5.4484724e-10   +5.1392040e-10   +2.9465045e-10   +3.5179977e-10   +2.1651791e-10   +2.1674074e-10   +8.2143440e-11   +2.7479972e-10   +3.5428315e-10   -3.7948580e-11   +9.3579991e-10   +5.6166363e-10   +1.2951698e-10   +1.7113800e-11   +6.3488482e-10   +1.2420176e-10   +3.5417026e-10   +1.1457193e-10   -1.0946275e-10   +1.1692838e-10   +3.3538208e-10   -3.4734449e-10   +8.8717216e-10   +2.7031695e-10   -5.5776310e-11   -1.9045623e-10   +1.7434759e-10   +4.1878429e-10   +5.9295007e-10   +1.8525763e-10   +1.1424034e-09   -3.4361504e-10   +6.2587648e-10   +1.5786523e-10   +2.1949432e-10   -1.6341372e-10   +2.2308524e-10   +5.7362184e-11   -8.8093070e-11   -2.6953928e-10   -2.0996622e-10   +3.5982103e-10   +3.6301893e-10   +9.4448444e-11   +1.2125764e-10   +1.4147343e-09   +4.3882714e-10   +1.6064166e-10   +4.9048701e-10   +2.2868919e-10   -5.8283947e-11   +8.2729720e-11   +2.4926944e-10   -7.5675900e-11   +1.4809862e-10   -1.2745859e-11   +5.0946146e-10   -1.2833660e-11   +4.7662392e-10   +6.4865785e-10   +3.0102496e-10   +4.9065861e-10   +4.8301470e-11   +6.1790727e-10   +5.4317191e-10   +1.0573347e-09   +5.7055839e-10   +3.5573495e-10   +1.8440144e-10   +1.2569376e-10   +3.5238022e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m3000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.8338e-12:9.9660e-09]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4447e+00:1.3666e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.7657e-10:7.9162e-09]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4852e+00:1.4049e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 3.000000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/res_0.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   1.67162291e-10    2.6241e-12       1.5698%  
       P0_uux_elpelm                1   1.65666444e-10    1.6733e-12       1.0100%  
       P0_uux_elpelm                2   5.87659484e-11    6.6532e-13       1.1322%  
       P0_uxu_elpelm                2   5.88696694e-11    6.2302e-13       1.0583%  
       P0_ddx_elpelm                2   2.57462792e-12    3.3844e-13       13.1454%  
       P0_dxd_elpelm                2   2.34272436e-12    3.1304e-13       13.3621%  
       P0_dxd_elpelm                1   1.42239432e-12    1.6796e-13       11.8083%  
       P0_ddx_elpelm                1   1.58823665e-12    1.6352e-13       10.2956%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   1.78218256e-10    2.5274e-12       1.4181%  
       P0_uux_elpelm                1   1.72492548e-10    1.5783e-12       0.9150%  
       P0_uux_elpelm                2   6.15209804e-11    6.3304e-13       1.0290%  
       P0_uxu_elpelm                2   6.16241898e-11    5.8787e-13       0.9540%  
       P0_ddx_elpelm                2   2.18773825e-11    2.3175e-13       1.0593%  
       P0_dxd_elpelm                2   2.20195847e-11    1.8644e-13       0.8467%  
       P0_dxd_elpelm                1   1.20480099e-11    9.5571e-14       0.7933%  
       P0_ddx_elpelm                1   1.18597281e-11    9.0179e-14       0.7604%  

Total ABS and 
Total: 
                      5.41660679e-10 +- 3.1194e-12  (5.7590e-01%)
                      4.58392336e-10 +- 3.2839e-12  (7.1640e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/res_1.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.66123252e-10    7.8149e-13       0.4704%  
       P0_uxu_elpelm                1   1.66499274e-10    5.1506e-13       0.3093%  
       P0_ddx_elpelm                2   2.60812716e-12    4.0407e-13       15.4927%  
       P0_uux_elpelm                2   5.83640525e-11    3.4506e-13       0.5912%  
       P0_uxu_elpelm                2   5.90660409e-11    3.4318e-13       0.5810%  
       P0_dxd_elpelm                1   1.33432202e-12    1.6983e-13       12.7282%  
       P0_dxd_elpelm                2   2.86287707e-12    1.9345e-13       6.7571%  
       P0_ddx_elpelm                1   1.50444892e-12    1.0932e-13       7.2667%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.73369167e-10    7.1855e-13       0.4145%  
       P0_uxu_elpelm                1   1.73685996e-10    4.7523e-13       0.2736%  
       P0_ddx_elpelm                2   2.90162814e-11    3.4099e-13       1.1752%  
       P0_uux_elpelm                2   6.09647575e-11    3.1836e-13       0.5222%  
       P0_uxu_elpelm                2   6.16039526e-11    3.1673e-13       0.5141%  
       P0_dxd_elpelm                1   1.29852533e-11    1.1229e-13       0.8648%  
       P0_dxd_elpelm                2   2.20854425e-11    9.9708e-14       0.4515%  
       P0_ddx_elpelm                1   1.21202690e-11    6.0599e-14       0.5000%  

Total ABS and 
Total: 
                      5.45831119e-10 +- 1.0423e-12  (1.9095e-01%)
                      4.58362395e-10 +- 1.1638e-12  (2.5390e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/run_m3000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 3.000000e+03 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m3000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.584e-10 +- 1.2e-12 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.585e-10 pb  +4.7% -5.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.585e-10 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.8627612e-04   +9.1072554e-07  +4.8627612e-04   +4.7510643e-04   +4.9688330e-04   +4.8627612e-04   +4.7486867e-04   +4.9768357e-04   +4.8627612e-04   +4.8159472e-04   +4.9181599e-04   +4.8146774e-04   +4.7510643e-04   +4.8899530e-04   +4.9341703e-04   +4.9048778e-04   +4.9688330e-04   +4.8627612e-04   +4.7030565e-04   +4.7442146e-04   +4.8471487e-04   +4.9556964e-04   +5.0384642e-04   +4.6559745e-04   +4.9558336e-04   +4.7644274e-04   +4.9574780e-04   +5.0831567e-04   +4.7910101e-04   +4.8256036e-04   +5.0249117e-04   +4.9543483e-04   +4.7683139e-04   +4.8917372e-04   +4.8987329e-04   +4.7405594e-04   +4.7327406e-04   +5.0202486e-04   +4.9709916e-04   +4.9700090e-04   +5.0232025e-04   +5.1106470e-04   +4.8371946e-04   +4.9774164e-04   +4.9149279e-04   +4.8377586e-04   +4.7773991e-04   +4.8734775e-04   +5.0355746e-04   +5.0029800e-04   +4.8716540e-04   +4.8850957e-04   +5.0767511e-04   +4.7688936e-04   +4.8560237e-04   +4.8465684e-04   +4.8810179e-04   +4.8512455e-04   +4.7837839e-04   +4.7957467e-04   +4.9155483e-04   +4.8319669e-04   +4.8809108e-04   +4.6990491e-04   +4.6839435e-04   +4.8699695e-04   +4.8001755e-04   +4.8179553e-04   +4.7388733e-04   +4.9640231e-04   +5.0154480e-04   +5.0053677e-04   +4.9462269e-04   +4.7571097e-04   +4.6955053e-04   +4.7369347e-04   +4.7935401e-04   +4.8958200e-04   +4.7831301e-04   +4.7394967e-04   +4.9254523e-04   +4.5714588e-04   +4.9895635e-04   +4.9536380e-04   +4.9283746e-04   +4.9518266e-04   +5.0426270e-04   +4.9758896e-04   +4.8582651e-04   +4.7746155e-04   +4.8734780e-04   +4.9080807e-04   +4.7809847e-04   +4.8569823e-04   +4.9358614e-04   +4.8485472e-04   +4.8637141e-04   +4.9338489e-04   +4.8685679e-04   +4.9318671e-04   +4.6122907e-04   +4.9811562e-04   +4.7446923e-04   +4.7552875e-04   +4.7445711e-04   +4.7156611e-04   +4.7515162e-04   +4.9752634e-04   +4.8540504e-04   +4.9898844e-04   +4.8246372e-04   +4.8518674e-04   +4.6889611e-04   +4.8712567e-04   +5.0102575e-04   +4.8891231e-04   +4.7700340e-04   +4.6214599e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.2481693e-04   +1.8697960e-07  +4.2481693e-04   +3.9795611e-04   +4.5496155e-04   +4.2481693e-04   +4.1484429e-04   +4.3478957e-04   +4.2481693e-04   +4.2481693e-04   +4.2481693e-04   +3.9795611e-04   +3.9795611e-04   +3.9795611e-04   +4.5496155e-04   +4.5496155e-04   +4.5496155e-04   +4.2481693e-04   +4.1117643e-04   +4.1445526e-04   +4.2334812e-04   +4.3289003e-04   +4.4025171e-04   +4.0675541e-04   +4.3288431e-04   +4.1605341e-04   +4.3307984e-04   +4.4412411e-04   +4.1849879e-04   +4.2153806e-04   +4.3900768e-04   +4.3288230e-04   +4.1658790e-04   +4.2733249e-04   +4.2798115e-04   +4.1423538e-04   +4.1341089e-04   +4.3860089e-04   +4.3422126e-04   +4.3430970e-04   +4.3901573e-04   +4.4655967e-04   +4.2247937e-04   +4.3485740e-04   +4.2940695e-04   +4.2254367e-04   +4.1735713e-04   +4.2577352e-04   +4.3983383e-04   +4.3689746e-04   +4.2544996e-04   +4.2672939e-04   +4.4346876e-04   +4.1649266e-04   +4.2419711e-04   +4.2339914e-04   +4.2685163e-04   +4.2377600e-04   +4.1812549e-04   +4.1895366e-04   +4.2943569e-04   +4.2228584e-04   +4.2646911e-04   +4.1079472e-04   +4.0911619e-04   +4.2550523e-04   +4.1905541e-04   +4.2078208e-04   +4.1382428e-04   +4.3367455e-04   +4.3832230e-04   +4.3732387e-04   +4.3203899e-04   +4.1561320e-04   +4.1031272e-04   +4.1377187e-04   +4.1874188e-04   +4.2762814e-04   +4.1779399e-04   +4.1396439e-04   +4.3037836e-04   +3.9951070e-04   +4.3581977e-04   +4.3276589e-04   +4.3069040e-04   +4.3264658e-04   +4.4048090e-04   +4.3470871e-04   +4.2437083e-04   +4.1698941e-04   +4.2593827e-04   +4.2856967e-04   +4.1774387e-04   +4.2410190e-04   +4.3127796e-04   +4.2353504e-04   +4.2499193e-04   +4.3080800e-04   +4.2529214e-04   +4.3067841e-04   +4.0277260e-04   +4.3543668e-04   +4.1421704e-04   +4.1542248e-04   +4.1447708e-04   +4.1187096e-04   +4.1529751e-04   +4.3465855e-04   +4.2393718e-04   +4.3581653e-04   +4.2153232e-04   +4.2415984e-04   +4.0969262e-04   +4.2549661e-04   +4.3769873e-04   +4.2718858e-04   +4.1664962e-04   +4.0377712e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.2738e-04:5.4745e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.4719e-02:3.2842e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.5816e-04:5.0046e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-9.5434e-02:9.7797e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 5.000000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.33117848e-04    1.0714e-06       0.8049%  
       P0_uxu_elpelm                1   1.32936944e-04    9.8421e-07       0.7404%  
       P0_uxu_elpelm                2   4.72170588e-05    3.7794e-07       0.8004%  
       P0_uux_elpelm                2   4.73862228e-05    3.6612e-07       0.7726%  
       P0_ddx_elpelm                2   4.03424829e-05    3.3441e-07       0.8289%  
       P0_dxd_elpelm                2   4.08823575e-05    3.2158e-07       0.7866%  
       P0_dxd_elpelm                1   2.21230656e-05    1.7890e-07       0.8087%  
       P0_ddx_elpelm                1   2.22296092e-05    1.7706e-07       0.7965%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.38372436e-04    9.6755e-07       0.6992%  
       P0_uxu_elpelm                1   1.37553659e-04    8.9092e-07       0.6477%  
       P0_uxu_elpelm                2   4.93258789e-05    3.3596e-07       0.6811%  
       P0_uux_elpelm                2   4.91932924e-05    3.3054e-07       0.6719%  
       P0_ddx_elpelm                2   4.25441432e-05    2.8974e-07       0.6810%  
       P0_dxd_elpelm                2   4.29477478e-05    2.8079e-07       0.6538%  
       P0_dxd_elpelm                1   2.31655064e-05    1.5845e-07       0.6840%  
       P0_ddx_elpelm                1   2.33956073e-05    1.5274e-07       0.6529%  

Total ABS and 
Total: 
                      5.06498271e-04 +- 1.4708e-06  (2.9039e-01%)
                      4.86235588e-04 +- 1.6347e-06  (3.3619e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   1.32526858e-04    5.7933e-07       0.4371%  
       P0_uux_elpelm                1   1.32435501e-04    5.7283e-07       0.4325%  
       P0_uux_elpelm                2   4.78026429e-05    2.0622e-07       0.4314%  
       P0_ddx_elpelm                2   4.09912165e-05    2.0335e-07       0.4961%  
       P0_uxu_elpelm                2   4.77699885e-05    1.9409e-07       0.4063%  
       P0_dxd_elpelm                2   4.05483178e-05    1.9619e-07       0.4838%  
       P0_dxd_elpelm                1   2.20255912e-05    9.7948e-08       0.4447%  
       P0_ddx_elpelm                1   2.21023646e-05    9.5771e-08       0.4333%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   1.38499118e-04    4.9136e-07       0.3548%  
       P0_uux_elpelm                1   1.38422258e-04    4.8432e-07       0.3499%  
       P0_uux_elpelm                2   4.99852504e-05    1.7480e-07       0.3497%  
       P0_ddx_elpelm                2   4.30697821e-05    1.7260e-07       0.4007%  
       P0_uxu_elpelm                2   4.96080309e-05    1.6521e-07       0.3330%  
       P0_dxd_elpelm                2   4.27889338e-05    1.6479e-07       0.3851%  
       P0_dxd_elpelm                1   2.32468223e-05    8.0260e-08       0.3453%  
       P0_ddx_elpelm                1   2.31838737e-05    7.9808e-08       0.3442%  

Total ABS and 
Total: 
                      5.08804069e-04 +- 7.7693e-07  (1.5270e-01%)
                      4.86202480e-04 +- 9.1791e-07  (1.8879e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 5.000000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.862e-04 +- 9.2e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.863e-04 pb  +2.2% -2.3%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.863e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.1322282e-05   +4.6630113e-08  +6.1322282e-05   +5.9610900e-05   +6.2761220e-05   +6.1322282e-05   +5.9502189e-05   +6.3142375e-05   +6.1322282e-05   +6.0734106e-05   +6.2012668e-05   +6.0455943e-05   +5.9610900e-05   +6.1447838e-05   +6.2413625e-05   +6.2117493e-05   +6.2761220e-05   +6.1322282e-05   +6.0039417e-05   +6.0137696e-05   +6.0092467e-05   +6.2307677e-05   +6.3832001e-05   +5.8033073e-05   +6.2449531e-05   +5.9071835e-05   +6.3471194e-05   +6.4687492e-05   +5.9865016e-05   +6.0740941e-05   +6.4631895e-05   +6.3229614e-05   +5.9183053e-05   +6.1882221e-05   +6.3056485e-05   +5.9925628e-05   +5.8604766e-05   +6.3927782e-05   +6.2882370e-05   +6.3580435e-05   +6.3483142e-05   +6.4518281e-05   +6.0760155e-05   +6.3298461e-05   +6.2787860e-05   +6.0800768e-05   +5.9590172e-05   +6.0846316e-05   +6.3535284e-05   +6.3035882e-05   +6.0718194e-05   +6.1471649e-05   +6.4321379e-05   +5.9889359e-05   +6.1864934e-05   +6.0701155e-05   +6.3038120e-05   +6.1118259e-05   +6.1099607e-05   +6.0404112e-05   +6.1552558e-05   +6.1003876e-05   +6.1872451e-05   +5.9118994e-05   +5.8301726e-05   +6.1430500e-05   +5.8913722e-05   +6.0596734e-05   +5.8457105e-05   +6.3805294e-05   +6.3428512e-05   +6.4180499e-05   +6.2197590e-05   +6.0632250e-05   +5.9521564e-05   +5.9203394e-05   +5.9411399e-05   +6.1820892e-05   +5.9693259e-05   +5.9204861e-05   +6.2999784e-05   +5.7412920e-05   +6.3008926e-05   +6.2783923e-05   +6.0795341e-05   +6.2901285e-05   +6.3509987e-05   +6.3633865e-05   +6.1203312e-05   +5.9228782e-05   +6.2569271e-05   +6.1129051e-05   +6.1227480e-05   +5.9858978e-05   +6.2460926e-05   +6.0677969e-05   +6.1668855e-05   +6.2227633e-05   +6.0838265e-05   +6.1701330e-05   +5.7333100e-05   +6.4265882e-05   +5.8661248e-05   +6.0073553e-05   +5.9351682e-05   +5.8441643e-05   +6.0404414e-05   +6.3149223e-05   +6.1130414e-05   +6.2494697e-05   +6.1130757e-05   +6.1960124e-05   +5.9906333e-05   +6.1195254e-05   +6.3993876e-05   +6.1339093e-05   +6.0199110e-05   +5.8309451e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.3245310e-05   +3.0524675e-08  +5.3245310e-05   +4.8851516e-05   +5.8347076e-05   +5.3245310e-05   +5.1665571e-05   +5.4825049e-05   +5.3245310e-05   +5.3245310e-05   +5.3245310e-05   +4.8851516e-05   +4.8851516e-05   +4.8851516e-05   +5.8347076e-05   +5.8347076e-05   +5.8347076e-05   +5.3245310e-05   +5.2221692e-05   +5.2239592e-05   +5.2157449e-05   +5.4047424e-05   +5.5355949e-05   +5.0375969e-05   +5.4159370e-05   +5.1245869e-05   +5.5103119e-05   +5.6182385e-05   +5.1999789e-05   +5.2786493e-05   +5.6201040e-05   +5.4984728e-05   +5.1348606e-05   +5.3728142e-05   +5.4828783e-05   +5.2023336e-05   +5.0849493e-05   +5.5516967e-05   +5.4634320e-05   +5.5225878e-05   +5.5095663e-05   +5.5960588e-05   +5.2760143e-05   +5.4982898e-05   +5.4556940e-05   +5.2772323e-05   +5.1757163e-05   +5.2812948e-05   +5.5129828e-05   +5.4651928e-05   +5.2639635e-05   +5.3306276e-05   +5.5842214e-05   +5.1979563e-05   +5.3739106e-05   +5.2690503e-05   +5.4765575e-05   +5.3088677e-05   +5.3090236e-05   +5.2489837e-05   +5.3413331e-05   +5.3030745e-05   +5.3691549e-05   +5.1334791e-05   +5.0625772e-05   +5.3311944e-05   +5.1068101e-05   +5.2696244e-05   +5.0742507e-05   +5.5485607e-05   +5.5054933e-05   +5.5771514e-05   +5.3980670e-05   +5.2694275e-05   +5.1697339e-05   +5.1500425e-05   +5.1530919e-05   +5.3694658e-05   +5.1801465e-05   +5.1432270e-05   +5.4694627e-05   +4.9902161e-05   +5.4658812e-05   +5.4506156e-05   +5.2755022e-05   +5.4634248e-05   +5.5042121e-05   +5.5290067e-05   +5.3174548e-05   +5.1411852e-05   +5.4364643e-05   +5.3035027e-05   +5.3241862e-05   +5.1996661e-05   +5.4216248e-05   +5.2642738e-05   +5.3588028e-05   +5.3975967e-05   +5.2811786e-05   +5.3491070e-05   +4.9833429e-05   +5.5780251e-05   +5.0854709e-05   +5.2174835e-05   +5.1527098e-05   +5.0746166e-05   +5.2533883e-05   +5.4820403e-05   +5.3097746e-05   +5.4220985e-05   +5.3082621e-05   +5.3890280e-05   +5.2056174e-05   +5.3099528e-05   +5.5514232e-05   +5.3212159e-05   +5.2358523e-05   +5.0599006e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_elel/Events/run_m750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uux_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_uxu_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_dxd_elpelm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/SubProcesses/P0_ddx_elpelm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_elel/Events/run_m750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.3552e-05:6.9457e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.3928e-02:4.1553e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3966e-05:6.4182e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.2532e-01:1.3148e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_elel/Events/run_m750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 7.500000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/res_0.txt <==


Cross section per integration channel:
       P0_uux_elpelm                1   1.74645061e-05    1.4340e-07       0.8211%  
       P0_uxu_elpelm                1   1.73867291e-05    1.3210e-07       0.7598%  
       P0_uxu_elpelm                2   6.23266337e-06    4.6666e-08       0.7487%  
       P0_uux_elpelm                2   6.24896688e-06    4.6470e-08       0.7436%  
       P0_dxd_elpelm                2   4.63987640e-06    3.8722e-08       0.8346%  
       P0_ddx_elpelm                2   4.64367286e-06    3.8436e-08       0.8277%  
       P0_ddx_elpelm                1   2.55079013e-06    2.0639e-08       0.8091%  
       P0_dxd_elpelm                1   2.50698926e-06    2.0207e-08       0.8060%  


ABS cross section per integration channel:
       P0_uux_elpelm                1   1.80377692e-05    1.3294e-07       0.7370%  
       P0_uxu_elpelm                1   1.79460947e-05    1.2124e-07       0.6756%  
       P0_uxu_elpelm                2   6.43476494e-06    4.2688e-08       0.6634%  
       P0_uux_elpelm                2   6.46849043e-06    4.1964e-08       0.6488%  
       P0_dxd_elpelm                2   4.90315364e-06    3.3644e-08       0.6862%  
       P0_ddx_elpelm                2   4.89413736e-06    3.3506e-08       0.6846%  
       P0_ddx_elpelm                1   2.68685169e-06    1.7978e-08       0.6691%  
       P0_dxd_elpelm                1   2.65112931e-06    1.7329e-08       0.6536%  

Total ABS and 
Total: 
                      6.40223913e-05 +- 1.9706e-07  (3.0780e-01%)
                      6.16741941e-05 +- 2.1485e-07  (3.4836e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/res_1.txt <==


Cross section per integration channel:
       P0_uxu_elpelm                1   1.73636043e-05    7.4725e-08       0.4304%  
       P0_uux_elpelm                1   1.73401414e-05    7.1523e-08       0.4125%  
       P0_uux_elpelm                2   6.20768155e-06    2.5384e-08       0.4089%  
       P0_uxu_elpelm                2   6.13661499e-06    2.4824e-08       0.4045%  
       P0_ddx_elpelm                2   4.61557432e-06    2.0816e-08       0.4510%  
       P0_dxd_elpelm                2   4.61854094e-06    2.0607e-08       0.4462%  
       P0_dxd_elpelm                1   2.52144576e-06    1.1203e-08       0.4443%  
       P0_ddx_elpelm                1   2.51672012e-06    1.1083e-08       0.4404%  


ABS cross section per integration channel:
       P0_uxu_elpelm                1   1.79746256e-05    6.5945e-08       0.3669%  
       P0_uux_elpelm                1   1.80043851e-05    6.1336e-08       0.3407%  
       P0_uux_elpelm                2   6.44552020e-06    2.1729e-08       0.3371%  
       P0_uxu_elpelm                2   6.37464265e-06    2.1124e-08       0.3314%  
       P0_ddx_elpelm                2   4.88488090e-06    1.6940e-08       0.3468%  
       P0_dxd_elpelm                2   4.87603088e-06    1.6870e-08       0.3460%  
       P0_dxd_elpelm                1   2.65412851e-06    9.2621e-09       0.3490%  
       P0_ddx_elpelm                1   2.66204057e-06    8.9288e-09       0.3354%  

Total ABS and 
Total: 
                      6.38762544e-05 +- 9.8825e-08  (1.5471e-01%)
                      6.13203233e-05 +- 1.1431e-07  (1.8641e-01%) 


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/run_m750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 7.500000e+02 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_elel/Events/run_m750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > el+ el- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 6.132e-05 +- 1.1e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              6.132e-05 pb  +2.3% -2.8%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              6.132e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/results.dat <==
   100 1.0906e-01 1.6525e-04 1.1198e-01 1.0590e-01 1.1083e-01 1.0729e-01  8.8929e-02 6.4924e-05 9.1744e-02 8.5187e-02 9.0419e-02 8.7439e-02
   250 4.0189e-03 2.5459e-06 4.1037e-03 3.9507e-03 4.0919e-03 3.9460e-03  3.4699e-03 1.6868e-06 3.5613e-03 3.3753e-03 3.5339e-03 3.4059e-03
   500 2.1450e-04 1.8399e-07 2.1903e-04 2.0972e-04 2.1951e-04 2.0950e-04  1.8697e-04 5.2411e-08 2.0005e-04 1.7529e-04 1.9134e-04 1.8259e-04
   750 2.7497e-05 1.9625e-08 2.8142e-05 2.6735e-05 2.8303e-05 2.6690e-05  2.3900e-05 1.5474e-08 2.6161e-05 2.1949e-05 2.4603e-05 2.3196e-05
  1000 5.0170e-06 2.5127e-09 5.1413e-06 4.8583e-06 5.2183e-06 4.8157e-06  4.3067e-06 4.3721e-09 4.7918e-06 3.8963e-06 4.4825e-06 4.1308e-06
  1250 1.1162e-06 1.3654e-09 1.1468e-06 1.0761e-06 1.1823e-06 1.0500e-06  9.4288e-07 5.6091e-10 1.0627e-06 8.4291e-07 1.0004e-06 8.8535e-07
  1500 2.7880e-07 4.7621e-10 2.8757e-07 2.6742e-07 3.0445e-07 2.5315e-07  2.3262e-07 4.1187e-10 2.6515e-07 2.0580e-07 2.5487e-07 2.1038e-07
  1750 7.4881e-08 2.4224e-10 7.7460e-08 7.1521e-08 8.5683e-08 6.4080e-08  6.1653e-08 1.4122e-10 7.0937e-08 5.4068e-08 7.0941e-08 5.2365e-08
  2000 2.1413e-08 2.1020e-11 2.2232e-08 2.0362e-08 2.6272e-08 1.6553e-08  1.7408e-08 1.1368e-11 2.0198e-08 1.5149e-08 2.1550e-08 1.3267e-08
  2250 6.4267e-09 1.2589e-11 6.6920e-09 6.0887e-09 8.6133e-09 4.2402e-09  5.1585e-09 4.5959e-12 6.0286e-09 4.4590e-09 7.0055e-09 3.3115e-09
  2500 2.0187e-09 4.2209e-12 2.1047e-09 1.9083e-09 3.0339e-09 1.0035e-09  1.5996e-09 3.2624e-12 1.8788e-09 1.3762e-09 2.4451e-09 7.5401e-10
  2750 6.6482e-10 8.5700e-13 6.9555e-10 6.2637e-10 1.1288e-09 2.0088e-10  5.2380e-10 7.4168e-13 6.1779e-10 4.4894e-10 9.0375e-10 1.4385e-10
  3000 2.3183e-10 3.8986e-13 2.4279e-10 2.1813e-10 4.4105e-10 2.2600e-11  1.8016e-10 3.2402e-13 2.1307e-10 1.5402e-10 3.4782e-10 1.2506e-11


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.0906188e-01   +1.6524939e-04  +1.0906188e-01   +1.0589500e-01   +1.1198057e-01   +1.0906188e-01   +1.0729211e-01   +1.1083166e-01   +1.0906188e-01   +1.0718455e-01   +1.1138020e-01   +1.0989090e-01   +1.0819870e-01   +1.1198057e-01   +1.0802457e-01   +1.0589500e-01   +1.1065437e-01   +1.0906188e-01   +1.0390341e-01   +1.0841691e-01   +1.1218645e-01   +1.1149034e-01   +1.0597769e-01   +1.0778722e-01   +1.1016985e-01   +1.0734689e-01   +1.0945865e-01   +1.0898596e-01   +1.0707737e-01   +1.0960624e-01   +1.1144317e-01   +1.0958286e-01   +1.0868887e-01   +1.0782087e-01   +1.0809509e-01   +1.0587732e-01   +1.0821936e-01   +1.0935856e-01   +1.1185299e-01   +1.0830113e-01   +1.1292931e-01   +1.1233912e-01   +1.0927899e-01   +1.1038752e-01   +1.0799667e-01   +1.0915138e-01   +1.0838308e-01   +1.0993005e-01   +1.1158988e-01   +1.0887559e-01   +1.0970187e-01   +1.1009209e-01   +1.1225816e-01   +1.0876832e-01   +1.0788722e-01   +1.0559032e-01   +1.0793550e-01   +1.0968239e-01   +1.0962371e-01   +1.0924730e-01   +1.1000961e-01   +1.0824024e-01   +1.1005411e-01   +1.0844552e-01   +1.0640251e-01   +1.0860736e-01   +1.0933994e-01   +1.1042824e-01   +1.0943920e-01   +1.0937919e-01   +1.1055008e-01   +1.1068348e-01   +1.1026545e-01   +1.0711460e-01   +1.0988764e-01   +1.0954383e-01   +1.0920419e-01   +1.0955597e-01   +1.0873873e-01   +1.0839849e-01   +1.1046568e-01   +1.0353038e-01   +1.1124544e-01   +1.1000306e-01   +1.1084428e-01   +1.0985362e-01   +1.0910712e-01   +1.0845850e-01   +1.0968330e-01   +1.0771160e-01   +1.0485413e-01   +1.1241796e-01   +1.0817350e-01   +1.0865435e-01   +1.0925974e-01   +1.0935737e-01   +1.0790779e-01   +1.1016288e-01   +1.1062142e-01   +1.1116179e-01   +1.0646263e-01   +1.0985425e-01   +1.0822420e-01   +1.0765098e-01   +1.0935102e-01   +1.0954509e-01   +1.0724520e-01   +1.1030272e-01   +1.0895040e-01   +1.0948142e-01   +1.0807681e-01   +1.0871893e-01   +1.0557238e-01   +1.0908056e-01   +1.0982461e-01   +1.1158961e-01   +1.0972864e-01   +1.0560062e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +8.8929335e-02   +6.4924225e-05  +8.8929335e-02   +8.5187104e-02   +9.1743948e-02   +8.8929335e-02   +8.7439436e-02   +9.0419234e-02   +8.8929335e-02   +8.8929335e-02   +8.8929335e-02   +9.1743948e-02   +9.1743948e-02   +9.1743948e-02   +8.5187104e-02   +8.5187104e-02   +8.5187104e-02   +8.8929335e-02   +8.4591809e-02   +8.8394549e-02   +9.1571844e-02   +9.0999053e-02   +8.6343661e-02   +8.7846600e-02   +8.9866107e-02   +8.7482840e-02   +8.9249696e-02   +8.8853508e-02   +8.7329775e-02   +8.9371327e-02   +9.0915461e-02   +8.9365860e-02   +8.8590638e-02   +8.7866057e-02   +8.8056251e-02   +8.6212341e-02   +8.8219289e-02   +8.9141285e-02   +9.1295957e-02   +8.8364073e-02   +9.2100123e-02   +9.1740154e-02   +8.9131034e-02   +9.0064248e-02   +8.7976454e-02   +8.9003672e-02   +8.8352076e-02   +8.9663611e-02   +9.1103249e-02   +8.8776308e-02   +8.9487786e-02   +8.9830848e-02   +9.1546765e-02   +8.8680900e-02   +8.7938278e-02   +8.5952525e-02   +8.7994118e-02   +8.9492119e-02   +8.9384553e-02   +8.9095190e-02   +8.9775692e-02   +8.8268009e-02   +8.9797383e-02   +8.8413115e-02   +8.6700132e-02   +8.8539003e-02   +8.9167931e-02   +9.0120922e-02   +8.9281057e-02   +8.9217335e-02   +9.0157752e-02   +9.0278148e-02   +8.9951667e-02   +8.7286776e-02   +8.9620768e-02   +8.9388640e-02   +8.9044898e-02   +8.9370356e-02   +8.8649696e-02   +8.8393904e-02   +9.0065844e-02   +8.4282400e-02   +9.0696845e-02   +8.9763115e-02   +9.0292900e-02   +8.9579056e-02   +8.8943596e-02   +8.8460796e-02   +8.9470146e-02   +8.7783619e-02   +8.5342538e-02   +9.1743357e-02   +8.8185094e-02   +8.8672791e-02   +8.9146681e-02   +8.9113671e-02   +8.7936041e-02   +8.9900975e-02   +9.0253626e-02   +9.0730088e-02   +8.6731452e-02   +8.9597254e-02   +8.8253761e-02   +8.7766336e-02   +8.9168579e-02   +8.9323064e-02   +8.7366782e-02   +9.0018847e-02   +8.8855559e-02   +8.9283034e-02   +8.8095527e-02   +8.8596281e-02   +8.6013007e-02   +8.8903159e-02   +8.9542181e-02   +9.1048732e-02   +8.9463790e-02   +8.6009393e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.5305e-02:1.2318e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.2429e-02:3.7922e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.6668e-02:1.0092e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.9776e-02:4.6396e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.000000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/res_0.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   3.30673417e-02    3.3117e-04       1.0015%  
       P0_uxu_erperm                1   3.29738370e-02    3.1488e-04       0.9549%  
       P0_uxu_erperm                2   1.09647602e-02    1.3080e-04       1.1929%  
       P0_uux_erperm                2   1.08128084e-02    1.0429e-04       0.9645%  
       P0_ddx_erperm                2   6.89871496e-03    7.0252e-05       1.0183%  
       P0_dxd_erperm                2   6.81702805e-03    6.8344e-05       1.0026%  
       P0_ddx_erperm                1   4.02750589e-03    4.1172e-05       1.0223%  
       P0_dxd_erperm                1   4.02854610e-03    4.0730e-05       1.0110%  


ABS cross section per integration channel:
       P0_uux_erperm                1   3.63895501e-02    2.7972e-04       0.7687%  
       P0_uxu_erperm                1   3.63130972e-02    2.6050e-04       0.7174%  
       P0_uxu_erperm                2   1.21619025e-02    1.1639e-04       0.9570%  
       P0_uux_erperm                2   1.19687465e-02    8.5839e-05       0.7172%  
       P0_ddx_erperm                2   7.76727962e-03    5.6404e-05       0.7262%  
       P0_dxd_erperm                2   7.70912494e-03    5.3366e-05       0.6922%  
       P0_ddx_erperm                1   4.58680279e-03    3.2166e-05       0.7013%  
       P0_dxd_erperm                1   4.56538906e-03    3.2069e-05       0.7024%  

Total ABS and 
Total: 
                      1.21461893e-01 +- 4.1846e-04  (3.4452e-01%)
                      1.09590542e-01 +- 4.9977e-04  (4.5603e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   3.30108917e-02    1.8751e-04       0.5680%  
       P0_uxu_erperm                1   3.29465370e-02    1.8573e-04       0.5637%  
       P0_uux_erperm                2   1.07437382e-02    6.3893e-05       0.5947%  
       P0_uxu_erperm                2   1.06269694e-02    6.3937e-05       0.6017%  
       P0_ddx_erperm                2   6.83697649e-03    4.2189e-05       0.6171%  
       P0_dxd_erperm                2   6.79122563e-03    4.1118e-05       0.6055%  
       P0_dxd_erperm                1   4.06330682e-03    2.7061e-05       0.6660%  
       P0_ddx_erperm                1   4.03487643e-03    2.4032e-05       0.5956%  


ABS cross section per integration channel:
       P0_uux_erperm                1   3.65733596e-02    1.4485e-04       0.3960%  
       P0_uxu_erperm                1   3.64140297e-02    1.4398e-04       0.3954%  
       P0_uux_erperm                2   1.19949342e-02    4.9560e-05       0.4132%  
       P0_uxu_erperm                2   1.19497784e-02    4.8772e-05       0.4081%  
       P0_ddx_erperm                2   7.73659373e-03    3.2053e-05       0.4143%  
       P0_dxd_erperm                2   7.67650315e-03    3.0964e-05       0.4034%  
       P0_dxd_erperm                1   4.54974651e-03    2.1503e-05       0.4726%  
       P0_ddx_erperm                1   4.53994075e-03    1.8163e-05       0.4001%  

Total ABS and 
Total: 
                      1.21434886e-01 +- 2.2209e-04  (1.8289e-01%)
                      1.09054522e-01 +- 2.8742e-04  (2.6355e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.000000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.091e-01 +- 2.9e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.091e-01 pb  +2.7% -2.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.091e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.0169919e-06   +2.5126697e-09  +5.0169919e-06   +4.8582577e-06   +5.1412877e-06   +5.0169919e-06   +4.8156908e-06   +5.2182930e-06   +5.0169919e-06   +4.9668300e-06   +5.0755614e-06   +4.9313502e-06   +4.8582577e-06   +5.0166955e-06   +5.1146673e-06   +5.0918679e-06   +5.1412877e-06   +5.0169919e-06   +4.9918405e-06   +4.9594956e-06   +4.8229729e-06   +5.0187659e-06   +4.9905391e-06   +4.7282682e-06   +5.0015150e-06   +4.6977059e-06   +5.2453589e-06   +5.3555497e-06   +4.9224024e-06   +5.1144370e-06   +5.5415063e-06   +5.3212565e-06   +4.7507992e-06   +5.0786881e-06   +5.3496272e-06   +4.7992339e-06   +4.6697716e-06   +5.2979804e-06   +5.2172772e-06   +5.2811568e-06   +5.2491044e-06   +5.1988582e-06   +4.9666370e-06   +5.2673501e-06   +5.1921084e-06   +4.9056672e-06   +4.8992748e-06   +4.9483572e-06   +5.1562241e-06   +4.9746625e-06   +4.7736307e-06   +4.8793243e-06   +5.2616718e-06   +4.9131888e-06   +5.2213990e-06   +4.9496230e-06   +5.1530179e-06   +5.0828549e-06   +5.0219347e-06   +5.0663057e-06   +5.0322247e-06   +5.1297060e-06   +4.9780345e-06   +4.7542871e-06   +4.7919464e-06   +4.9368891e-06   +4.6704232e-06   +5.1450849e-06   +4.7680448e-06   +5.4431994e-06   +5.2452795e-06   +5.3908073e-06   +5.1104892e-06   +4.9955668e-06   +4.8798052e-06   +5.0645613e-06   +4.7807811e-06   +5.1961558e-06   +4.7010590e-06   +4.8707195e-06   +5.2027503e-06   +4.6771911e-06   +5.1151228e-06   +5.2302459e-06   +4.8035971e-06   +5.1969409e-06   +5.0125020e-06   +5.3696361e-06   +5.0358186e-06   +4.7924057e-06   +5.0460744e-06   +4.9485577e-06   +5.1339269e-06   +4.9413402e-06   +5.0429375e-06   +4.8119599e-06   +5.1283261e-06   +5.0510538e-06   +4.8842376e-06   +4.8187146e-06   +4.7145849e-06   +5.2322812e-06   +4.6151142e-06   +4.9446448e-06   +4.7847849e-06   +4.7013072e-06   +5.1158266e-06   +5.1931717e-06   +5.0379722e-06   +5.0528950e-06   +4.9964129e-06   +5.1333930e-06   +4.9304759e-06   +4.9378314e-06   +5.1468207e-06   +4.9833011e-06   +5.1407281e-06   +4.6655539e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.3066538e-06   +4.3720907e-09  +4.3066538e-06   +3.8962844e-06   +4.7918054e-06   +4.3066538e-06   +4.1308291e-06   +4.4824784e-06   +4.3066538e-06   +4.3066538e-06   +4.3066538e-06   +3.8962844e-06   +3.8962844e-06   +3.8962844e-06   +4.7918054e-06   +4.7918054e-06   +4.7918054e-06   +4.3066538e-06   +4.2905039e-06   +4.2656962e-06   +4.1338054e-06   +4.3036174e-06   +4.2723400e-06   +4.0596749e-06   +4.2883257e-06   +4.0263674e-06   +4.5088381e-06   +4.5954525e-06   +4.2250153e-06   +4.3982068e-06   +4.7705737e-06   +4.5753739e-06   +4.0751375e-06   +4.3567975e-06   +4.6044766e-06   +4.1167079e-06   +4.0014359e-06   +4.5475095e-06   +4.4842607e-06   +4.5307153e-06   +4.5101511e-06   +4.4556503e-06   +4.2641807e-06   +4.5250987e-06   +4.4616912e-06   +4.2095389e-06   +4.2061311e-06   +4.2425214e-06   +4.4207920e-06   +4.2640591e-06   +4.0889249e-06   +4.1816675e-06   +4.5158328e-06   +4.2194611e-06   +4.4888199e-06   +4.2442624e-06   +4.4231777e-06   +4.3649849e-06   +4.3141080e-06   +4.3543878e-06   +4.3142805e-06   +4.4083589e-06   +4.2727562e-06   +4.0775802e-06   +4.1172403e-06   +4.2337264e-06   +4.0037687e-06   +4.4208964e-06   +4.0877198e-06   +4.6799130e-06   +4.5036921e-06   +4.6372272e-06   +4.3843021e-06   +4.2911976e-06   +4.1936066e-06   +4.3567045e-06   +4.1023115e-06   +4.4651300e-06   +4.0259585e-06   +4.1847942e-06   +4.4768087e-06   +4.0170246e-06   +4.3885378e-06   +4.4911544e-06   +4.1095408e-06   +4.4604609e-06   +4.2954566e-06   +4.6145953e-06   +4.3176415e-06   +4.1108119e-06   +4.3330860e-06   +4.2479700e-06   +4.4169678e-06   +4.2377074e-06   +4.3201517e-06   +4.1267139e-06   +4.4067726e-06   +4.3356907e-06   +4.1852242e-06   +4.1288449e-06   +4.0454180e-06   +4.4924474e-06   +3.9578995e-06   +4.2517260e-06   +4.1114539e-06   +4.0351686e-06   +4.4017332e-06   +4.4586795e-06   +4.3267683e-06   +4.3302882e-06   +4.2899202e-06   +4.4099918e-06   +4.2362020e-06   +4.2333964e-06   +4.4130364e-06   +4.2722118e-06   +4.4236210e-06   +4.0016997e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3341e-06:5.7401e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.9383e-02:5.6173e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.5067e-06:5.2710e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4519e-01:1.5424e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.000000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   1.75406503e-06    1.2785e-08       0.7289%  
       P0_uxu_erperm                1   1.76692397e-06    1.2761e-08       0.7222%  
       P0_uux_erperm                2   4.81984619e-07    3.5768e-09       0.7421%  
       P0_uxu_erperm                2   4.78648105e-07    3.4899e-09       0.7291%  
       P0_dxd_erperm                2   1.60867262e-07    1.4231e-09       0.8847%  
       P0_ddx_erperm                2   1.61166410e-07    1.3961e-09       0.8663%  
       P0_dxd_erperm                1   1.12846385e-07    1.0333e-09       0.9157%  
       P0_ddx_erperm                1   1.14613795e-07    1.0202e-09       0.8901%  


ABS cross section per integration channel:
       P0_uux_erperm                1   1.80279958e-06    1.1761e-08       0.6524%  
       P0_uxu_erperm                1   1.81888962e-06    1.1550e-08       0.6350%  
       P0_uux_erperm                2   4.95515763e-07    3.2963e-09       0.6652%  
       P0_uxu_erperm                2   4.90231410e-07    3.2567e-09       0.6643%  
       P0_dxd_erperm                2   1.72509070e-07    1.2149e-09       0.7043%  
       P0_ddx_erperm                2   1.73337024e-07    1.1727e-09       0.6766%  
       P0_dxd_erperm                1   1.21837686e-07    8.7885e-10       0.7213%  
       P0_ddx_erperm                1   1.23376541e-07    8.5676e-10       0.6944%  

Total ABS and 
Total: 
                      5.19849669e-06 +- 1.7249e-08  (3.3181e-01%)
                      5.03111557e-06 +- 1.8904e-08  (3.7575e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   1.75468455e-06    6.9740e-09       0.3975%  
       P0_uxu_erperm                1   1.75381946e-06    6.7825e-09       0.3867%  
       P0_uux_erperm                2   4.82361190e-07    1.8913e-09       0.3921%  
       P0_uxu_erperm                2   4.79118229e-07    1.9133e-09       0.3993%  
       P0_ddx_erperm                2   1.59931669e-07    7.9867e-10       0.4994%  
       P0_dxd_erperm                2   1.59884339e-07    7.9961e-10       0.5001%  
       P0_dxd_erperm                1   1.12743183e-07    5.6453e-10       0.5007%  
       P0_ddx_erperm                1   1.14228329e-07    5.5631e-10       0.4870%  


ABS cross section per integration channel:
       P0_uux_erperm                1   1.80833582e-06    6.1395e-09       0.3395%  
       P0_uxu_erperm                1   1.80052608e-06    6.0392e-09       0.3354%  
       P0_uux_erperm                2   4.96057088e-07    1.6769e-09       0.3381%  
       P0_uxu_erperm                2   4.95936749e-07    1.6514e-09       0.3330%  
       P0_ddx_erperm                2   1.73454914e-07    6.1694e-10       0.3557%  
       P0_dxd_erperm                2   1.73601096e-07    6.1406e-10       0.3537%  
       P0_dxd_erperm                1   1.22180668e-07    4.3771e-10       0.3582%  
       P0_ddx_erperm                1   1.23122308e-07    4.3385e-10       0.3524%  

Total ABS and 
Total: 
                      5.19321472e-06 +- 8.9912e-09  (1.7313e-01%)
                      5.01677095e-06 +- 1.0187e-08  (2.0307e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.000000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.017e-06 +- 1.0e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.017e-06 pb  +2.5% -3.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.017e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.1161871e-06   +1.3654287e-09  +1.1161871e-06   +1.0760756e-06   +1.1467919e-06   +1.1161871e-06   +1.0500366e-06   +1.1823377e-06   +1.1161871e-06   +1.1042297e-06   +1.1300942e-06   +1.0933553e-06   +1.0760756e-06   +1.1134526e-06   +1.1405463e-06   +1.1351765e-06   +1.1467919e-06   +1.1161871e-06   +1.1269261e-06   +1.1194023e-06   +1.0490015e-06   +1.0949304e-06   +1.0548905e-06   +1.0433379e-06   +1.0864179e-06   +1.0158764e-06   +1.2088099e-06   +1.1919148e-06   +1.0858236e-06   +1.1766532e-06   +1.2961001e-06   +1.2143745e-06   +1.0320215e-06   +1.1522168e-06   +1.2301817e-06   +1.0365859e-06   +1.0153496e-06   +1.2003464e-06   +1.1954992e-06   +1.2050132e-06   +1.1854762e-06   +1.1360738e-06   +1.1184593e-06   +1.1914556e-06   +1.1605594e-06   +1.0692955e-06   +1.0848039e-06   +1.0947721e-06   +1.1413578e-06   +1.0706309e-06   +1.0215315e-06   +1.0543244e-06   +1.1661473e-06   +1.0985805e-06   +1.1934920e-06   +1.0905742e-06   +1.1315401e-06   +1.1582467e-06   +1.1272050e-06   +1.1516912e-06   +1.1065188e-06   +1.1732074e-06   +1.0915813e-06   +1.0387441e-06   +1.0720645e-06   +1.0659767e-06   +1.0067321e-06   +1.1778686e-06   +1.0390627e-06   +1.2656388e-06   +1.1782600e-06   +1.2317257e-06   +1.1264065e-06   +1.1100668e-06   +1.0896052e-06   +1.1780123e-06   +1.0475049e-06   +1.1999403e-06   +9.9519090e-07   +1.1091459e-06   +1.1846374e-06   +1.0273726e-06   +1.1181697e-06   +1.1765157e-06   +1.0159648e-06   +1.1511679e-06   +1.0601727e-06   +1.2209990e-06   +1.1217329e-06   +1.0619006e-06   +1.0979252e-06   +1.0957688e-06   +1.2029438e-06   +1.1074317e-06   +1.0895628e-06   +1.0454598e-06   +1.1569917e-06   +1.1196217e-06   +1.0558984e-06   +1.0269830e-06   +1.0516552e-06   +1.1589216e-06   +9.8902035e-07   +1.1205711e-06   +1.0534798e-06   +1.0294165e-06   +1.1912110e-06   +1.1622832e-06   +1.1365445e-06   +1.1070157e-06   +1.1139628e-06   +1.1637612e-06   +1.1126365e-06   +1.0849350e-06   +1.1301441e-06   +1.0867972e-06   +1.1922331e-06   +1.0040603e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.4288065e-07   +5.6091083e-10  +9.4288065e-07   +8.4290663e-07   +1.0627166e-06   +9.4288065e-07   +8.8534657e-07   +1.0004147e-06   +9.4288065e-07   +9.4288065e-07   +9.4288065e-07   +8.4290663e-07   +8.4290663e-07   +8.4290663e-07   +1.0627166e-06   +1.0627166e-06   +1.0627166e-06   +9.4288065e-07   +9.5300444e-07   +9.4726445e-07   +8.8549055e-07   +9.2294921e-07   +8.8639733e-07   +8.8178977e-07   +9.1479580e-07   +8.5731874e-07   +1.0243374e-06   +1.0056689e-06   +9.1752454e-07   +9.9772059e-07   +1.1000883e-06   +1.0288512e-06   +8.7073916e-07   +9.7447596e-07   +1.0429819e-06   +8.7322485e-07   +8.5655083e-07   +1.0148804e-06   +1.0136399e-06   +1.0182093e-06   +1.0022887e-06   +9.5683113e-07   +9.4650451e-07   +1.0068710e-06   +9.8167073e-07   +9.0252953e-07   +9.1692515e-07   +9.2370254e-07   +9.6397272e-07   +9.0098125e-07   +8.6022007e-07   +8.8757203e-07   +9.8504140e-07   +9.2867168e-07   +1.0109482e-06   +9.2024398e-07   +9.5268150e-07   +9.8053535e-07   +9.5197736e-07   +9.7480635e-07   +9.3261165e-07   +9.9327928e-07   +9.1970309e-07   +8.7398072e-07   +9.0801132e-07   +8.9810228e-07   +8.4975957e-07   +9.9779843e-07   +8.7603517e-07   +1.0723996e-06   +9.9490658e-07   +1.0429343e-06   +9.5083025e-07   +9.3699248e-07   +9.2034921e-07   +1.0001518e-06   +8.8492915e-07   +1.0163314e-06   +8.3599948e-07   +9.4026667e-07   +1.0035882e-06   +8.6739965e-07   +9.4283695e-07   +9.9414453e-07   +8.5335863e-07   +9.7155942e-07   +8.9077757e-07   +1.0330296e-06   +9.4677486e-07   +8.9696105e-07   +9.2479060e-07   +9.2667750e-07   +1.0218460e-06   +9.3616755e-07   +9.1578725e-07   +8.8193542e-07   +9.7801257e-07   +9.4542336e-07   +8.8879614e-07   +8.6435080e-07   +8.8971232e-07   +9.7691530e-07   +8.3403714e-07   +9.4886086e-07   +8.9021755e-07   +8.6914927e-07   +1.0104101e-06   +9.8236503e-07   +9.6258428e-07   +9.3308541e-07   +9.4080714e-07   +9.8436104e-07   +9.4217228e-07   +9.1573312e-07   +9.5192879e-07   +9.1464636e-07   +1.0111919e-06   +8.4657401e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m1250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.4503e-07:1.3006e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.7712e-02:8.2971e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.5862e-07:1.1690e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.6198e-01:1.7372e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.250000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/res_0.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   4.01316947e-07    2.8997e-09       0.7225%  
       P0_uxu_erperm                1   3.98594870e-07    2.9078e-09       0.7295%  
       P0_uxu_erperm                2   1.08594894e-07    8.3945e-10       0.7730%  
       P0_uux_erperm                2   1.09522607e-07    7.8455e-10       0.7163%  
       P0_dxd_erperm                2   2.87349226e-08    3.0815e-10       1.0724%  
       P0_ddx_erperm                2   2.95284402e-08    3.0468e-10       1.0318%  
       P0_ddx_erperm                1   2.02454838e-08    2.2064e-10       1.0898%  
       P0_dxd_erperm                1   2.06712889e-08    2.1696e-10       1.0495%  


ABS cross section per integration channel:
       P0_uux_erperm                1   4.10633194e-07    2.7159e-09       0.6614%  
       P0_uxu_erperm                1   4.07640914e-07    2.7078e-09       0.6643%  
       P0_uxu_erperm                2   1.11661504e-07    7.7072e-10       0.6902%  
       P0_uux_erperm                2   1.12199940e-07    7.2536e-10       0.6465%  
       P0_dxd_erperm                2   3.27613910e-08    2.4279e-10       0.7411%  
       P0_ddx_erperm                2   3.33863661e-08    2.4231e-10       0.7258%  
       P0_ddx_erperm                1   2.31381703e-08    1.7568e-10       0.7593%  
       P0_dxd_erperm                1   2.33366435e-08    1.7379e-10       0.7447%  

Total ABS and 
Total: 
                      1.15475812e-06 +- 4.0009e-09  (3.4647e-01%)
                      1.11720945e-06 +- 4.2974e-09  (3.8465e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   3.98902856e-07    1.5586e-09       0.3907%  
       P0_uxu_erperm                1   3.99850732e-07    1.5531e-09       0.3884%  
       P0_uxu_erperm                2   1.09039857e-07    4.2209e-10       0.3871%  
       P0_uux_erperm                2   1.09389666e-07    4.1914e-10       0.3832%  
       P0_ddx_erperm                2   2.89983242e-08    1.7525e-10       0.6043%  
       P0_dxd_erperm                2   2.89602232e-08    1.7420e-10       0.6015%  
       P0_dxd_erperm                1   2.04598506e-08    1.2291e-10       0.6007%  
       P0_ddx_erperm                1   2.04648538e-08    1.2179e-10       0.5951%  


ABS cross section per integration channel:
       P0_uux_erperm                1   4.08979660e-07    1.4015e-09       0.3427%  
       P0_uxu_erperm                1   4.10549403e-07    1.3833e-09       0.3369%  
       P0_uxu_erperm                2   1.11845999e-07    3.7740e-10       0.3374%  
       P0_uux_erperm                2   1.12116627e-07    3.7527e-10       0.3347%  
       P0_ddx_erperm                2   3.29565691e-08    1.2921e-10       0.3921%  
       P0_dxd_erperm                2   3.30738187e-08    1.2543e-10       0.3792%  
       P0_dxd_erperm                1   2.32497550e-08    9.0259e-11       0.3882%  
       P0_ddx_erperm                1   2.32556701e-08    8.8577e-11       0.3809%  

Total ABS and 
Total: 
                      1.15602750e-06 +- 2.0516e-09  (1.7747e-01%)
                      1.11606636e-06 +- 2.2992e-09  (2.0601e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/run_m1250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.250000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m1250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.116e-06 +- 2.3e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.116e-06 pb  +2.7% -3.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.116e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.7880376e-07   +4.7620611e-10  +2.7880376e-07   +2.6742136e-07   +2.8756594e-07   +2.7880376e-07   +2.5315492e-07   +3.0445260e-07   +2.7880376e-07   +2.7567588e-07   +2.8243083e-07   +2.7189864e-07   +2.6742136e-07   +2.7709040e-07   +2.8593368e-07   +2.8452601e-07   +2.8756594e-07   +2.7880376e-07   +2.8614533e-07   +2.8275810e-07   +2.5896252e-07   +2.6524335e-07   +2.4306964e-07   +2.5696903e-07   +2.5858552e-07   +2.4748346e-07   +3.2159281e-07   +2.9415033e-07   +2.6776782e-07   +3.1184305e-07   +3.4202948e-07   +3.1390343e-07   +2.5022527e-07   +3.0208944e-07   +3.1769774e-07   +2.4271682e-07   +2.5044972e-07   +3.1052153e-07   +3.1406469e-07   +3.1757497e-07   +2.9943239e-07   +2.7524548e-07   +2.9073089e-07   +3.0057247e-07   +2.8696537e-07   +2.5685833e-07   +2.6940620e-07   +2.7561885e-07   +2.8744486e-07   +2.5708071e-07   +2.4447867e-07   +2.5273626e-07   +2.8793399e-07   +2.7350961e-07   +3.0696789e-07   +2.6917893e-07   +2.6925116e-07   +3.0236404e-07   +2.8270229e-07   +2.9336229e-07   +2.7077757e-07   +3.0674445e-07   +2.6328318e-07   +2.5145290e-07   +2.7015147e-07   +2.5034648e-07   +2.4434350e-07   +3.0764689e-07   +2.5099193e-07   +3.3431226e-07   +2.9848320e-07   +3.1250525e-07   +2.7495926e-07   +2.7199613e-07   +2.7456616e-07   +3.1715213e-07   +2.5761899e-07   +3.1956846e-07   +2.2624762e-07   +2.9224558e-07   +3.0350144e-07   +2.5021889e-07   +2.6891308e-07   +2.9574862e-07   +2.3645226e-07   +2.8091048e-07   +2.4013660e-07   +3.0895118e-07   +2.8005688e-07   +2.6696563e-07   +2.6055061e-07   +2.7253113e-07   +3.2892955e-07   +2.8605737e-07   +2.5603937e-07   +2.5296958e-07   +2.9183467e-07   +2.7551840e-07   +2.5262946e-07   +2.4130686e-07   +2.6696325e-07   +2.8319573e-07   +2.3429860e-07   +2.9017749e-07   +2.5740860e-07   +2.5558457e-07   +3.1775475e-07   +2.9280799e-07   +2.9205784e-07   +2.7072276e-07   +2.7933401e-07   +2.9864308e-07   +2.8733963e-07   +2.6808592e-07   +2.7572484e-07   +2.6233648e-07   +3.1310359e-07   +2.3889428e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.3262324e-07   +4.1187096e-10  +2.3262324e-07   +2.0579555e-07   +2.6515072e-07   +2.3262324e-07   +2.1037748e-07   +2.5486900e-07   +2.3262324e-07   +2.3262324e-07   +2.3262324e-07   +2.0579555e-07   +2.0579555e-07   +2.0579555e-07   +2.6515072e-07   +2.6515072e-07   +2.6515072e-07   +2.3262324e-07   +2.3894548e-07   +2.3625402e-07   +2.1624307e-07   +2.2022871e-07   +2.0109841e-07   +2.1433682e-07   +2.1420478e-07   +2.0651685e-07   +2.7005173e-07   +2.4499021e-07   +2.2357889e-07   +2.6152633e-07   +2.8674333e-07   +2.6326042e-07   +2.0872961e-07   +2.5342819e-07   +2.6613419e-07   +2.0123924e-07   +2.0900585e-07   +2.5975344e-07   +2.6326761e-07   +2.6612914e-07   +2.4971414e-07   +2.2839432e-07   +2.4398650e-07   +2.5061159e-07   +2.3922044e-07   +2.1375253e-07   +2.2485344e-07   +2.2977984e-07   +2.4030365e-07   +2.1338098e-07   +2.0341781e-07   +2.0922208e-07   +2.4023982e-07   +2.2805796e-07   +2.5676414e-07   +2.2395824e-07   +2.2284500e-07   +2.5361411e-07   +2.3565411e-07   +2.4508584e-07   +2.2550154e-07   +2.5726163e-07   +2.1814529e-07   +2.0855365e-07   +2.2594864e-07   +2.0746264e-07   +2.0391222e-07   +2.5801913e-07   +2.0902455e-07   +2.8024897e-07   +2.4879866e-07   +2.6094655e-07   +2.2874453e-07   +2.2651679e-07   +2.2891094e-07   +2.6714524e-07   +2.1501793e-07   +2.6851599e-07   +1.8664087e-07   +2.4593446e-07   +2.5386024e-07   +2.0880563e-07   +2.2312778e-07   +2.4657706e-07   +1.9629283e-07   +2.3360853e-07   +1.9774145e-07   +2.5760503e-07   +2.3297537e-07   +2.2309048e-07   +2.1540056e-07   +2.2765868e-07   +2.7738876e-07   +2.3996583e-07   +2.1132814e-07   +2.1058853e-07   +2.4360105e-07   +2.2914723e-07   +2.0957818e-07   +2.0007312e-07   +2.2356298e-07   +2.3540088e-07   +1.9483787e-07   +2.4295903e-07   +2.1491961e-07   +2.1371079e-07   +2.6733517e-07   +2.4446768e-07   +2.4466462e-07   +2.2519982e-07   +2.3334354e-07   +2.4952472e-07   +2.4129389e-07   +2.2382215e-07   +2.2884476e-07   +2.1717554e-07   +2.6289630e-07   +1.9815438e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m1500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.2784e-07:3.3490e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3615e-01:1.2879e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.8522e-07:2.9167e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.7656e-01:1.9086e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/res_0.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   1.01401953e-07    7.6815e-10       0.7575%  
       P0_uxu_erperm                1   1.02429480e-07    7.4939e-10       0.7316%  
       P0_uux_erperm                2   2.77485495e-08    2.1577e-10       0.7776%  
       P0_uxu_erperm                2   2.82079477e-08    2.0954e-10       0.7428%  
       P0_dxd_erperm                2   5.55312673e-09    7.3451e-11       1.3227%  
       P0_ddx_erperm                2   5.61441853e-09    7.2044e-11       1.2832%  
       P0_ddx_erperm                1   3.88384842e-09    5.3238e-11       1.3707%  
       P0_dxd_erperm                1   3.95566624e-09    5.1440e-11       1.3004%  


ABS cross section per integration channel:
       P0_uux_erperm                1   1.04479871e-07    7.0480e-10       0.6746%  
       P0_uxu_erperm                1   1.05055014e-07    6.9375e-10       0.6604%  
       P0_uux_erperm                2   2.84560991e-08    2.0256e-10       0.7118%  
       P0_uxu_erperm                2   2.88745302e-08    1.9610e-10       0.6791%  
       P0_dxd_erperm                2   7.00957858e-09    5.3703e-11       0.7661%  
       P0_ddx_erperm                2   6.98474955e-09    5.3076e-11       0.7599%  
       P0_ddx_erperm                1   4.90836623e-09    3.9990e-11       0.8147%  
       P0_dxd_erperm                1   4.93425580e-09    3.7714e-11       0.7643%  

Total ABS and 
Total: 
                      2.90702464e-07 +- 1.0326e-09  (3.5520e-01%)
                      2.78794990e-07 +- 1.1217e-09  (4.0233e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   1.01924379e-07    4.3959e-10       0.4313%  
       P0_uxu_erperm                1   1.02303542e-07    4.2087e-10       0.4114%  
       P0_uxu_erperm                2   2.77717388e-08    1.1759e-10       0.4234%  
       P0_uux_erperm                2   2.79466869e-08    1.1379e-10       0.4072%  
       P0_ddx_erperm                2   5.55548454e-09    4.3609e-11       0.7850%  
       P0_dxd_erperm                2   5.47101200e-09    4.3619e-11       0.7973%  
       P0_ddx_erperm                1   3.88377930e-09    3.2254e-11       0.8305%  
       P0_dxd_erperm                1   3.94267008e-09    3.0952e-11       0.7851%  


ABS cross section per integration channel:
       P0_uux_erperm                1   1.04772350e-07    3.9952e-10       0.3813%  
       P0_uxu_erperm                1   1.04866850e-07    3.8321e-10       0.3654%  
       P0_uxu_erperm                2   2.85978683e-08    1.0566e-10       0.3695%  
       P0_uux_erperm                2   2.87010412e-08    1.0247e-10       0.3570%  
       P0_ddx_erperm                2   6.98088041e-09    2.9674e-11       0.4251%  
       P0_dxd_erperm                2   6.94149279e-09    2.9314e-11       0.4223%  
       P0_ddx_erperm                1   4.96600510e-09    2.2128e-11       0.4456%  
       P0_dxd_erperm                1   4.94512536e-09    2.1172e-11       0.4281%  

Total ABS and 
Total: 
                      2.90771613e-07 +- 5.7516e-10  (1.9780e-01%)
                      2.78799293e-07 +- 6.3478e-10  (2.2768e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m1500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.788e-07 +- 6.3e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.788e-07 pb  +3.1% -4.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.788e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.4881250e-08   +2.4224127e-10  +7.4881250e-08   +7.1521106e-08   +7.7460375e-08   +7.4881250e-08   +6.4079863e-08   +8.5682638e-08   +7.4881250e-08   +7.3998966e-08   +7.5901674e-08   +7.2768392e-08   +7.1521106e-08   +7.4210964e-08   +7.6993160e-08   +7.6589189e-08   +7.7460375e-08   +7.4881250e-08   +7.7942558e-08   +7.6407891e-08   +6.9423688e-08   +6.7609094e-08   +5.8334532e-08   +6.7246282e-08   +6.3947570e-08   +6.5715683e-08   +9.3503447e-08   +7.7895041e-08   +7.0806519e-08   +8.9974612e-08   +9.7610607e-08   +8.8613812e-08   +6.5026935e-08   +8.7739246e-08   +8.8236840e-08   +5.8567757e-08   +6.7479114e-08   +8.8753858e-08   +9.0706254e-08   +9.1888423e-08   +8.0941027e-08   +7.0682866e-08   +8.3996840e-08   +8.0513656e-08   +7.4868676e-08   +6.5346386e-08   +7.1919981e-08   +7.4508844e-08   +8.0119326e-08   +6.5378620e-08   +6.3591467e-08   +6.3951696e-08   +7.6184510e-08   +7.2894649e-08   +8.5167203e-08   +7.1173347e-08   +6.5343048e-08   +8.6651715e-08   +7.6024006e-08   +7.9973139e-08   +7.1091679e-08   +8.7654289e-08   +6.6199941e-08   +6.3460813e-08   +7.2789197e-08   +6.0710893e-08   +6.4164893e-08   +8.8604644e-08   +6.4324124e-08   +9.6289015e-08   +8.0940839e-08   +8.3986273e-08   +7.1421200e-08   +7.0289222e-08   +7.3958171e-08   +9.4433218e-08   +6.8923295e-08   +9.3688199e-08   +5.1835408e-08   +8.6128670e-08   +8.3089722e-08   +6.5179759e-08   +6.7140110e-08   +7.9530486e-08   +5.8792048e-08   +7.2685184e-08   +5.3009170e-08   +8.2719151e-08   +7.4356920e-08   +7.2203704e-08   +6.2569200e-08   +7.2578602e-08   +1.0028556e-07   +8.2237205e-08   +6.1735825e-08   +6.5294030e-08   +7.8919797e-08   +7.1278473e-08   +6.4197360e-08   +5.9876620e-08   +7.4189002e-08   +7.2955450e-08   +5.8515298e-08   +8.0520658e-08   +6.7314843e-08   +6.8660330e-08   +9.3411770e-08   +7.9778588e-08   +8.2279577e-08   +7.0640971e-08   +7.5249030e-08   +8.2926049e-08   +8.1839940e-08   +7.1814623e-08   +7.0264352e-08   +6.6251292e-08   +8.9610610e-08   +5.9311510e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.1653215e-08   +1.4121864e-10  +6.1653215e-08   +5.4067973e-08   +7.0936536e-08   +6.1653215e-08   +5.2365001e-08   +7.0941430e-08   +6.1653215e-08   +6.1653215e-08   +6.1653215e-08   +5.4067973e-08   +5.4067973e-08   +5.4067973e-08   +7.0936536e-08   +7.0936536e-08   +7.0936536e-08   +6.1653215e-08   +6.4289970e-08   +6.2909120e-08   +5.7360002e-08   +5.5296656e-08   +4.7383155e-08   +5.5265469e-08   +5.1913009e-08   +5.4265554e-08   +7.7646256e-08   +6.3988644e-08   +5.8323888e-08   +7.4747986e-08   +8.0729518e-08   +7.3449441e-08   +5.3442907e-08   +7.3080474e-08   +7.3034705e-08   +4.7559023e-08   +5.5681846e-08   +7.3589234e-08   +7.5244574e-08   +7.6262234e-08   +6.6330269e-08   +5.7692710e-08   +6.9900900e-08   +6.6056674e-08   +6.1473535e-08   +5.3515812e-08   +5.9308560e-08   +6.1433804e-08   +6.6334756e-08   +5.3526887e-08   +5.2292146e-08   +5.2188539e-08   +6.2588404e-08   +5.9818851e-08   +7.0261278e-08   +5.8486515e-08   +5.2848382e-08   +7.1846972e-08   +6.2397541e-08   +6.5860646e-08   +5.8250127e-08   +7.2626497e-08   +5.3767350e-08   +5.1580351e-08   +6.0021943e-08   +4.9305832e-08   +5.2776003e-08   +7.3638402e-08   +5.2726772e-08   +7.9884741e-08   +6.6518929e-08   +6.9069301e-08   +5.8550343e-08   +5.7728359e-08   +6.0816921e-08   +7.8746860e-08   +5.6674072e-08   +7.7864256e-08   +4.1718543e-08   +7.1676392e-08   +6.8369895e-08   +5.3633409e-08   +5.4846818e-08   +6.5296849e-08   +4.8021434e-08   +5.9542381e-08   +4.2528885e-08   +6.8072237e-08   +6.1082833e-08   +5.9612255e-08   +5.0858104e-08   +5.9691765e-08   +8.3738938e-08   +6.8404020e-08   +5.0076418e-08   +5.3592962e-08   +6.4913435e-08   +5.8210957e-08   +5.2538013e-08   +4.8876719e-08   +6.1623993e-08   +5.9389632e-08   +4.7838337e-08   +6.6542687e-08   +5.5205776e-08   +5.6759491e-08   +7.7742352e-08   +6.5814342e-08   +6.8254514e-08   +5.7928687e-08   +6.2006573e-08   +6.8460319e-08   +6.8149009e-08   +5.9219683e-08   +5.7490563e-08   +5.3978987e-08   +7.4296708e-08   +4.8576847e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m1750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.7672e-08:9.4251e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.1349e-01:2.0195e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.7129e-08:7.8036e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.2297e-01:2.1091e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.750000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   2.80888577e-08    2.3021e-10       0.8196%  
       P0_uux_erperm                1   2.82828404e-08    2.1988e-10       0.7774%  
       P0_uxu_erperm                2   7.74389066e-09    6.1263e-11       0.7911%  
       P0_uux_erperm                2   7.71703292e-09    6.1496e-11       0.7969%  
       P0_ddx_erperm                2   1.02972339e-09    1.9627e-11       1.9060%  
       P0_dxd_erperm                2   9.99470441e-10    1.9433e-11       1.9444%  
       P0_dxd_erperm                1   7.58690547e-10    1.4658e-11       1.9321%  
       P0_ddx_erperm                1   7.20560965e-10    1.3681e-11       1.8986%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   2.86604782e-08    2.1977e-10       0.7668%  
       P0_uux_erperm                1   2.89895295e-08    2.0542e-10       0.7086%  
       P0_uxu_erperm                2   7.92629689e-09    5.7886e-11       0.7303%  
       P0_uux_erperm                2   7.92925920e-09    5.7636e-11       0.7269%  
       P0_ddx_erperm                2   1.58601976e-09    1.3622e-11       0.8589%  
       P0_dxd_erperm                2   1.55969133e-09    1.3514e-11       0.8665%  
       P0_dxd_erperm                1   1.14065724e-09    1.0783e-11       0.9453%  
       P0_ddx_erperm                1   1.11216003e-09    9.4731e-12       0.8518%  

Total ABS and 
Total: 
                      7.89040921e-08 +- 3.1264e-10  (3.9623e-01%)
                      7.53410670e-08 +- 3.3173e-10  (4.4031e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/res_1.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   2.79872767e-08    1.2205e-10       0.4361%  
       P0_uux_erperm                1   2.80851356e-08    1.2013e-10       0.4277%  
       P0_uux_erperm                2   7.69795638e-09    3.2821e-11       0.4264%  
       P0_uxu_erperm                2   7.57687747e-09    3.1651e-11       0.4177%  
       P0_ddx_erperm                2   1.01618349e-09    1.8689e-11       1.8392%  
       P0_dxd_erperm                2   1.03930585e-09    1.1933e-11       1.1482%  
       P0_dxd_erperm                1   7.33589701e-10    9.0926e-12       1.2395%  
       P0_ddx_erperm                1   7.34641058e-10    8.3086e-12       1.1310%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   2.88620899e-08    1.0975e-10       0.3803%  
       P0_uux_erperm                1   2.88552179e-08    1.0892e-10       0.3775%  
       P0_uux_erperm                2   7.90959663e-09    2.9775e-11       0.3764%  
       P0_uxu_erperm                2   7.79403025e-09    2.8452e-11       0.3651%  
       P0_ddx_erperm                2   1.67894758e-09    1.5345e-11       0.9140%  
       P0_dxd_erperm                2   1.60116365e-09    7.5897e-12       0.4740%  
       P0_dxd_erperm                1   1.13338681e-09    6.2728e-12       0.5535%  
       P0_ddx_erperm                1   1.13169638e-09    5.1649e-12       0.4564%  

Total ABS and 
Total: 
                      7.89661291e-08 +- 1.6114e-10  (2.0406e-01%)
                      7.48709662e-08 +- 1.7903e-10  (2.3911e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/run_m1750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.750000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m1750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 7.487e-08 +- 1.8e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              7.488e-08 pb  +3.4% -4.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              7.488e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1412525e-08   +2.1019550e-11  +2.1412525e-08   +2.0361801e-08   +2.2232151e-08   +2.1412525e-08   +1.6552836e-08   +2.6272213e-08   +2.1412525e-08   +2.1148990e-08   +2.1716763e-08   +2.0729068e-08   +2.0361801e-08   +2.1153063e-08   +2.2088513e-08   +2.1964091e-08   +2.2232151e-08   +2.1412525e-08   +2.2821025e-08   +2.1642491e-08   +2.0083805e-08   +1.7901899e-08   +1.4097801e-08   +1.8272436e-08   +1.5650793e-08   +1.8830963e-08   +2.9929829e-08   +2.1714635e-08   +1.9678527e-08   +2.8413672e-08   +2.9261965e-08   +2.7022880e-08   +1.7643210e-08   +2.9071924e-08   +2.5989398e-08   +1.3626198e-08   +1.9885071e-08   +2.8164106e-08   +2.8460017e-08   +3.0009276e-08   +2.2394515e-08   +1.8819637e-08   +2.7120898e-08   +2.2410810e-08   +2.0019297e-08   +1.6914754e-08   +2.0409909e-08   +2.2211043e-08   +2.4423080e-08   +1.7780932e-08   +1.7875322e-08   +1.7057807e-08   +2.0901763e-08   +2.0022231e-08   +2.4780604e-08   +2.0167647e-08   +1.5348509e-08   +2.7181455e-08   +2.1741613e-08   +2.2785561e-08   +1.9407033e-08   +2.7112879e-08   +1.6845066e-08   +1.6678933e-08   +2.0389719e-08   +1.4263108e-08   +1.7609781e-08   +2.7885217e-08   +1.6805769e-08   +3.0203767e-08   +2.3291835e-08   +2.3242967e-08   +1.9056662e-08   +1.8977077e-08   +2.1469184e-08   +3.0856754e-08   +1.9259910e-08   +3.0515654e-08   +1.0955181e-08   +2.7599296e-08   +2.3621169e-08   +1.7909902e-08   +1.6793195e-08   +2.2324814e-08   +1.5168378e-08   +1.9403756e-08   +1.0284481e-08   +2.3055623e-08   +2.1011796e-08   +2.1097122e-08   +1.5191569e-08   +1.9914142e-08   +3.3829133e-08   +2.6302237e-08   +1.5124514e-08   +1.7798998e-08   +2.2529791e-08   +1.8548491e-08   +1.7217740e-08   +1.5367839e-08   +2.2653148e-08   +1.9050450e-08   +1.4716585e-08   +2.4000212e-08   +1.7829471e-08   +2.0195623e-08   +2.9982093e-08   +2.3214823e-08   +2.5165839e-08   +1.9321135e-08   +2.1962006e-08   +2.5018822e-08   +2.6011911e-08   +2.0777756e-08   +1.9009122e-08   +1.7438793e-08   +2.7320731e-08   +1.5432986e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.7408459e-08   +1.1367751e-11  +1.7408459e-08   +1.5148915e-08   +2.0198100e-08   +1.7408459e-08   +1.3267226e-08   +2.1549693e-08   +1.7408459e-08   +1.7408459e-08   +1.7408459e-08   +1.5148915e-08   +1.5148915e-08   +1.5148915e-08   +2.0198100e-08   +2.0198100e-08   +2.0198100e-08   +1.7408459e-08   +1.8594132e-08   +1.7567429e-08   +1.6374421e-08   +1.4476733e-08   +1.1254102e-08   +1.4737154e-08   +1.2441234e-08   +1.5361509e-08   +2.4733814e-08   +1.7559176e-08   +1.5900747e-08   +2.3320610e-08   +2.3819908e-08   +2.2108979e-08   +1.4231564e-08   +2.4224685e-08   +2.1282734e-08   +1.0789507e-08   +1.6297220e-08   +2.3236982e-08   +2.3331928e-08   +2.4840527e-08   +1.7979764e-08   +1.5092116e-08   +2.2459356e-08   +1.8050948e-08   +1.6191523e-08   +1.3583753e-08   +1.6538461e-08   +1.8149886e-08   +1.9993983e-08   +1.4416668e-08   +1.4548407e-08   +1.3738329e-08   +1.6875254e-08   +1.6130308e-08   +2.0141662e-08   +1.6383926e-08   +1.2062135e-08   +2.2363450e-08   +1.7669990e-08   +1.8454155e-08   +1.5621139e-08   +2.2198847e-08   +1.3413610e-08   +1.3377509e-08   +1.6496858e-08   +1.1270301e-08   +1.4227551e-08   +2.2897012e-08   +1.3446557e-08   +2.4852948e-08   +1.8860616e-08   +1.8718470e-08   +1.5279744e-08   +1.5366493e-08   +1.7481405e-08   +2.5466173e-08   +1.5552721e-08   +2.5219199e-08   +8.4731318e-09   +2.2690339e-08   +1.9107801e-08   +1.4558096e-08   +1.3435990e-08   +1.8040435e-08   +1.2176437e-08   +1.5569107e-08   +7.8467434e-09   +1.8604096e-08   +1.7024533e-08   +1.7203046e-08   +1.2138515e-08   +1.6074428e-08   +2.8135871e-08   +2.1657999e-08   +1.2051713e-08   +1.4484846e-08   +1.8254711e-08   +1.4777688e-08   +1.3877143e-08   +1.2358854e-08   +1.8600839e-08   +1.5274274e-08   +1.1787095e-08   +1.9626837e-08   +1.4314663e-08   +1.6532610e-08   +2.4681362e-08   +1.8875048e-08   +2.0623609e-08   +1.5561585e-08   +1.7979636e-08   +2.0453144e-08   +2.1599633e-08   +1.6983546e-08   +1.5414764e-08   +1.3989729e-08   +2.2288680e-08   +1.2515140e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m2000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.4898e-08:2.8899e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.3589e-01:3.1774e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1941e-08:2.3705e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.5207e-01:3.3304e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.000000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   8.10968126e-09    7.0445e-11       0.8687%  
       P0_uux_erperm                1   8.05704156e-09    6.5392e-11       0.8116%  
       P0_uux_erperm                2   2.25750980e-09    1.8743e-11       0.8303%  
       P0_uxu_erperm                2   2.23233748e-09    1.8319e-11       0.8206%  
       P0_dxd_erperm                2   1.76570479e-10    5.6311e-12       3.1892%  
       P0_ddx_erperm                2   1.83568738e-10    5.5604e-12       3.0291%  
       P0_ddx_erperm                1   1.30989212e-10    3.9050e-12       2.9812%  
       P0_dxd_erperm                1   1.33903867e-10    3.8713e-12       2.8911%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   8.38464044e-09    6.6233e-11       0.7899%  
       P0_uux_erperm                1   8.28371733e-09    6.0828e-11       0.7343%  
       P0_uux_erperm                2   2.31253350e-09    1.7728e-11       0.7666%  
       P0_uxu_erperm                2   2.28308503e-09    1.7459e-11       0.7647%  
       P0_dxd_erperm                2   4.07007257e-10    3.7204e-12       0.9141%  
       P0_ddx_erperm                2   4.07583063e-10    3.6516e-12       0.8959%  
       P0_ddx_erperm                1   2.88790471e-10    2.5380e-12       0.8788%  
       P0_dxd_erperm                1   2.87444156e-10    2.5294e-12       0.8800%  

Total ABS and 
Total: 
                      2.26548012e-08 +- 9.3520e-11  (4.1281e-01%)
                      2.12816024e-08 +- 1.0009e-10  (4.7032e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   8.13984815e-09    3.9512e-11       0.4854%  
       P0_uxu_erperm                1   8.17226343e-09    3.8148e-11       0.4668%  
       P0_uux_erperm                2   2.24733436e-09    1.0049e-11       0.4472%  
       P0_uxu_erperm                2   2.22930769e-09    1.0178e-11       0.4566%  
       P0_dxd_erperm                2   1.78067967e-10    3.5195e-12       1.9765%  
       P0_ddx_erperm                2   1.84610208e-10    3.4595e-12       1.8740%  
       P0_dxd_erperm                1   1.29762852e-10    2.4797e-12       1.9110%  
       P0_ddx_erperm                1   1.30913702e-10    2.3983e-12       1.8319%  


ABS cross section per integration channel:
       P0_uux_erperm                1   8.38809328e-09    3.6397e-11       0.4339%  
       P0_uxu_erperm                1   8.38314543e-09    3.5431e-11       0.4226%  
       P0_uux_erperm                2   2.30073722e-09    9.3336e-12       0.4057%  
       P0_uxu_erperm                2   2.29614793e-09    9.2899e-12       0.4046%  
       P0_dxd_erperm                2   4.05760174e-10    2.1802e-12       0.5373%  
       P0_ddx_erperm                2   4.04693494e-10    2.1187e-12       0.5235%  
       P0_dxd_erperm                1   2.86965501e-10    1.5485e-12       0.5396%  
       P0_ddx_erperm                1   2.86638767e-10    1.4264e-12       0.4976%  

Total ABS and 
Total: 
                      2.27521818e-08 +- 5.2604e-11  (2.3120e-01%)
                      2.14121084e-08 +- 5.7073e-11  (2.6655e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/run_m2000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.000000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m2000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.141e-08 +- 5.7e-11 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.141e-08 pb  +3.8% -4.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.141e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.4267240e-09   +1.2589150e-11  +6.4267240e-09   +6.0886753e-09   +6.6920231e-09   +6.4267240e-09   +4.2401846e-09   +8.6132635e-09   +6.4267240e-09   +6.3441992e-09   +6.5218238e-09   +6.2021033e-09   +6.0886753e-09   +6.3328115e-09   +6.6457439e-09   +6.6055828e-09   +6.6920231e-09   +6.4267240e-09   +7.0496844e-09   +6.3163119e-09   +6.0783389e-09   +4.8797046e-09   +3.3992639e-09   +5.0242565e-09   +3.6507465e-09   +5.7109592e-09   +1.0296698e-08   +6.2838580e-09   +5.5664887e-09   +9.3584415e-09   +9.0083191e-09   +8.6961707e-09   +4.8635156e-09   +1.0711211e-08   +8.0011777e-09   +2.8859076e-09   +6.3599948e-09   +9.6851376e-09   +9.3715996e-09   +1.0779388e-08   +6.1210274e-09   +5.0922025e-09   +9.5142470e-09   +6.3577952e-09   +5.4388345e-09   +4.3121742e-09   +5.9491908e-09   +7.1299243e-09   +7.9108285e-09   +5.1378063e-09   +5.3712759e-09   +4.7576913e-09   +5.8724902e-09   +5.5933451e-09   +7.4046428e-09   +6.0641085e-09   +3.2787635e-09   +9.1376324e-09   +6.5987071e-09   +6.6598917e-09   +5.3826238e-09   +8.8432928e-09   +4.2234854e-09   +4.5778048e-09   +5.7503419e-09   +3.0186554e-09   +4.9067728e-09   +9.2332412e-09   +4.2657710e-09   +1.0136393e-08   +6.9317602e-09   +6.4088864e-09   +4.9908223e-09   +5.3240839e-09   +6.5746244e-09   +1.0606577e-08   +5.4645275e-09   +1.0781742e-08   +1.8091870e-09   +9.3210600e-09   +6.7879358e-09   +5.1682528e-09   +3.9846501e-09   +6.4111824e-09   +4.0108759e-09   +5.1919127e-09   +1.1689543e-09   +6.4325240e-09   +6.2077925e-09   +6.5493507e-09   +3.6075214e-09   +5.5067941e-09   +1.2211964e-08   +8.9668260e-09   +3.7336731e-09   +5.1554097e-09   +6.7045462e-09   +4.6407732e-09   +4.7862132e-09   +4.0374595e-09   +7.3292459e-09   +4.9683450e-09   +3.5939533e-09   +7.5206049e-09   +4.6411982e-09   +6.3649938e-09   +1.0159961e-08   +7.0349816e-09   +8.1312120e-09   +5.4181990e-09   +6.9342922e-09   +8.0593714e-09   +9.0792625e-09   +6.4819638e-09   +5.4328081e-09   +4.6928502e-09   +8.6377775e-09   +4.1614342e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1585159e-09   +4.5958575e-12  +5.1585159e-09   +4.4590197e-09   +6.0285762e-09   +5.1585159e-09   +3.3115400e-09   +7.0054918e-09   +5.1585159e-09   +5.1585159e-09   +5.1585159e-09   +4.4590197e-09   +4.4590197e-09   +4.4590197e-09   +6.0285762e-09   +6.0285762e-09   +6.0285762e-09   +5.1585159e-09   +5.6760614e-09   +5.0336386e-09   +4.8856326e-09   +3.8889026e-09   +2.6506302e-09   +3.9752681e-09   +2.8020068e-09   +4.5833703e-09   +8.4566518e-09   +5.0013770e-09   +4.4292639e-09   +7.5852295e-09   +7.2105303e-09   +7.0428370e-09   +3.8455439e-09   +8.9076189e-09   +6.4597060e-09   +2.1881830e-09   +5.1742975e-09   +7.9274264e-09   +7.5977980e-09   +8.9227750e-09   +4.7779006e-09   +4.0081672e-09   +7.8359691e-09   +5.0404646e-09   +4.3169783e-09   +3.3758732e-09   +4.7374175e-09   +5.7910062e-09   +6.3961271e-09   +4.0898920e-09   +4.3128915e-09   +3.7521458e-09   +4.6617741e-09   +4.4038408e-09   +5.9104853e-09   +4.8691404e-09   +2.4614610e-09   +7.4746133e-09   +5.3086942e-09   +5.3004597e-09   +4.2514591e-09   +7.1721896e-09   +3.2647518e-09   +3.6529795e-09   +4.5705645e-09   +2.2769038e-09   +3.8783203e-09   +7.4876383e-09   +3.3111738e-09   +8.2868413e-09   +5.5183323e-09   +5.0514599e-09   +3.8896829e-09   +4.2381907e-09   +5.2810735e-09   +8.6708575e-09   +4.3233142e-09   +8.8920960e-09   +1.2690263e-09   +7.5619439e-09   +5.3643341e-09   +4.1571586e-09   +3.0633108e-09   +5.0950528e-09   +3.1789140e-09   +4.0657258e-09   +7.2552892e-10   +5.0756985e-09   +4.9833978e-09   +5.2906791e-09   +2.8072243e-09   +4.3550644e-09   +1.0076543e-08   +7.3246694e-09   +2.9371218e-09   +4.1507007e-09   +5.3460798e-09   +3.5641811e-09   +3.7939388e-09   +3.1845631e-09   +5.9336530e-09   +3.8980855e-09   +2.7906691e-09   +6.0733520e-09   +3.6337798e-09   +5.1788026e-09   +8.2828615e-09   +5.6385784e-09   +6.5843197e-09   +4.2820917e-09   +5.6307495e-09   +6.5266767e-09   +7.5015791e-09   +5.2540001e-09   +4.3409966e-09   +3.6952368e-09   +6.9411097e-09   +3.3367782e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m2250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.8162e-09:9.4746e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.0353e-01:4.7632e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.9804e-09:7.7060e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.2991e-01:5.0126e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.250000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   2.51169398e-09    2.2282e-11       0.8871%  
       P0_uux_erperm                1   2.49376385e-09    2.1855e-11       0.8764%  
       P0_uux_erperm                2   6.73972933e-10    6.1791e-12       0.9168%  
       P0_uxu_erperm                2   6.79197369e-10    5.9895e-12       0.8819%  
       P0_ddx_erperm                2   3.06548414e-11    1.6889e-12       5.5096%  
       P0_dxd_erperm                2   2.68157343e-11    1.6566e-12       6.1778%  
       P0_dxd_erperm                1   1.86493583e-11    1.2707e-12       6.8138%  
       P0_ddx_erperm                1   1.91474756e-11    1.2034e-12       6.2848%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   2.57871246e-09    2.1250e-11       0.8241%  
       P0_uux_erperm                1   2.56239934e-09    2.0799e-11       0.8117%  
       P0_uux_erperm                2   6.98763162e-10    5.7927e-12       0.8290%  
       P0_uxu_erperm                2   6.96435307e-10    5.6983e-12       0.8182%  
       P0_ddx_erperm                2   1.16446641e-10    1.0980e-12       0.9429%  
       P0_dxd_erperm                2   1.15781282e-10    1.0374e-12       0.8960%  
       P0_dxd_erperm                1   8.37609759e-11    8.6674e-13       1.0348%  
       P0_ddx_erperm                1   8.12630343e-11    7.7033e-13       0.9479%  

Total ABS and 
Total: 
                      6.93356220e-09 +- 3.0884e-11  (4.4543e-01%)
                      6.45389554e-09 +- 3.2509e-11  (5.0371e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/res_1.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   2.50238158e-09    1.3086e-11       0.5229%  
       P0_uux_erperm                1   2.47482141e-09    1.2150e-11       0.4909%  
       P0_uxu_erperm                2   6.85311803e-10    3.4725e-12       0.5067%  
       P0_uux_erperm                2   6.75100722e-10    3.4628e-12       0.5129%  
       P0_dxd_erperm                2   2.59063712e-11    1.9243e-12       7.4280%  
       P0_ddx_erperm                2   2.74798920e-11    1.0657e-12       3.8782%  
       P0_dxd_erperm                1   1.87583250e-11    8.6680e-13       4.6209%  
       P0_ddx_erperm                1   1.92972832e-11    7.3168e-13       3.7916%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   2.57097954e-09    1.2302e-11       0.4785%  
       P0_uux_erperm                1   2.55525045e-09    1.1171e-11       0.4372%  
       P0_uxu_erperm                2   7.03273706e-10    3.2617e-12       0.4638%  
       P0_uux_erperm                2   6.95446923e-10    3.2237e-12       0.4635%  
       P0_dxd_erperm                2   1.28532661e-10    1.4628e-12       1.1381%  
       P0_ddx_erperm                2   1.16092384e-10    6.3811e-13       0.5497%  
       P0_dxd_erperm                1   8.89934375e-11    5.6427e-13       0.6341%  
       P0_ddx_erperm                1   8.15530675e-11    4.2011e-13       0.5151%  

Total ABS and 
Total: 
                      6.94012216e-09 +- 1.7326e-11  (2.4965e-01%)
                      6.42905738e-09 +- 1.8682e-11  (2.9059e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/run_m2250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.250000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m2250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 6.429e-09 +- 1.9e-11 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              6.427e-09 pb  +4.1% -5.3%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              6.427e-09 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.0189271e-03   +2.5459278e-06  +4.0189271e-03   +3.9506874e-03   +4.1036667e-03   +4.0189271e-03   +3.9459552e-03   +4.0918990e-03   +4.0189271e-03   +3.9735306e-03   +4.0735153e-03   +4.0025516e-03   +3.9506874e-03   +4.0649190e-03   +4.0546195e-03   +4.0138308e-03   +4.1036667e-03   +4.0189271e-03   +3.8515002e-03   +3.9455580e-03   +4.0896242e-03   +4.1162461e-03   +4.0338859e-03   +3.9183990e-03   +4.0865240e-03   +3.9542303e-03   +4.0515984e-03   +4.1057174e-03   +3.9657826e-03   +4.0227132e-03   +4.1177712e-03   +4.0676569e-03   +3.9782307e-03   +3.9908060e-03   +4.0038914e-03   +3.8992324e-03   +3.9508594e-03   +4.0808340e-03   +4.1057673e-03   +4.0476540e-03   +4.1421035e-03   +4.1828251e-03   +4.0181875e-03   +4.0875944e-03   +4.0048908e-03   +4.0159396e-03   +3.9887126e-03   +4.0486558e-03   +4.1293765e-03   +4.0876744e-03   +4.0336366e-03   +4.0393162e-03   +4.1639319e-03   +3.9803713e-03   +3.9860323e-03   +3.9588102e-03   +3.9775665e-03   +4.0346707e-03   +3.9742243e-03   +3.9893654e-03   +4.0707317e-03   +3.9911502e-03   +4.0357210e-03   +3.9236147e-03   +3.8957053e-03   +4.0145187e-03   +4.0313125e-03   +4.0416925e-03   +4.0097818e-03   +4.0585943e-03   +4.1072476e-03   +4.0908349e-03   +4.0833861e-03   +3.9386358e-03   +3.9685875e-03   +4.0013870e-03   +3.9880460e-03   +4.0517796e-03   +3.9782910e-03   +3.9579132e-03   +4.0357041e-03   +3.7842388e-03   +4.1099012e-03   +4.0739102e-03   +4.1024321e-03   +4.0679029e-03   +4.0990389e-03   +4.0456698e-03   +4.0295483e-03   +3.9720668e-03   +3.9513588e-03   +4.1131820e-03   +3.9509807e-03   +4.0538517e-03   +4.0513591e-03   +4.0026705e-03   +4.0031443e-03   +4.0767508e-03   +4.0542337e-03   +4.0945482e-03   +3.8769583e-03   +4.0633056e-03   +3.9650909e-03   +3.9355114e-03   +3.9849731e-03   +3.9920745e-03   +3.9318788e-03   +4.0795762e-03   +4.0178021e-03   +4.0967382e-03   +3.9806901e-03   +3.9662624e-03   +3.8496990e-03   +4.0245895e-03   +4.0715890e-03   +4.0826512e-03   +3.9985990e-03   +3.8391986e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.4698983e-03   +1.6868035e-06  +3.4698983e-03   +3.3752926e-03   +3.5613177e-03   +3.4698983e-03   +3.4059213e-03   +3.5338753e-03   +3.4698983e-03   +3.4698983e-03   +3.4698983e-03   +3.3752926e-03   +3.3752926e-03   +3.3752926e-03   +3.5613177e-03   +3.5613177e-03   +3.5613177e-03   +3.4698983e-03   +3.3222122e-03   +3.4047651e-03   +3.5293218e-03   +3.5539475e-03   +3.4821745e-03   +3.3816834e-03   +3.5302001e-03   +3.4145514e-03   +3.4979662e-03   +3.5462301e-03   +3.4232327e-03   +3.4733363e-03   +3.5550959e-03   +3.5097023e-03   +3.4338880e-03   +3.4466251e-03   +3.4537665e-03   +3.3648979e-03   +3.4118438e-03   +3.5255705e-03   +3.5451783e-03   +3.4968240e-03   +3.5780490e-03   +3.6134390e-03   +3.4697002e-03   +3.5297734e-03   +3.4551009e-03   +3.4669331e-03   +3.4426926e-03   +3.4972991e-03   +3.5673595e-03   +3.5309888e-03   +3.4848870e-03   +3.4902294e-03   +3.5947002e-03   +3.4375853e-03   +3.4415766e-03   +3.4203186e-03   +3.4326017e-03   +3.4839077e-03   +3.4300650e-03   +3.4440794e-03   +3.5169550e-03   +3.4453973e-03   +3.4856819e-03   +3.3876938e-03   +3.3621945e-03   +3.4656947e-03   +3.4810761e-03   +3.4890509e-03   +3.4620955e-03   +3.5038960e-03   +3.5487858e-03   +3.5314429e-03   +3.5266743e-03   +3.3982671e-03   +3.4255194e-03   +3.4524992e-03   +3.4433387e-03   +3.4992090e-03   +3.4354422e-03   +3.4168681e-03   +3.4841240e-03   +3.2642401e-03   +3.5489300e-03   +3.5184787e-03   +3.5432350e-03   +3.5125129e-03   +3.5405391e-03   +3.4940091e-03   +3.4808503e-03   +3.4300036e-03   +3.4093962e-03   +3.5502008e-03   +3.4088053e-03   +3.5015938e-03   +3.4996379e-03   +3.4557368e-03   +3.4562993e-03   +3.5216403e-03   +3.5013978e-03   +3.5357961e-03   +3.3464316e-03   +3.5080256e-03   +3.4221050e-03   +3.3960702e-03   +3.4383689e-03   +3.4447569e-03   +3.3934928e-03   +3.5229866e-03   +3.4685471e-03   +3.5404783e-03   +3.4357914e-03   +3.4235029e-03   +3.3201623e-03   +3.4759013e-03   +3.5165320e-03   +3.5275413e-03   +3.4508608e-03   +3.3126828e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.5514e-03:4.5140e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.7575e-02:2.8934e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.0378e-03:3.9174e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0131e-02:3.7069e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.500000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/res_0.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   1.32468730e-03    1.1566e-05       0.8731%  
       P0_uxu_erperm                1   1.28248578e-03    1.1228e-05       0.8755%  
       P0_uxu_erperm                2   3.72778883e-04    3.1629e-06       0.8485%  
       P0_uux_erperm                2   3.74493589e-04    3.1059e-06       0.8294%  
       P0_dxd_erperm                2   1.92116727e-04    1.6693e-06       0.8689%  
       P0_ddx_erperm                2   1.93841174e-04    1.6779e-06       0.8656%  
       P0_ddx_erperm                1   1.33128702e-04    1.1865e-06       0.8912%  
       P0_dxd_erperm                1   1.33396205e-04    1.1645e-06       0.8730%  


ABS cross section per integration channel:
       P0_uux_erperm                1   1.40721434e-03    1.0084e-05       0.7166%  
       P0_uxu_erperm                1   1.36978535e-03    9.7215e-06       0.7097%  
       P0_uxu_erperm                2   3.95422404e-04    2.7561e-06       0.6970%  
       P0_uux_erperm                2   3.96258161e-04    2.7108e-06       0.6841%  
       P0_dxd_erperm                2   2.06308936e-04    1.4169e-06       0.6868%  
       P0_ddx_erperm                2   2.08166230e-04    1.4031e-06       0.6740%  
       P0_ddx_erperm                1   1.42716458e-04    1.0163e-06       0.7121%  
       P0_dxd_erperm                1   1.43371049e-04    9.8254e-07       0.6853%  

Total ABS and 
Total: 
                      4.26924293e-03 +- 1.4735e-05  (3.4514e-01%)
                      4.00692836e-03 +- 1.6967e-05  (4.2343e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/res_1.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   1.30887493e-03    6.5223e-06       0.4983%  
       P0_uux_erperm                1   1.31276719e-03    6.4227e-06       0.4892%  
       P0_uux_erperm                2   3.69609916e-04    1.8472e-06       0.4998%  
       P0_uxu_erperm                2   3.72201354e-04    1.7440e-06       0.4686%  
       P0_dxd_erperm                2   1.95116881e-04    9.7203e-07       0.4982%  
       P0_ddx_erperm                2   1.94817232e-04    9.4986e-07       0.4876%  
       P0_ddx_erperm                1   1.32968757e-04    7.0198e-07       0.5279%  
       P0_dxd_erperm                1   1.32579116e-04    6.9093e-07       0.5211%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   1.39957859e-03    5.3298e-06       0.3808%  
       P0_uux_erperm                1   1.39894599e-03    5.2698e-06       0.3767%  
       P0_uux_erperm                2   3.96092719e-04    1.5010e-06       0.3790%  
       P0_uxu_erperm                2   3.95667593e-04    1.4161e-06       0.3579%  
       P0_dxd_erperm                2   2.09450740e-04    7.8347e-07       0.3741%  
       P0_ddx_erperm                2   2.09257294e-04    7.5388e-07       0.3603%  
       P0_ddx_erperm                1   1.43230971e-04    5.7509e-07       0.4015%  
       P0_dxd_erperm                1   1.43430451e-04    5.5289e-07       0.3855%  

Total ABS and 
Total: 
                      4.29565435e-03 +- 7.8902e-06  (1.8368e-01%)
                      4.01893538e-03 +- 9.6469e-06  (2.4004e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/run_m250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.500000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.019e-03 +- 9.6e-06 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.019e-03 pb  +2.1% -1.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.019e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.0186762e-09   +4.2209378e-12  +2.0186762e-09   +1.9083386e-09   +2.1047222e-09   +2.0186762e-09   +1.0034827e-09   +3.0338697e-09   +2.0186762e-09   +1.9916753e-09   +2.0497363e-09   +1.9449824e-09   +1.9083386e-09   +1.9871350e-09   +2.0891360e-09   +2.0755869e-09   +2.1047222e-09   +2.0186762e-09   +2.3047995e-09   +1.8431620e-09   +1.9226248e-09   +1.3546358e-09   +7.7243661e-10   +1.3575014e-09   +6.8352814e-10   +1.8012658e-09   +3.7990438e-09   +1.8525160e-09   +1.5826022e-09   +3.2607404e-09   +2.8034163e-09   +2.9301437e-09   +1.2756819e-09   +4.3960348e-09   +2.5854569e-09   +3.9842855e-10   +2.2180184e-09   +3.6358656e-09   +3.2904384e-09   +4.2773194e-09   +1.5075934e-09   +1.3463175e-09   +3.6279084e-09   +1.8102290e-09   +1.4893862e-09   +9.9693730e-10   +1.7541904e-09   +2.5213747e-09   +2.6954291e-09   +1.5457032e-09   +1.6890469e-09   +1.4016350e-09   +1.6525969e-09   +1.5265910e-09   +2.2477443e-09   +1.9776016e-09   +4.5334678e-10   +3.2999341e-09   +2.1275065e-09   +1.9719433e-09   +1.4548770e-09   +3.0296818e-09   +9.5243177e-10   +1.3749286e-09   +1.6043094e-09   +3.9547435e-10   +1.3219605e-09   +3.2251363e-09   +9.2372910e-10   +3.7054804e-09   +2.0872061e-09   +1.6834325e-09   +1.1929236e-09   +1.5206800e-09   +2.1037783e-09   +3.8314570e-09   +1.5091393e-09   +4.1473282e-09   -4.6782580e-11   +3.2610972e-09   +1.8597966e-09   +1.5584743e-09   +7.7735483e-10   +1.8529934e-09   +1.0538447e-09   +1.3242892e-09   -4.3439796e-10   +1.7368296e-09   +2.0190419e-09   +2.1705959e-09   +8.3264654e-10   +1.4703018e-09   +4.6795348e-09   +3.2591820e-09   +9.8499713e-10   +1.5887254e-09   +2.0324791e-09   +9.7921269e-10   +1.3713999e-09   +1.0370206e-09   +2.5231432e-09   +1.1513012e-09   +7.5353288e-10   +2.4593959e-09   +1.0186085e-09   +2.1782027e-09   +3.6004778e-09   +2.1932724e-09   +2.7954828e-09   +1.5132120e-09   +2.3750878e-09   +2.8090849e-09   +3.4779253e-09   +2.1868024e-09   +1.6454803e-09   +1.2719283e-09   +2.7807011e-09   +1.2214526e-09
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.5995573e-09   +3.2624315e-12  +1.5995573e-09   +1.3761831e-09   +1.8788212e-09   +1.5995573e-09   +7.5400543e-10   +2.4451092e-09   +1.5995573e-09   +1.5995573e-09   +1.5995573e-09   +1.3761831e-09   +1.3761831e-09   +1.3761831e-09   +1.8788212e-09   +1.8788212e-09   +1.8788212e-09   +1.5995573e-09   +1.8374700e-09   +1.4380897e-09   +1.5261042e-09   +1.0614292e-09   +5.8486827e-10   +1.0508412e-09   +4.8162362e-10   +1.4260818e-09   +3.0854063e-09   +1.4505936e-09   +1.2340251e-09   +2.6141011e-09   +2.1990129e-09   +2.3421645e-09   +9.7805670e-10   +3.6298873e-09   +2.0589107e-09   +2.6022364e-10   +1.7887339e-09   +2.9491469e-09   +2.6376492e-09   +3.5153647e-09   +1.1205075e-09   +1.0275746e-09   +2.9545273e-09   +1.4077302e-09   +1.1584731e-09   +7.4546654e-10   +1.3726713e-09   +2.0390461e-09   +2.1504677e-09   +1.2194341e-09   +1.3357213e-09   +1.0970922e-09   +1.2849104e-09   +1.1739365e-09   +1.7646411e-09   +1.5813789e-09   +2.8681162e-10   +2.6695353e-09   +1.6909574e-09   +1.5401506e-09   +1.1140543e-09   +2.4189616e-09   +6.9811230e-10   +1.0925664e-09   +1.2473879e-09   +2.4609102e-10   +1.0144201e-09   +2.5886522e-09   +6.8002210e-10   +3.0067266e-09   +1.6292144e-09   +1.2846651e-09   +8.8929125e-10   +1.1956926e-09   +1.6671595e-09   +3.0926289e-09   +1.1549785e-09   +3.3861156e-09   -1.0913423e-10   +2.6052362e-09   +1.4214908e-09   +1.2357813e-09   +5.6146392e-10   +1.4417122e-09   +8.1658080e-10   +1.0067740e-09   -4.3173766e-10   +1.3356034e-09   +1.6194250e-09   +1.7415237e-09   +6.3632514e-10   +1.1302451e-09   +3.8079829e-09   +2.6361395e-09   +7.7416267e-10   +1.2633241e-09   +1.5951556e-09   +7.0691512e-10   +1.0739662e-09   +7.9585127e-10   +2.0252814e-09   +8.4930938e-10   +5.5655238e-10   +1.9598965e-09   +7.3881831e-10   +1.7547201e-09   +2.8978924e-09   +1.7300154e-09   +2.2423074e-09   +1.1738356e-09   +1.9120312e-09   +2.2564751e-09   +2.8481460e-09   +1.7577591e-09   +1.3098029e-09   +9.8234687e-10   +2.2010343e-09   +9.7545752e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m2500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.0313e-10:3.3373e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-7.4429e-01:7.0406e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.7860e-10:2.6896e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-7.8235e-01:7.4006e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.500000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   7.93166331e-10    7.7307e-12       0.9747%  
       P0_uux_erperm                1   7.99912321e-10    7.2124e-12       0.9016%  
       P0_uxu_erperm                2   2.16130405e-10    2.1757e-12       1.0067%  
       P0_uux_erperm                2   2.16917655e-10    2.0032e-12       0.9235%  
       P0_ddx_erperm                2   4.13670901e-12    5.5865e-13       13.5046%  
       P0_dxd_erperm                2   4.51061616e-12    5.3823e-13       11.9325%  
       P0_ddx_erperm                1   2.62409665e-12    3.9417e-13       15.0211%  
       P0_dxd_erperm                1   1.95801613e-12    3.7327e-13       19.0639%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   8.22938424e-10    7.2359e-12       0.8793%  
       P0_uux_erperm                1   8.21229110e-10    6.8868e-12       0.8386%  
       P0_uxu_erperm                2   2.23289673e-10    2.0717e-12       0.9278%  
       P0_uux_erperm                2   2.23374539e-10    1.9047e-12       0.8527%  
       P0_ddx_erperm                2   3.81952870e-11    3.5090e-13       0.9187%  
       P0_dxd_erperm                2   3.76505648e-11    3.2519e-13       0.8637%  
       P0_ddx_erperm                1   2.66572498e-11    2.4876e-13       0.9332%  
       P0_dxd_erperm                1   2.60594772e-11    2.2346e-13       0.8575%  

Total ABS and 
Total: 
                      2.21939432e-09 +- 1.0395e-11  (4.6835e-01%)
                      2.03935615e-09 +- 1.1019e-11  (5.4033e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   7.88193637e-10    4.3507e-12       0.5520%  
       P0_uxu_erperm                1   7.88610588e-10    3.4348e-12       0.4355%  
       P0_uxu_erperm                2   2.14756591e-10    1.2149e-12       0.5657%  
       P0_uux_erperm                2   2.14818561e-10    1.1595e-12       0.5397%  
       P0_ddx_erperm                1   2.44085026e-12    4.6160e-13       18.9114%  
       P0_ddx_erperm                2   3.79599889e-12    3.7364e-13       9.8431%  
       P0_dxd_erperm                2   3.54244856e-12    3.6156e-13       10.2066%  
       P0_dxd_erperm                1   2.32365270e-12    2.3722e-13       10.2089%  


ABS cross section per integration channel:
       P0_uux_erperm                1   8.16264026e-10    4.0441e-12       0.4954%  
       P0_uxu_erperm                1   8.13845323e-10    3.2017e-12       0.3934%  
       P0_uxu_erperm                2   2.22695468e-10    1.1308e-12       0.5078%  
       P0_uux_erperm                2   2.22758277e-10    1.0704e-12       0.4805%  
       P0_ddx_erperm                1   2.93248740e-11    3.6330e-13       1.2389%  
       P0_ddx_erperm                2   3.82986565e-11    2.3788e-13       0.6211%  
       P0_dxd_erperm                2   3.80936335e-11    2.1740e-13       0.5707%  
       P0_dxd_erperm                1   2.63719551e-11    1.2954e-13       0.4912%  

Total ABS and 
Total: 
                      2.20765221e-09 +- 5.4113e-12  (2.4512e-01%)
                      2.01848233e-09 +- 5.8383e-12  (2.8924e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/run_m2500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.500000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m2500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.018e-09 +- 5.8e-12 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.019e-09 pb  +4.3% -5.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.019e-09 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.6482419e-10   +8.5700051e-13  +6.6482419e-10   +6.2637338e-10   +6.9554669e-10   +6.6482419e-10   +2.0087929e-10   +1.1287691e-09   +6.6482419e-10   +6.5582138e-10   +6.7516614e-10   +6.3847292e-10   +6.2637338e-10   +6.5237216e-10   +6.9023384e-10   +6.8560901e-10   +6.9554669e-10   +6.6482419e-10   +7.8892176e-10   +5.3554804e-10   +6.2387665e-10   +4.0809426e-10   +1.6630319e-10   +3.6060439e-10   +5.9060850e-11   +5.7448989e-10   +1.4881676e-09   +5.3744150e-10   +4.4330619e-10   +1.1443923e-09   +8.4936318e-10   +1.0164918e-09   +3.0883000e-10   +1.9091391e-09   +8.6171848e-10   -5.0638710e-11   +8.3566055e-10   +1.4140483e-09   +1.1880696e-09   +1.8178669e-09   +2.9032257e-10   +3.5702124e-10   +1.4464003e-09   +5.1840532e-10   +4.0844445e-10   +1.7831501e-10   +5.0502660e-10   +9.7452360e-10   +9.3572373e-10   +5.0133822e-10   +5.4979678e-10   +4.4551218e-10   +4.6066566e-10   +3.8896563e-10   +6.7924726e-10   +6.9443332e-10   -4.5970410e-11   +1.2707774e-09   +7.4230558e-10   +5.7469189e-10   +3.6806260e-10   +1.0707864e-09   +1.8251282e-10   +4.9748287e-10   +4.3830304e-10   -7.9757130e-11   +3.3207488e-10   +1.1313887e-09   +1.1426464e-10   +1.4215092e-09   +6.3295532e-10   +3.9099065e-10   +2.1056887e-10   +4.5199638e-10   +7.1406928e-10   +1.4097642e-09   +3.8014892e-10   +1.6855597e-09   -2.3892848e-10   +1.1418272e-09   +4.6700772e-10   +4.9026757e-10   +6.8464910e-11   +5.3636719e-10   +2.6535197e-10   +2.9322772e-10   -4.0560050e-10   +4.1705787e-10   +7.1959355e-10   +7.6832396e-10   +2.0505785e-10   +3.6594851e-10   +1.8581023e-09   +1.2054857e-09   +3.0185760e-10   +5.4997207e-10   +6.2476933e-10   +1.2419538e-10   +3.9830278e-10   +2.6780167e-10   +8.5231230e-10   +2.1560419e-10   +1.0414837e-10   +8.5958975e-10   +1.1627459e-10   +7.9463267e-10   +1.3045809e-09   +6.9136040e-10   +9.8735431e-10   +4.1094974e-10   +8.9121421e-10   +1.0353642e-09   +1.4185525e-09   +8.0383984e-10   +5.7002879e-10   +3.6238661e-10   +8.6848713e-10   +4.1732594e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.2379802e-10   +7.4167810e-13  +5.2379802e-10   +4.4893803e-10   +6.1778713e-10   +5.2379802e-10   +1.4384945e-10   +9.0374660e-10   +5.2379802e-10   +5.2379802e-10   +5.2379802e-10   +4.4893803e-10   +4.4893803e-10   +4.4893803e-10   +6.1778713e-10   +6.1778713e-10   +6.1778713e-10   +5.2379802e-10   +6.2772599e-10   +4.1052264e-10   +4.9272604e-10   +3.1811602e-10   +1.2174423e-10   +2.7720712e-10   +2.3013280e-11   +4.4931683e-10   +1.1943997e-09   +4.1398983e-10   +3.4383444e-10   +9.1329371e-10   +6.5289778e-10   +8.0477106e-10   +2.2962239e-10   +1.5603779e-09   +6.7890105e-10   -6.0971840e-11   +6.6898176e-10   +1.1325995e-09   +9.4412070e-10   +1.4808760e-09   +1.9690721e-10   +2.6956948e-10   +1.1660267e-09   +3.9892275e-10   +3.1332727e-10   +1.2141494e-10   +3.9171358e-10   +7.9159339e-10   +7.3740871e-10   +3.9912922e-10   +4.2949889e-10   +3.5199086e-10   +3.5178651e-10   +2.9077474e-10   +5.2378890e-10   +5.5621716e-10   -6.0429530e-11   +1.0189408e-09   +5.8415550e-10   +4.4108416e-10   +2.7364499e-10   +8.4664231e-10   +1.2339469e-10   +4.0110633e-10   +3.3705118e-10   -8.7648420e-11   +2.4734438e-10   +8.9697115e-10   +6.7516500e-11   +1.1427720e-09   +4.8947583e-10   +2.8943640e-10   +1.4347522e-10   +3.5336522e-10   +5.6563599e-10   +1.1242977e-09   +2.7732805e-10   +1.3598960e-09   -2.1188645e-10   +8.9564258e-10   +3.4623476e-10   +3.8496259e-10   +3.5953040e-11   +4.1093563e-10   +1.9834484e-10   +2.1440626e-10   -3.3901433e-10   +3.1290281e-10   +5.8182627e-10   +6.1707304e-10   +1.6709650e-10   +2.7343145e-10   +1.4848670e-09   +9.6400337e-10   +2.4445047e-10   +4.3755664e-10   +4.8509053e-10   +7.2486043e-11   +3.1047972e-10   +2.0160133e-10   +6.7391310e-10   +1.3290767e-10   +6.7051991e-11   +6.8639752e-10   +5.4645600e-11   +6.3975759e-10   +1.0368772e-09   +5.4070531e-10   +7.8571835e-10   +3.1512279e-10   +7.1616078e-10   +8.2713656e-10   +1.1512749e-09   +6.4492679e-10   +4.6086823e-10   +2.8307880e-10   +6.7455280e-10   +3.3890369e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m2750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.8079e-10:1.2416e-08]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.0328e+00:9.7698e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.2946e-10:9.9412e-09]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.0736e+00:1.0155e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.750000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   2.59517822e-10    2.5749e-12       0.9922%  
       P0_uux_erperm                1   2.59273289e-10    2.5922e-12       0.9998%  
       P0_uxu_erperm                2   7.00076070e-11    7.3614e-13       1.0515%  
       P0_uux_erperm                2   7.20681309e-11    7.1071e-13       0.9862%  
       P0_ddx_erperm                2   6.17238831e-13    2.2704e-13       36.7826%  
       P0_dxd_erperm                2   1.11339066e-12    2.0147e-13       18.0951%  
       P0_dxd_erperm                1   4.80451425e-13    1.3778e-13       28.6764%  
       P0_ddx_erperm                1   6.05214279e-13    1.3091e-13       21.6307%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   2.68159059e-10    2.4438e-12       0.9113%  
       P0_uux_erperm                1   2.68897223e-10    2.4436e-12       0.9087%  
       P0_uxu_erperm                2   7.31226240e-11    6.9166e-13       0.9459%  
       P0_uux_erperm                2   7.46811101e-11    6.7404e-13       0.9026%  
       P0_ddx_erperm                2   1.34778258e-11    1.6119e-13       1.1960%  
       P0_dxd_erperm                2   1.36291700e-11    1.2890e-13       0.9458%  
       P0_dxd_erperm                1   9.35273553e-12    8.3109e-14       0.8886%  
       P0_ddx_erperm                1   9.24791119e-12    7.5657e-14       0.8181%  

Total ABS and 
Total: 
                      7.30567659e-10 +- 3.5960e-12  (4.9222e-01%)
                      6.63683144e-10 +- 3.8111e-12  (5.7424e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/res_1.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   2.60317929e-10    1.2176e-12       0.4677%  
       P0_uux_erperm                1   2.59540880e-10    1.2231e-12       0.4713%  
       P0_uxu_erperm                2   7.13146646e-11    4.1392e-13       0.5804%  
       P0_uux_erperm                2   7.10144455e-11    3.9878e-13       0.5615%  
       P0_ddx_erperm                2   7.62877947e-13    2.0673e-13       27.0989%  
       P0_dxd_erperm                2   9.91819344e-13    1.3917e-13       14.0321%  
       P0_dxd_erperm                1   5.60721462e-13    8.2831e-14       14.7723%  
       P0_ddx_erperm                1   6.09698948e-13    8.2046e-14       13.4568%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   2.70560458e-10    1.1290e-12       0.4173%  
       P0_uux_erperm                1   2.71102276e-10    1.1239e-12       0.4146%  
       P0_uxu_erperm                2   7.40467543e-11    3.8539e-13       0.5205%  
       P0_uux_erperm                2   7.37790287e-11    3.6901e-13       0.5002%  
       P0_ddx_erperm                2   1.60994483e-11    1.4684e-13       0.9121%  
       P0_dxd_erperm                2   1.45737860e-11    8.5031e-14       0.5835%  
       P0_dxd_erperm                1   9.34781981e-12    4.3410e-14       0.4644%  
       P0_ddx_erperm                1   9.31745432e-12    4.2316e-14       0.4542%  

Total ABS and 
Total: 
                      7.38827025e-10 +- 1.6897e-12  (2.2869e-01%)
                      6.65113037e-10 +- 1.8397e-12  (2.7660e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/run_m2750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 2.750000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m2750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 6.651e-10 +- 1.8e-12 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              6.648e-10 pb  +4.6% -5.8%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              6.648e-10 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.3182699e-10   +3.8986077e-13  +2.3182699e-10   +2.1813049e-10   +2.4278733e-10   +2.3182699e-10   +2.2599723e-11   +4.4105427e-10   +2.3182699e-10   +2.2855613e-10   +2.3558061e-10   +2.2246362e-10   +2.1813049e-10   +2.2743637e-10   +2.4077447e-10   +2.3902050e-10   +2.4278733e-10   +2.3182699e-10   +2.8815026e-10   +1.5219958e-10   +2.1425744e-10   +1.3089357e-10   +2.9676917e-11   +9.9416190e-11   -4.3454910e-11   +1.8870113e-10   +5.9457614e-10   +1.5386577e-10   +1.2986217e-10   +4.1819384e-10   +2.4927984e-10   +3.6606367e-10   +6.2759868e-11   +8.4490849e-10   +2.9550385e-10   -8.3377090e-11   +3.3056217e-10   +5.6006479e-10   +4.4709307e-10   +7.9153902e-10   +1.1206916e-11   +9.7638286e-11   +5.9041969e-10   +1.5172329e-10   +1.1264412e-10   +3.4717850e-12   +1.4897105e-10   +4.1042701e-10   +3.3394550e-10   +1.8105097e-10   +1.8377848e-10   +1.6260916e-10   +1.2659582e-10   +8.8756517e-11   +2.0395047e-10   +2.6760652e-10   -8.2179970e-11   +5.0773002e-10   +2.7067368e-10   +1.6499193e-10   +8.0502350e-11   +3.8880799e-10   +1.6875433e-11   +2.0684991e-10   +1.2195838e-10   -1.0381938e-10   +7.3511058e-11   +4.0558038e-10   -3.7408560e-11   +5.6477730e-10   +1.9515684e-10   +7.2904230e-11   +2.3774400e-12   +1.4139260e-10   +2.5860169e-10   +5.2805975e-10   +7.5016748e-11   +6.9714352e-10   -1.5917857e-10   +3.9773598e-10   +9.8624608e-11   +1.5797312e-10   -4.0388718e-11   +1.5521463e-10   +5.4527059e-11   +4.8214940e-11   -2.1268158e-10   +8.4139150e-11   +2.9040273e-10   +2.9509683e-10   +7.3214123e-11   +7.9777652e-11   +7.3420221e-10   +4.5532899e-10   +1.1801976e-10   +2.0904041e-10   +1.9656664e-10   -2.8811075e-11   +1.2182410e-10   +6.7462636e-11   +2.8717697e-10   -1.5782290e-11   -1.5458143e-11   +3.2434326e-10   -6.7865200e-11   +3.0842794e-10   +4.8089035e-10   +2.2594901e-10   +3.6558060e-10   +1.1110471e-10   +3.5622485e-10   +4.0335149e-10   +5.9663187e-10   +3.1919654e-10   +2.3030084e-10   +1.1738612e-10   +2.6320989e-10   +1.6968837e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.8016122e-10   +3.2402422e-13  +1.8016122e-10   +1.5401805e-10   +2.1306911e-10   +1.8016122e-10   +1.2506205e-11   +3.4781623e-10   +1.8016122e-10   +1.8016122e-10   +1.8016122e-10   +1.5401805e-10   +1.5401805e-10   +1.5401805e-10   +2.1306911e-10   +2.1306911e-10   +2.1306911e-10   +1.8016122e-10   +2.2488086e-10   +1.1408280e-10   +1.6518198e-10   +1.0275359e-10   +2.1329570e-11   +7.4871407e-11   -3.9793670e-11   +1.4265476e-10   +4.7027530e-10   +1.1375784e-10   +9.7936600e-11   +3.2138368e-10   +1.8491739e-10   +2.8515622e-10   +4.3934764e-11   +6.7731982e-10   +2.2767275e-10   -7.1029949e-11   +2.6160263e-10   +4.3924777e-10   +3.4902133e-10   +6.3362861e-10   -3.1170989e-12   +7.4229045e-11   +4.6765260e-10   +1.1479501e-10   +8.4405884e-11   -3.6343830e-12   +1.1096695e-10   +3.2829721e-10   +2.5837624e-10   +1.4252947e-10   +1.4147078e-10   +1.2708344e-10   +9.4442929e-11   +6.2130924e-11   +1.5271142e-10   +2.1069111e-10   -6.9522993e-11   +4.0264599e-10   +2.1231393e-10   +1.2212443e-10   +5.5963813e-11   +3.0237253e-10   +8.8302710e-12   +1.6692236e-10   +9.1624484e-11   -8.8024959e-11   +5.1729732e-11   +3.1209241e-10   -3.9722034e-11   +4.4545532e-10   +1.4773806e-10   +4.8611100e-11   -8.2533080e-12   +1.0809830e-10   +2.0312005e-10   +4.1138082e-10   +5.0346790e-11   +5.5258007e-10   -1.3194776e-10   +3.0492309e-10   +6.9093932e-11   +1.2138969e-10   -3.8799542e-11   +1.1658625e-10   +3.7993711e-11   +2.9829190e-11   -1.6813249e-10   +5.5634830e-11   +2.3083860e-10   +2.3299198e-10   +6.0324073e-11   +5.6721188e-11   +5.7822753e-10   +3.5464637e-10   +9.5474797e-11   +1.6714248e-10   +1.4887700e-10   -3.0612611e-11   +9.2149830e-11   +5.0929461e-11   +2.1400489e-10   -2.4527330e-11   -1.6833018e-11   +2.5698764e-10   -6.7557230e-11   +2.4372759e-10   +3.7466598e-10   +1.7321676e-10   +2.8444413e-10   +8.1709910e-11   +2.8392313e-10   +3.1672319e-10   +4.7606294e-10   +2.5415941e-10   +1.8533606e-10   +9.1771806e-11   +1.9498416e-10   +1.3739128e-10
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m3000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.0340e-11:4.8516e-09]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3357e+00:1.2635e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1256e-11:3.8260e-09]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3773e+00:1.3028e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 3.000000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   8.85058438e-11    9.2411e-13       1.0441%  
       P0_uux_erperm                1   9.07106264e-11    8.9956e-13       0.9917%  
       P0_uxu_erperm                2   2.44786604e-11    2.5981e-13       1.0614%  
       P0_uux_erperm                2   2.48086937e-11    2.4280e-13       0.9787%  
       P0_ddx_erperm                2   5.59901921e-13    7.6102e-14       13.5920%  
       P0_dxd_erperm                2   6.66846178e-13    6.8331e-14       10.2470%  
       P0_ddx_erperm                1   4.24196100e-13    4.8477e-14       11.4279%  
       P0_dxd_erperm                1   4.40341729e-13    2.6479e-14       6.0133%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   9.20467790e-11    8.7275e-13       0.9482%  
       P0_uux_erperm                1   9.34236723e-11    8.6335e-13       0.9241%  
       P0_uxu_erperm                2   2.54688319e-11    2.4580e-13       0.9651%  
       P0_uux_erperm                2   2.55353684e-11    2.3315e-13       0.9131%  
       P0_ddx_erperm                2   4.79047122e-12    5.2689e-14       1.0999%  
       P0_dxd_erperm                2   4.90795997e-12    3.9043e-14       0.7955%  
       P0_ddx_erperm                1   3.46824242e-12    2.7362e-14       0.7889%  
       P0_dxd_erperm                1   3.81472228e-12    1.5873e-14       0.4161%  

Total ABS and 
Total: 
                      2.53456047e-10 +- 1.2756e-12  (5.0328e-01%)
                      2.30595110e-10 +- 1.3428e-12  (5.8232e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/res_1.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   8.97927253e-11    4.3474e-13       0.4842%  
       P0_uux_erperm                1   9.07918417e-11    4.2991e-13       0.4735%  
       P0_uxu_erperm                2   2.45547870e-11    1.4372e-13       0.5853%  
       P0_uux_erperm                2   2.48006427e-11    1.4352e-13       0.5787%  
       P0_ddx_erperm                2   5.56982099e-13    5.3322e-14       9.5735%  
       P0_dxd_erperm                2   5.68345576e-13    4.7556e-14       8.3675%  
       P0_ddx_erperm                1   4.18561195e-13    2.9986e-14       7.1641%  
       P0_dxd_erperm                1   4.20381489e-13    1.5649e-14       3.7225%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   9.36836335e-11    4.0209e-13       0.4292%  
       P0_uux_erperm                1   9.43237609e-11    3.9991e-13       0.4240%  
       P0_uxu_erperm                2   2.55372717e-11    1.3359e-13       0.5231%  
       P0_uux_erperm                2   2.57599519e-11    1.3354e-13       0.5184%  
       P0_ddx_erperm                2   4.99545307e-12    3.7546e-14       0.7516%  
       P0_dxd_erperm                2   4.95923790e-12    2.7962e-14       0.5638%  
       P0_ddx_erperm                1   3.45161535e-12    1.5108e-14       0.4377%  
       P0_dxd_erperm                1   3.45190441e-12    8.1038e-15       0.2348%  

Total ABS and 
Total: 
                      2.56162829e-10 +- 5.9981e-13  (2.3415e-01%)
                      2.31904267e-10 +- 6.4910e-13  (2.7990e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/run_m3000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 3.000000e+03 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m3000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.319e-10 +- 6.5e-13 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.318e-10 pb  +4.7% -5.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.318e-10 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1450433e-04   +1.8399208e-07  +2.1450433e-04   +2.0971543e-04   +2.1903351e-04   +2.1450433e-04   +2.0950074e-04   +2.1950792e-04   +2.1450433e-04   +2.1240659e-04   +2.1698666e-04   +2.1255422e-04   +2.0971543e-04   +2.1591349e-04   +2.1746381e-04   +2.1613729e-04   +2.1903351e-04   +2.1450433e-04   +2.0732365e-04   +2.0868402e-04   +2.1398904e-04   +2.1873610e-04   +2.2122661e-04   +2.0607277e-04   +2.1856130e-04   +2.0967787e-04   +2.1746117e-04   +2.2485325e-04   +2.1206870e-04   +2.1384626e-04   +2.2215269e-04   +2.1920497e-04   +2.1030469e-04   +2.1470990e-04   +2.1672920e-04   +2.0839371e-04   +2.0851327e-04   +2.2144651e-04   +2.1809170e-04   +2.1930222e-04   +2.2125355e-04   +2.2501288e-04   +2.1325918e-04   +2.1998756e-04   +2.1699155e-04   +2.1347368e-04   +2.1187825e-04   +2.1560753e-04   +2.2188742e-04   +2.1989149e-04   +2.1416980e-04   +2.1472956e-04   +2.2388213e-04   +2.1078447e-04   +2.1498644e-04   +2.1425522e-04   +2.1497404e-04   +2.1431604e-04   +2.1032298e-04   +2.1250231e-04   +2.1768082e-04   +2.1368808e-04   +2.1466778e-04   +2.0673850e-04   +2.0681743e-04   +2.1479603e-04   +2.1218268e-04   +2.1391682e-04   +2.1039693e-04   +2.1936819e-04   +2.2234066e-04   +2.2035382e-04   +2.1884311e-04   +2.1025054e-04   +2.0746238e-04   +2.1044085e-04   +2.1132618e-04   +2.1653679e-04   +2.1035667e-04   +2.0853172e-04   +2.1625310e-04   +2.0160212e-04   +2.2035828e-04   +2.1927419e-04   +2.1710185e-04   +2.1960168e-04   +2.2236404e-04   +2.1994471e-04   +2.1449219e-04   +2.1056792e-04   +2.1385595e-04   +2.1623762e-04   +2.1007070e-04   +2.1490451e-04   +2.1736163e-04   +2.1226830e-04   +2.1502903e-04   +2.1726700e-04   +2.1474521e-04   +2.1667886e-04   +2.0404363e-04   +2.1889914e-04   +2.0831895e-04   +2.0886525e-04   +2.0898002e-04   +2.0847103e-04   +2.0900603e-04   +2.1918514e-04   +2.1405786e-04   +2.2015700e-04   +2.1252455e-04   +2.1280283e-04   +2.0656223e-04   +2.1490727e-04   +2.1968582e-04   +2.1669740e-04   +2.1133308e-04   +2.0419014e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.8696504e-04   +5.2410714e-08  +1.8696504e-04   +1.7528616e-04   +2.0004932e-04   +1.8696504e-04   +1.8259403e-04   +1.9133605e-04   +1.8696504e-04   +1.8696504e-04   +1.8696504e-04   +1.7528616e-04   +1.7528616e-04   +1.7528616e-04   +2.0004932e-04   +2.0004932e-04   +2.0004932e-04   +1.8696504e-04   +1.8084092e-04   +1.8186367e-04   +1.8643776e-04   +1.9059040e-04   +1.9282503e-04   +1.7959928e-04   +1.9046724e-04   +1.8265877e-04   +1.8959114e-04   +1.9602069e-04   +1.8480571e-04   +1.8637070e-04   +1.9365113e-04   +1.9108723e-04   +1.8325888e-04   +1.8722308e-04   +1.8891515e-04   +1.8165273e-04   +1.8170194e-04   +1.9307823e-04   +1.9008844e-04   +1.9127234e-04   +1.9293474e-04   +1.9614172e-04   +1.8584194e-04   +1.9178515e-04   +1.8913486e-04   +1.8599535e-04   +1.8466146e-04   +1.8797754e-04   +1.9336549e-04   +1.9157749e-04   +1.8655509e-04   +1.8714686e-04   +1.9511193e-04   +1.8366925e-04   +1.8741434e-04   +1.8681219e-04   +1.8754655e-04   +1.8680419e-04   +1.8342240e-04   +1.8523590e-04   +1.8972118e-04   +1.8633842e-04   +1.8712765e-04   +1.8032226e-04   +1.8024616e-04   +1.8721779e-04   +1.8477115e-04   +1.8640956e-04   +1.8328166e-04   +1.9125367e-04   +1.9385323e-04   +1.9210420e-04   +1.9073430e-04   +1.8324974e-04   +1.8086662e-04   +1.8337214e-04   +1.8416391e-04   +1.8877029e-04   +1.8332380e-04   +1.8170456e-04   +1.8852711e-04   +1.7572236e-04   +1.9203348e-04   +1.9115147e-04   +1.8921558e-04   +1.9144421e-04   +1.9378325e-04   +1.9173622e-04   +1.8700714e-04   +1.8350621e-04   +1.8648584e-04   +1.8837330e-04   +1.8313484e-04   +1.8720319e-04   +1.8951105e-04   +1.8498947e-04   +1.8746258e-04   +1.8931252e-04   +1.8715740e-04   +1.8872095e-04   +1.7778394e-04   +1.9091437e-04   +1.8142902e-04   +1.8208255e-04   +1.8206436e-04   +1.8160537e-04   +1.8224558e-04   +1.9105187e-04   +1.8652193e-04   +1.9185192e-04   +1.8527607e-04   +1.8561944e-04   +1.8005820e-04   +1.8730634e-04   +1.9152014e-04   +1.8893337e-04   +1.8418148e-04   +1.7801517e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.8855e-04:2.4146e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.4523e-02:3.2657e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.5776e-04:2.2005e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-9.4253e-02:9.6472e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 5.000000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/res_0.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   7.17061407e-05    5.6878e-07       0.7932%  
       P0_uxu_erperm                1   7.23335324e-05    5.4134e-07       0.7484%  
       P0_uux_erperm                2   2.00228079e-05    1.6540e-07       0.8261%  
       P0_uxu_erperm                2   1.98640587e-05    1.6129e-07       0.8119%  
       P0_ddx_erperm                2   8.93571690e-06    7.5368e-08       0.8434%  
       P0_dxd_erperm                2   9.04748389e-06    7.3350e-08       0.8107%  
       P0_dxd_erperm                1   6.32111280e-06    5.2693e-08       0.8336%  
       P0_ddx_erperm                1   6.30967523e-06    5.1214e-08       0.8117%  


ABS cross section per integration channel:
       P0_uux_erperm                1   7.48483158e-05    5.0411e-07       0.6735%  
       P0_uxu_erperm                1   7.49490627e-05    4.8580e-07       0.6482%  
       P0_uux_erperm                2   2.09103951e-05    1.4720e-07       0.7040%  
       P0_uxu_erperm                2   2.07220787e-05    1.4257e-07       0.6880%  
       P0_ddx_erperm                2   9.42216927e-06    6.6032e-08       0.7008%  
       P0_dxd_erperm                2   9.48919986e-06    6.4683e-08       0.6816%  
       P0_dxd_erperm                1   6.66750769e-06    4.5922e-08       0.6887%  
       P0_ddx_erperm                1   6.63387399e-06    4.5165e-08       0.6808%  

Total ABS and 
Total: 
                      2.23642603e-04 +- 7.3812e-07  (3.3005e-01%)
                      2.14540529e-04 +- 8.2849e-07  (3.8617e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/res_1.txt <==


Cross section per integration channel:
       P0_uux_erperm                1   7.20800299e-05    3.2018e-07       0.4442%  
       P0_uxu_erperm                1   7.19684286e-05    2.9909e-07       0.4156%  
       P0_uux_erperm                2   1.98251485e-05    8.8581e-08       0.4468%  
       P0_uxu_erperm                2   1.99875719e-05    8.7081e-08       0.4357%  
       P0_ddx_erperm                2   8.99837442e-06    4.1533e-08       0.4616%  
       P0_dxd_erperm                2   8.96250957e-06    4.0276e-08       0.4494%  
       P0_ddx_erperm                1   6.34081702e-06    2.8751e-08       0.4534%  
       P0_dxd_erperm                1   6.34102246e-06    2.7627e-08       0.4357%  


ABS cross section per integration channel:
       P0_uux_erperm                1   7.52664291e-05    2.7471e-07       0.3650%  
       P0_uxu_erperm                1   7.49670767e-05    2.5376e-07       0.3385%  
       P0_uux_erperm                2   2.07357527e-05    7.5739e-08       0.3653%  
       P0_uxu_erperm                2   2.07900628e-05    7.5584e-08       0.3636%  
       P0_ddx_erperm                2   9.49057381e-06    3.4754e-08       0.3662%  
       P0_dxd_erperm                2   9.45583365e-06    3.3315e-08       0.3523%  
       P0_ddx_erperm                1   6.67743740e-06    2.3843e-08       0.3571%  
       P0_dxd_erperm                1   6.65967902e-06    2.2933e-08       0.3444%  

Total ABS and 
Total: 
                      2.24042845e-04 +- 3.9335e-07  (1.7557e-01%)
                      2.14503902e-04 +- 4.6080e-07  (2.1482e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 5.000000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.145e-04 +- 4.6e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.145e-04 pb  +2.1% -2.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.145e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.7496562e-05   +1.9625140e-08  +2.7496562e-05   +2.6734517e-05   +2.8142025e-05   +2.7496562e-05   +2.6690169e-05   +2.8302955e-05   +2.7496562e-05   +2.7234627e-05   +2.7804014e-05   +2.7110379e-05   +2.6734517e-05   +2.7551557e-05   +2.7986038e-05   +2.7853144e-05   +2.8142025e-05   +2.7496562e-05   +2.6945350e-05   +2.6870068e-05   +2.6993497e-05   +2.7849534e-05   +2.8164481e-05   +2.6169494e-05   +2.7809278e-05   +2.6381184e-05   +2.8150592e-05   +2.9162559e-05   +2.7145392e-05   +2.7557803e-05   +2.9206480e-05   +2.8561262e-05   +2.6568290e-05   +2.7587795e-05   +2.8433449e-05   +2.6628151e-05   +2.6180829e-05   +2.8643373e-05   +2.8129054e-05   +2.8468188e-05   +2.8538883e-05   +2.8832120e-05   +2.7200265e-05   +2.8476188e-05   +2.8176904e-05   +2.7199133e-05   +2.7031784e-05   +2.7401731e-05   +2.8420758e-05   +2.7876362e-05   +2.6926126e-05   +2.7267857e-05   +2.8823990e-05   +2.6899316e-05   +2.7997584e-05   +2.7346741e-05   +2.8075097e-05   +2.7521303e-05   +2.7185248e-05   +2.7385488e-05   +2.7794524e-05   +2.7630722e-05   +2.7444777e-05   +2.6333205e-05   +2.6359801e-05   +2.7456349e-05   +2.6466070e-05   +2.7613962e-05   +2.6554611e-05   +2.8778344e-05   +2.8637631e-05   +2.8837452e-05   +2.8123224e-05   +2.7149539e-05   +2.6633115e-05   +2.7075798e-05   +2.6695165e-05   +2.7905555e-05   +2.6513478e-05   +2.6516548e-05   +2.8058228e-05   +2.5783132e-05   +2.8265465e-05   +2.8385068e-05   +2.7201376e-05   +2.8401090e-05   +2.8311265e-05   +2.8799800e-05   +2.7523723e-05   +2.6575193e-05   +2.7717901e-05   +2.7395189e-05   +2.7236721e-05   +2.7168840e-05   +2.7917262e-05   +2.6866979e-05   +2.7773654e-05   +2.7771670e-05   +2.7232157e-05   +2.7240343e-05   +2.5881494e-05   +2.8476849e-05   +2.6096079e-05   +2.6872648e-05   +2.6472719e-05   +2.6221354e-05   +2.7163779e-05   +2.8327884e-05   +2.7447367e-05   +2.8027738e-05   +2.7300604e-05   +2.7646614e-05   +2.6740944e-05   +2.7359526e-05   +2.8285960e-05   +2.7639627e-05   +2.7358324e-05   +2.6049874e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.3899607e-05   +1.5474489e-08  +2.3899607e-05   +2.1948946e-05   +2.6161109e-05   +2.3899607e-05   +2.3196079e-05   +2.4603135e-05   +2.3899607e-05   +2.3899607e-05   +2.3899607e-05   +2.1948946e-05   +2.1948946e-05   +2.1948946e-05   +2.6161109e-05   +2.6161109e-05   +2.6161109e-05   +2.3899607e-05   +2.3453371e-05   +2.3373084e-05   +2.3443434e-05   +2.4193803e-05   +2.4457205e-05   +2.2746357e-05   +2.4159041e-05   +2.2906250e-05   +2.4485807e-05   +2.5345889e-05   +2.3594348e-05   +2.3954064e-05   +2.5407576e-05   +2.4846127e-05   +2.3085079e-05   +2.3983465e-05   +2.4741556e-05   +2.3150870e-05   +2.2735997e-05   +2.4891053e-05   +2.4446567e-05   +2.4754368e-05   +2.4807538e-05   +2.5040695e-05   +2.3634161e-05   +2.4756774e-05   +2.4506470e-05   +2.3635819e-05   +2.3495121e-05   +2.3806925e-05   +2.4675009e-05   +2.4206054e-05   +2.3372398e-05   +2.3678901e-05   +2.5046085e-05   +2.3374178e-05   +2.4342218e-05   +2.3761795e-05   +2.4430290e-05   +2.3924969e-05   +2.3652744e-05   +2.3810193e-05   +2.4141497e-05   +2.4035291e-05   +2.3861521e-05   +2.2900260e-05   +2.2911759e-05   +2.3857944e-05   +2.2971545e-05   +2.4010481e-05   +2.3074739e-05   +2.5035098e-05   +2.4887098e-05   +2.5084800e-05   +2.4436161e-05   +2.3621673e-05   +2.3170061e-05   +2.3549229e-05   +2.3181176e-05   +2.4261912e-05   +2.3033343e-05   +2.3045672e-05   +2.4401179e-05   +2.2424496e-05   +2.4556992e-05   +2.4673827e-05   +2.3621433e-05   +2.4689011e-05   +2.4589183e-05   +2.5044172e-05   +2.3920192e-05   +2.3088028e-05   +2.4123424e-05   +2.3797398e-05   +2.3705576e-05   +2.3595020e-05   +2.4248656e-05   +2.3348354e-05   +2.4154118e-05   +2.4126922e-05   +2.3653581e-05   +2.3648474e-05   +2.2490308e-05   +2.4772227e-05   +2.2655652e-05   +2.3384723e-05   +2.3016533e-05   +2.2782707e-05   +2.3639934e-05   +2.4613943e-05   +2.3849363e-05   +2.4336772e-05   +2.3742832e-05   +2.4050420e-05   +2.3258643e-05   +2.3765378e-05   +2.4589177e-05   +2.4018169e-05   +2.3801077e-05   +2.2640267e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_erer/Events/run_m750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uxu_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_uux_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_dxd_erperm/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/SubProcesses/P0_ddx_erperm/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_erer/Events/run_m750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.4021e-05:3.1133e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.3404e-02:4.1058e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9754e-05:2.8777e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.2392e-01:1.2987e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_erer/Events/run_m750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 7.500000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/res_0.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   9.37979049e-06    7.2268e-08       0.7705%  
       P0_uux_erperm                1   9.44961065e-06    7.0540e-08       0.7465%  
       P0_uux_erperm                2   2.57272832e-06    1.9762e-08       0.7681%  
       P0_uxu_erperm                2   2.58790688e-06    1.8997e-08       0.7341%  
       P0_ddx_erperm                2   1.02303756e-06    8.6075e-09       0.8414%  
       P0_dxd_erperm                2   1.02619282e-06    8.2664e-09       0.8055%  
       P0_dxd_erperm                1   7.16670989e-07    5.9059e-09       0.8241%  
       P0_ddx_erperm                1   7.23682049e-07    5.9325e-09       0.8198%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   9.70159291e-06    6.5263e-08       0.6727%  
       P0_uux_erperm                1   9.75733995e-06    6.3975e-08       0.6557%  
       P0_uux_erperm                2   2.66663652e-06    1.7819e-08       0.6682%  
       P0_uxu_erperm                2   2.66449104e-06    1.7349e-08       0.6511%  
       P0_ddx_erperm                2   1.07836133e-06    7.5983e-09       0.7046%  
       P0_dxd_erperm                2   1.08239160e-06    7.1964e-09       0.6649%  
       P0_dxd_erperm                1   7.55163884e-07    5.1711e-09       0.6848%  
       P0_ddx_erperm                1   7.63883643e-07    5.1640e-09       0.6760%  

Total ABS and 
Total: 
                      2.84698609e-05 +- 9.5570e-08  (3.3569e-01%)
                      2.74796198e-05 +- 1.0565e-07  (3.8448e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/res_1.txt <==


Cross section per integration channel:
       P0_uxu_erperm                1   9.45019178e-06    3.8715e-08       0.4097%  
       P0_uux_erperm                1   9.41315053e-06    3.8294e-08       0.4068%  
       P0_uxu_erperm                2   2.58632039e-06    1.0780e-08       0.4168%  
       P0_uux_erperm                2   2.57374422e-06    1.0642e-08       0.4135%  
       P0_dxd_erperm                2   1.01763119e-06    4.5429e-09       0.4464%  
       P0_ddx_erperm                2   1.01720402e-06    4.4662e-09       0.4391%  
       P0_dxd_erperm                1   7.19734898e-07    3.1976e-09       0.4443%  
       P0_ddx_erperm                1   7.18582937e-07    3.1564e-09       0.4393%  


ABS cross section per integration channel:
       P0_uxu_erperm                1   9.80818772e-06    3.3228e-08       0.3388%  
       P0_uux_erperm                1   9.74760077e-06    3.3148e-08       0.3401%  
       P0_uxu_erperm                2   2.67387560e-06    9.4575e-09       0.3537%  
       P0_uux_erperm                2   2.66405201e-06    9.2864e-09       0.3486%  
       P0_dxd_erperm                2   1.07654976e-06    3.6857e-09       0.3424%  
       P0_ddx_erperm                2   1.07285784e-06    3.6456e-09       0.3398%  
       P0_dxd_erperm                1   7.58618945e-07    2.6314e-09       0.3469%  
       P0_ddx_erperm                1   7.58544215e-07    2.5622e-09       0.3378%  

Total ABS and 
Total: 
                      2.85602869e-05 +- 4.9182e-08  (1.7221e-01%)
                      2.74965600e-05 +- 5.7057e-08  (2.0751e-01%) 


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/run_m750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 7.500000e+02 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_erer/Events/run_m750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > er+ er- [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.750e-05 +- 5.7e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.750e-05 pb  +2.3% -2.8%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.750e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/results.dat <==
   100 8.2688e+04 2.6307e+02 9.3623e+04 7.2887e+04 8.4136e+04 8.1239e+04  5.1531e+04 4.5841e+01 6.4813e+04 4.1469e+04 5.2433e+04 5.0628e+04
   250 1.1636e+03 2.7748e+00 1.3118e+03 1.0127e+03 1.1873e+03 1.1400e+03  7.3814e+02 5.4785e-01 9.7720e+02 5.6910e+02 7.5360e+02 7.2267e+02
   500 2.6682e+01 6.7774e-02 3.0255e+01 2.2954e+01 2.7669e+01 2.5696e+01  1.6859e+01 8.0502e-03 2.2886e+01 1.2717e+01 1.7509e+01 1.6209e+01
   750 2.1397e+00 2.9867e-03 2.4354e+00 1.8304e+00 2.2588e+00 2.0206e+00  1.3262e+00 1.4919e-03 1.8188e+00 9.9133e-01 1.4022e+00 1.2502e+00
  1000 2.8900e-01 6.4806e-04 3.3080e-01 2.4589e-01 3.1068e-01 2.6732e-01  1.7580e-01 1.3308e-04 2.4256e-01 1.3071e-01 1.8914e-01 1.6247e-01
  1250 5.1603e-02 1.6568e-04 5.9528e-02 4.3630e-02 5.6441e-02 4.6765e-02  3.0920e-02 3.3879e-05 4.2860e-02 2.2889e-02 3.3853e-02 2.7987e-02
  1500 1.0969e-02 2.3863e-05 1.2743e-02 9.2234e-03 1.2221e-02 9.7175e-03  6.4308e-03 3.2466e-06 8.9489e-03 4.7435e-03 7.1759e-03 5.6856e-03
  1750 2.5916e-03 4.5517e-06 3.0330e-03 2.1670e-03 2.9604e-03 2.2229e-03  1.4826e-03 2.6839e-06 2.0690e-03 1.0906e-03 1.6957e-03 1.2695e-03
  2000 6.5282e-04 1.6537e-06 7.6775e-04 5.4402e-04 7.7107e-04 5.3458e-04  3.6685e-04 3.0225e-07 5.1276e-04 2.6952e-04 4.3572e-04 2.9798e-04
  2250 1.7301e-04 4.3655e-07 2.0486e-04 1.4360e-04 2.1637e-04 1.2965e-04  9.5308e-05 1.5969e-07 1.3310e-04 7.0076e-05 1.2099e-04 6.9624e-05
  2500 4.7833e-05 9.9079e-08 5.6800e-05 3.9678e-05 6.6070e-05 2.9595e-05  2.6019e-05 5.4216e-08 3.6184e-05 1.9197e-05 3.6869e-05 1.5169e-05
  2750 1.3999e-05 3.8482e-08 1.6640e-05 1.1630e-05 2.2203e-05 5.7957e-06  7.4975e-06 1.1981e-08 1.0348e-05 5.5659e-06 1.2332e-05 2.6631e-06
  3000 4.3152e-06 1.3390e-08 5.1072e-06 3.6042e-06 8.0724e-06 5.5796e-07  2.3246e-06 3.7958e-09 3.1786e-06 1.7386e-06 4.4938e-06 1.5527e-07


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +8.2687543e+04   +2.6306892e+02  +8.2687543e+04   +7.2886778e+04   +9.3622777e+04   +8.2687543e+04   +8.1239251e+04   +8.4135835e+04   +8.2687543e+04   +7.3159865e+04   +9.3220845e+04   +8.2649077e+04   +7.2886778e+04   +9.3622777e+04   +8.3064487e+04   +7.3572250e+04   +9.3498874e+04   +8.2687543e+04   +7.8608330e+04   +8.3355295e+04   +8.3157223e+04   +8.1125161e+04   +7.6192129e+04   +8.3581341e+04   +8.2966310e+04   +8.3228499e+04   +8.3263867e+04   +8.0854389e+04   +8.0471758e+04   +8.3657465e+04   +8.3918604e+04   +8.2484002e+04   +8.3975149e+04   +8.3765204e+04   +8.4057210e+04   +8.3383317e+04   +8.3135643e+04   +8.4320423e+04   +8.2525364e+04   +8.0958904e+04   +8.6570209e+04   +8.1239751e+04   +8.2956577e+04   +8.1521939e+04   +8.4343800e+04   +8.2789109e+04   +8.3351179e+04   +8.3752954e+04   +8.1583937e+04   +8.0707962e+04   +8.2475087e+04   +8.1465957e+04   +8.5560512e+04   +8.3656305e+04   +8.4312794e+04   +8.2525956e+04   +8.0539083e+04   +8.2495579e+04   +8.2204285e+04   +8.2665865e+04   +8.1792591e+04   +8.1954187e+04   +8.2453429e+04   +8.2332136e+04   +8.2401046e+04   +8.2366942e+04   +8.3229947e+04   +8.2449524e+04   +8.2158597e+04   +8.1948637e+04   +8.2788154e+04   +8.2913721e+04   +8.2122496e+04   +8.2390320e+04   +8.4413286e+04   +8.1893782e+04   +8.4001813e+04   +8.2144750e+04   +8.2868273e+04   +8.2778924e+04   +8.3006300e+04   +8.2883815e+04   +8.3434160e+04   +8.2360494e+04   +8.6659794e+04   +8.2127557e+04   +8.1270225e+04   +8.2417168e+04   +8.2350673e+04   +8.2453319e+04   +7.9391012e+04   +8.3452159e+04   +8.2429863e+04   +7.9757178e+04   +8.1887078e+04   +8.4738552e+04   +8.2169519e+04   +8.2462431e+04   +8.2473534e+04   +8.1412031e+04   +8.4300940e+04   +8.2643677e+04   +8.1870515e+04   +8.2703369e+04   +8.3300113e+04   +8.3273735e+04   +8.4917004e+04   +8.1963858e+04   +8.1598832e+04   +8.2883638e+04   +8.3161292e+04   +8.3841295e+04   +8.3250512e+04   +8.3560336e+04   +8.2903764e+04   +8.3703584e+04   +8.4654023e+04   +8.4310585e+04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1530587e+04   +4.5841217e+01  +5.1530587e+04   +4.1468935e+04   +6.4812827e+04   +5.1530587e+04   +5.0627788e+04   +5.2433386e+04   +5.1530587e+04   +4.2368316e+04   +6.4081709e+04   +5.0436714e+04   +4.1468935e+04   +6.2721404e+04   +5.2118504e+04   +4.2851705e+04   +6.4812827e+04   +5.1530587e+04   +4.9063853e+04   +5.1940361e+04   +5.1838938e+04   +5.0542576e+04   +4.7542053e+04   +5.2095196e+04   +5.1685230e+04   +5.1882221e+04   +5.1896503e+04   +5.0378700e+04   +5.0075366e+04   +5.2135154e+04   +5.2275273e+04   +5.1405807e+04   +5.2347456e+04   +5.2223380e+04   +5.2402154e+04   +5.2001587e+04   +5.1820490e+04   +5.2596707e+04   +5.1409506e+04   +5.0439614e+04   +5.3919100e+04   +5.0613705e+04   +5.1678482e+04   +5.0819532e+04   +5.2590670e+04   +5.1582640e+04   +5.1971154e+04   +5.2207577e+04   +5.0823613e+04   +5.0284632e+04   +5.1365861e+04   +5.0750531e+04   +5.3314715e+04   +5.2135748e+04   +5.2548028e+04   +5.1457005e+04   +5.0220191e+04   +5.1379296e+04   +5.1248804e+04   +5.1495889e+04   +5.0946350e+04   +5.1067568e+04   +5.1371933e+04   +5.1333510e+04   +5.1356444e+04   +5.1346633e+04   +5.1878160e+04   +5.1378794e+04   +5.1191311e+04   +5.1057841e+04   +5.1579963e+04   +5.1645118e+04   +5.1168733e+04   +5.1366344e+04   +5.2612493e+04   +5.1011365e+04   +5.2364247e+04   +5.1203182e+04   +5.1653629e+04   +5.1601492e+04   +5.1687969e+04   +5.1656988e+04   +5.1982498e+04   +5.1298214e+04   +5.4032215e+04   +5.1192198e+04   +5.0626800e+04   +5.1328733e+04   +5.1296810e+04   +5.1391057e+04   +4.9508567e+04   +5.1982059e+04   +5.1376664e+04   +4.9668752e+04   +5.0995421e+04   +5.2770998e+04   +5.1217481e+04   +5.1377823e+04   +5.1392629e+04   +5.0718752e+04   +5.2580983e+04   +5.1510087e+04   +5.1032561e+04   +5.1526779e+04   +5.1919183e+04   +5.1901199e+04   +5.2950394e+04   +5.1054564e+04   +5.0875591e+04   +5.1641310e+04   +5.1850352e+04   +5.2243833e+04   +5.1888875e+04   +5.2075463e+04   +5.1666698e+04   +5.2147404e+04   +5.2763560e+04   +5.2569904e+04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.5598e+04:1.0299e+06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.7871e-01:1.8240e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.7322e+04:7.1294e+05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.0398e-01:3.4836e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.000000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   6.99984178e+04    1.5175e+03       2.1679%  
          P0_gg_gogo                1   8.54028196e+03    1.7691e+02       2.0715%  
         P0_uxu_gogo                1   7.19478218e+02    9.4576e+00       1.3145%  
         P0_uux_gogo                1   7.48175896e+02    9.0727e+00       1.2126%  
         P0_dxd_gogo                1   4.93076870e+02    6.0487e+00       1.2267%  
         P0_ddx_gogo                1   4.93406271e+02    6.0697e+00       1.2302%  
         P0_ssx_gogo                1   1.27502679e+02    1.8843e+00       1.4779%  
         P0_sxs_gogo                1   1.30022075e+02    1.5311e+00       1.1776%  
         P0_ccx_gogo                1   7.98317517e+01    1.0029e+00       1.2563%  
         P0_cxc_gogo                1   7.98697712e+01    9.9247e-01       1.2426%  
         P0_bxb_gogo                1   3.99294547e+01    5.4727e-01       1.3706%  
         P0_bbx_gogo                1   4.02507486e+01    5.2991e-01       1.3165%  
         P0_uxu_gogo                2   3.45918206e-04    1.5371e-05       4.4436%  
         P0_uux_gogo                2   3.04516666e-04    1.4289e-05       4.6924%  
         P0_ddx_gogo                2   1.73899262e-04    8.0681e-06       4.6395%  
         P0_dxd_gogo                2   1.67523117e-04    7.6260e-06       4.5522%  
         P0_uux_gogo                3   1.04134110e-04    5.6785e-06       5.4531%  
         P0_uxu_gogo                3   1.06883041e-04    4.1641e-06       3.8959%  
         P0_ddx_gogo                3   5.92718062e-05    2.5269e-06       4.2632%  
         P0_dxd_gogo                3   6.03423265e-05    2.2718e-06       3.7648%  
         P0_ssx_gogo                2   3.26524430e-05    1.0596e-06       3.2450%  
         P0_sxs_gogo                2   3.17750548e-05    1.0546e-06       3.3188%  
         P0_cxc_gogo                2   1.82635419e-05    4.5849e-07       2.5104%  
         P0_ccx_gogo                2   1.75316031e-05    3.8941e-07       2.2212%  
         P0_ssx_gogo                3   1.12138749e-05    3.8005e-07       3.3891%  
         P0_sxs_gogo                3   1.01910477e-05    3.3211e-07       3.2589%  
         P0_bbx_gogo                2   9.76929250e-06    2.2908e-07       2.3449%  
         P0_bxb_gogo                2   9.64355570e-06    1.9888e-07       2.0624%  
         P0_ccx_gogo                3   5.66050892e-06    1.3721e-07       2.4239%  
         P0_cxc_gogo                3   6.09457331e-06    1.2885e-07       2.1141%  
         P0_bxb_gogo                3   3.12234144e-06    8.2696e-08       2.6485%  
         P0_bbx_gogo                3   3.17851436e-06    6.0910e-08       1.9163%  


ABS cross section per integration channel:
          P0_gg_gogo                2   9.79547055e+04    1.2900e+03       1.3169%  
          P0_gg_gogo                1   1.16927131e+04    1.5033e+02       1.2856%  
         P0_uxu_gogo                1   8.16926879e+02    8.3578e+00       1.0231%  
         P0_uux_gogo                1   8.41540887e+02    7.9174e+00       0.9408%  
         P0_dxd_gogo                1   5.54945289e+02    5.2929e+00       0.9538%  
         P0_ddx_gogo                1   5.58762291e+02    5.2786e+00       0.9447%  
         P0_ssx_gogo                1   1.46734381e+02    1.6897e+00       1.1515%  
         P0_sxs_gogo                1   1.45949777e+02    1.3311e+00       0.9120%  
         P0_ccx_gogo                1   9.06662104e+01    8.7070e-01       0.9603%  
         P0_cxc_gogo                1   9.12581825e+01    8.4770e-01       0.9289%  
         P0_bxb_gogo                1   4.60285090e+01    4.7958e-01       1.0419%  
         P0_bbx_gogo                1   4.54961881e+01    4.6842e-01       1.0296%  
         P0_uxu_gogo                2   5.31346445e-04    1.4545e-05       2.7374%  
         P0_uux_gogo                2   5.87189458e-04    1.2699e-05       2.1627%  
         P0_ddx_gogo                2   3.04970103e-04    7.4381e-06       2.4390%  
         P0_dxd_gogo                2   2.98820940e-04    6.8637e-06       2.2969%  
         P0_uux_gogo                3   1.96609335e-04    5.2888e-06       2.6900%  
         P0_uxu_gogo                3   1.73106716e-04    3.7999e-06       2.1951%  
         P0_ddx_gogo                3   1.06611226e-04    2.2539e-06       2.1141%  
         P0_dxd_gogo                3   9.28233777e-05    2.1072e-06       2.2701%  
         P0_ssx_gogo                2   4.63794847e-05    9.7268e-07       2.0972%  
         P0_sxs_gogo                2   4.75723082e-05    9.5886e-07       2.0156%  
         P0_cxc_gogo                2   2.29332935e-05    4.2480e-07       1.8523%  
         P0_ccx_gogo                2   2.19776677e-05    3.5490e-07       1.6148%  
         P0_ssx_gogo                3   1.68673136e-05    3.3944e-07       2.0124%  
         P0_sxs_gogo                3   1.46207471e-05    3.0697e-07       2.0996%  
         P0_bbx_gogo                2   1.17086256e-05    2.1344e-07       1.8230%  
         P0_bxb_gogo                2   1.10976528e-05    1.8763e-07       1.6907%  
         P0_ccx_gogo                3   7.46356410e-06    1.2461e-07       1.6695%  
         P0_cxc_gogo                3   7.61979766e-06    1.1634e-07       1.5268%  
         P0_bxb_gogo                3   3.77701017e-06    7.7762e-08       2.0588%  
         P0_bbx_gogo                3   3.69208483e-06    5.6766e-08       1.5375%  

Total ABS and 
Total: 
                      1.12985730e+05 +- 1.2988e+03  (1.1495e+00%)
                      8.14902450e+04 +- 1.5279e+03  (1.8749e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   7.12655929e+04    3.7195e+02       0.5219%  
          P0_gg_gogo                1   8.47282330e+03    9.0404e+01       1.0670%  
         P0_uxu_gogo                1   7.46410605e+02    6.0118e+00       0.8054%  
         P0_uux_gogo                1   7.34864920e+02    6.0251e+00       0.8199%  
         P0_ddx_gogo                1   4.82681794e+02    3.9654e+00       0.8215%  
         P0_dxd_gogo                1   4.76913010e+02    3.9201e+00       0.8220%  
         P0_ssx_gogo                1   1.29473573e+02    1.0214e+00       0.7889%  
         P0_sxs_gogo                1   1.30178681e+02    1.0080e+00       0.7743%  
         P0_cxc_gogo                1   8.09772418e+01    6.6869e-01       0.8258%  
         P0_ccx_gogo                1   8.07075544e+01    6.2838e-01       0.7786%  
         P0_bxb_gogo                1   3.98873816e+01    3.2068e-01       0.8040%  
         P0_bbx_gogo                1   3.95289022e+01    3.1593e-01       0.7992%  
         P0_uxu_gogo                2   3.15989046e-04    7.8011e-06       2.4688%  
         P0_uux_gogo                2   3.12588367e-04    7.6921e-06       2.4608%  
         P0_dxd_gogo                2   1.72001255e-04    4.0305e-06       2.3433%  
         P0_ddx_gogo                2   1.73466126e-04    3.5974e-06       2.0738%  
         P0_uxu_gogo                3   1.09954436e-04    2.4554e-06       2.2331%  
         P0_uux_gogo                3   1.05988269e-04    2.4054e-06       2.2695%  
         P0_dxd_gogo                3   5.81984936e-05    1.3566e-06       2.3309%  
         P0_ddx_gogo                3   5.90185050e-05    1.2360e-06       2.0942%  
         P0_ssx_gogo                2   3.36251167e-05    5.9851e-07       1.7799%  
         P0_sxs_gogo                2   3.28160481e-05    4.8547e-07       1.4794%  
         P0_cxc_gogo                2   1.82033587e-05    2.3715e-07       1.3028%  
         P0_ccx_gogo                2   1.75830422e-05    2.3149e-07       1.3166%  
         P0_ssx_gogo                3   1.09462007e-05    1.9964e-07       1.8238%  
         P0_sxs_gogo                3   1.10382794e-05    1.7953e-07       1.6265%  
         P0_bxb_gogo                2   9.54131118e-06    1.1499e-07       1.2051%  
         P0_bbx_gogo                2   9.51624959e-06    1.0986e-07       1.1545%  
         P0_ccx_gogo                3   6.02438761e-06    8.0218e-08       1.3316%  
         P0_cxc_gogo                3   6.09222978e-06    7.0233e-08       1.1528%  
         P0_bxb_gogo                3   3.21372680e-06    3.9102e-08       1.2167%  
         P0_bbx_gogo                3   3.18243233e-06    3.7170e-08       1.1680%  


ABS cross section per integration channel:
          P0_gg_gogo                2   9.84890916e+04    3.1813e+02       0.3230%  
          P0_gg_gogo                1   1.18213231e+04    7.4351e+01       0.6290%  
         P0_uxu_gogo                1   8.48795369e+02    5.1785e+00       0.6101%  
         P0_uux_gogo                1   8.41751910e+02    5.1636e+00       0.6134%  
         P0_ddx_gogo                1   5.54718673e+02    3.3846e+00       0.6101%  
         P0_dxd_gogo                1   5.47562712e+02    3.3504e+00       0.6119%  
         P0_ssx_gogo                1   1.46612772e+02    8.7725e-01       0.5983%  
         P0_sxs_gogo                1   1.47978679e+02    8.5791e-01       0.5798%  
         P0_cxc_gogo                1   9.25976773e+01    5.7608e-01       0.6221%  
         P0_ccx_gogo                1   9.14079781e+01    5.3807e-01       0.5886%  
         P0_bxb_gogo                1   4.59585284e+01    2.7028e-01       0.5881%  
         P0_bbx_gogo                1   4.56134344e+01    2.6450e-01       0.5799%  
         P0_uxu_gogo                2   5.98189277e-04    6.7616e-06       1.1303%  
         P0_uux_gogo                2   6.02962514e-04    6.5758e-06       1.0906%  
         P0_dxd_gogo                2   3.25254394e-04    3.4383e-06       1.0571%  
         P0_ddx_gogo                2   3.15024473e-04    2.9896e-06       0.9490%  
         P0_uxu_gogo                3   1.92860678e-04    2.1412e-06       1.1103%  
         P0_uux_gogo                3   2.00429523e-04    2.0246e-06       1.0101%  
         P0_dxd_gogo                3   1.05369514e-04    1.1631e-06       1.1038%  
         P0_ddx_gogo                3   1.05806079e-04    1.0420e-06       0.9848%  
         P0_ssx_gogo                2   4.82941080e-05    5.3804e-07       1.1141%  
         P0_sxs_gogo                2   4.64635585e-05    4.1686e-07       0.8972%  
         P0_cxc_gogo                2   2.31096541e-05    2.1072e-07       0.9118%  
         P0_ccx_gogo                2   2.29836561e-05    2.0261e-07       0.8815%  
         P0_ssx_gogo                3   1.61786996e-05    1.7698e-07       1.0939%  
         P0_sxs_gogo                3   1.56761559e-05    1.5857e-07       1.0115%  
         P0_bxb_gogo                2   1.16521277e-05    1.0315e-07       0.8852%  
         P0_bbx_gogo                2   1.15211175e-05    9.8216e-08       0.8525%  
         P0_ccx_gogo                3   7.65066166e-06    7.1860e-08       0.9393%  
         P0_cxc_gogo                3   7.62917967e-06    6.1051e-08       0.8002%  
         P0_bxb_gogo                3   3.85522267e-06    3.5633e-08       0.9243%  
         P0_bbx_gogo                3   3.84034851e-06    3.3468e-08       0.8715%  

Total ABS and 
Total: 
                      1.13673415e+05 +- 3.2682e+02  (2.8751e-01%)
                      8.26800414e+04 +- 3.8292e+02  (4.6313e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.000000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 8.268e+04 +- 3.8e+02 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              8.269e+04 pb  +13.2% -11.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              8.269e+04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.8899961e-01   +6.4806371e-04  +2.8899961e-01   +2.4589080e-01   +3.3079949e-01   +2.8899961e-01   +2.6732302e-01   +3.1067620e-01   +2.8899961e-01   +2.6344780e-01   +3.1680875e-01   +2.7258390e-01   +2.4589080e-01   +3.0291321e-01   +3.0699216e-01   +2.8347520e-01   +3.3079949e-01   +2.8899961e-01   +2.8825946e-01   +3.0593894e-01   +2.9288432e-01   +2.8876252e-01   +2.9120165e-01   +2.9337327e-01   +2.7893995e-01   +2.9277838e-01   +2.9971661e-01   +2.9466175e-01   +2.9855066e-01   +2.8384223e-01   +3.1238426e-01   +3.2234337e-01   +2.9637329e-01   +2.8088899e-01   +3.5731475e-01   +3.0913754e-01   +2.6729138e-01   +2.7483142e-01   +2.7403294e-01   +2.5581821e-01   +2.6408180e-01   +2.6100009e-01   +2.8901597e-01   +2.8135993e-01   +3.5217250e-01   +3.1477038e-01   +3.0037141e-01   +2.6247406e-01   +2.7618703e-01   +2.8946658e-01   +2.7986781e-01   +2.4584999e-01   +3.1827061e-01   +2.7717842e-01   +3.0565421e-01   +2.6773557e-01   +2.7435572e-01   +2.7562238e-01   +2.6124846e-01   +2.8450985e-01   +2.6341544e-01   +2.7837104e-01   +2.5863483e-01   +2.3249781e-01   +3.1029271e-01   +3.0491413e-01   +2.9454355e-01   +2.8630175e-01   +2.7936669e-01   +2.9473364e-01   +2.6439016e-01   +3.1653043e-01   +2.8823463e-01   +3.1790602e-01   +2.7714307e-01   +2.9103491e-01   +2.7855227e-01   +2.7205335e-01   +2.6735821e-01   +2.6770825e-01   +3.0136168e-01   +3.1980019e-01   +3.0736960e-01   +2.7873493e-01   +2.7195043e-01   +2.9479204e-01   +3.1900290e-01   +3.1698156e-01   +2.5739942e-01   +2.7948559e-01   +3.2030073e-01   +3.0191278e-01   +2.9614610e-01   +2.6158648e-01   +2.6987786e-01   +2.9750932e-01   +2.7922400e-01   +2.8204127e-01   +2.6793302e-01   +2.8867097e-01   +2.9281112e-01   +2.8413845e-01   +3.0694518e-01   +3.0752639e-01   +3.1022583e-01   +3.0548135e-01   +2.9303349e-01   +2.9752488e-01   +2.9619364e-01   +2.7138303e-01   +3.0182355e-01   +2.6252427e-01   +3.4114827e-01   +2.8680041e-01   +2.9321459e-01   +2.5374891e-01   +2.9974792e-01   +3.2245157e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.7580155e-01   +1.3308299e-04  +1.7580155e-01   +1.3070625e-01   +2.4255737e-01   +1.7580155e-01   +1.6246742e-01   +1.8913567e-01   +1.7580155e-01   +1.5184907e-01   +2.0598730e-01   +1.5132366e-01   +1.3070625e-01   +1.7730655e-01   +2.0701249e-01   +1.7880770e-01   +2.4255737e-01   +1.7580155e-01   +1.7521725e-01   +1.8622278e-01   +1.7779872e-01   +1.7633043e-01   +1.7723451e-01   +1.7823499e-01   +1.6976820e-01   +1.7769967e-01   +1.8311061e-01   +1.7932095e-01   +1.8139771e-01   +1.7257790e-01   +1.9063768e-01   +1.9600163e-01   +1.7984849e-01   +1.7069871e-01   +2.1821685e-01   +1.8806068e-01   +1.6214547e-01   +1.6722427e-01   +1.6688692e-01   +1.5572797e-01   +1.6075957e-01   +1.5895427e-01   +1.7597087e-01   +1.7149926e-01   +2.1458875e-01   +1.9162587e-01   +1.8211242e-01   +1.5925303e-01   +1.6814592e-01   +1.7628198e-01   +1.7021138e-01   +1.4946553e-01   +1.9372944e-01   +1.6849786e-01   +1.8591079e-01   +1.6236988e-01   +1.6710071e-01   +1.6772358e-01   +1.5900937e-01   +1.7313589e-01   +1.6020368e-01   +1.6925267e-01   +1.5718413e-01   +1.4099366e-01   +1.8859369e-01   +1.8559603e-01   +1.7856544e-01   +1.7389817e-01   +1.6942776e-01   +1.7995903e-01   +1.6089473e-01   +1.9340174e-01   +1.7525056e-01   +1.9346721e-01   +1.6855136e-01   +1.7667913e-01   +1.6892964e-01   +1.6542827e-01   +1.6206074e-01   +1.6249952e-01   +1.8418414e-01   +1.9414237e-01   +1.8766301e-01   +1.6945956e-01   +1.6490045e-01   +1.7922980e-01   +1.9459549e-01   +1.9327969e-01   +1.5655511e-01   +1.6981379e-01   +1.9535932e-01   +1.8396116e-01   +1.8063397e-01   +1.5884008e-01   +1.6428219e-01   +1.8124474e-01   +1.6970449e-01   +1.7155269e-01   +1.6267937e-01   +1.7583442e-01   +1.7761045e-01   +1.7317922e-01   +1.8656693e-01   +1.8717163e-01   +1.8889900e-01   +1.8571766e-01   +1.7838227e-01   +1.8132334e-01   +1.8029185e-01   +1.6501104e-01   +1.8357384e-01   +1.5936045e-01   +2.0769729e-01   +1.7461709e-01   +1.7877568e-01   +1.5417261e-01   +1.8229700e-01   +1.9607703e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.2130e-01:3.6388e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.1968e-01:2.0340e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1764e-01:2.6681e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0921e-01:5.0697e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.000000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.79731727e-01    3.6614e-03       2.0372%  
          P0_gg_gogo                1   2.69096617e-02    5.2189e-04       1.9394%  
         P0_uxu_gogo                1   3.00006803e-02    2.9363e-04       0.9787%  
         P0_uux_gogo                1   2.99050427e-02    2.8951e-04       0.9681%  
         P0_dxd_gogo                1   1.33354717e-02    1.4178e-04       1.0632%  
         P0_ddx_gogo                1   1.29308982e-02    1.3358e-04       1.0330%  
         P0_ssx_gogo                1   8.02683197e-04    1.1050e-05       1.3766%  
         P0_sxs_gogo                1   7.99990777e-04    1.0192e-05       1.2741%  
         P0_ccx_gogo                1   1.67624815e-04    2.0316e-06       1.2120%  
         P0_cxc_gogo                1   1.66669524e-04    1.9590e-06       1.1754%  
         P0_bbx_gogo                1   7.09773336e-05    9.0554e-07       1.2758%  
         P0_bxb_gogo                1   6.87558556e-05    8.4202e-07       1.2247%  
         P0_uxu_gogo                2   1.29490458e-05    1.4718e-07       1.1366%  
         P0_uux_gogo                2   1.31768001e-05    1.3832e-07       1.0497%  
         P0_ddx_gogo                2   4.87858149e-06    6.0874e-08       1.2478%  
         P0_dxd_gogo                2   4.93069472e-06    6.0885e-08       1.2348%  
         P0_uux_gogo                3   4.30730548e-06    5.0191e-08       1.1653%  
         P0_uxu_gogo                3   4.40195636e-06    4.5701e-08       1.0382%  
         P0_dxd_gogo                3   1.59801999e-06    2.0949e-08       1.3109%  
         P0_ddx_gogo                3   1.61477728e-06    2.0030e-08       1.2404%  
         P0_sxs_gogo                2   3.15021940e-07    4.5643e-09       1.4489%  
         P0_ssx_gogo                2   3.25417804e-07    4.5851e-09       1.4090%  
         P0_ssx_gogo                3   1.05901524e-07    1.6058e-09       1.5163%  
         P0_sxs_gogo                3   1.07241080e-07    1.5100e-09       1.4080%  
         P0_ccx_gogo                2   5.58081267e-08    7.2764e-10       1.3038%  
         P0_cxc_gogo                2   5.49572974e-08    6.7582e-10       1.2297%  
         P0_bxb_gogo                2   2.31213018e-08    3.5659e-10       1.5423%  
         P0_bbx_gogo                2   2.29762827e-08    3.1143e-10       1.3554%  
         P0_ccx_gogo                3   1.83552332e-08    2.2688e-10       1.2360%  
         P0_cxc_gogo                3   1.80289210e-08    2.2539e-10       1.2502%  
         P0_bxb_gogo                3   7.84979886e-09    1.1134e-10       1.4184%  
         P0_bbx_gogo                3   7.63729679e-09    1.0243e-10       1.3412%  


ABS cross section per integration channel:
          P0_gg_gogo                2   2.47374372e-01    3.0436e-03       1.2303%  
          P0_gg_gogo                1   3.74584643e-02    4.2258e-04       1.1281%  
         P0_uxu_gogo                1   3.17704358e-02    2.6674e-04       0.8396%  
         P0_uux_gogo                1   3.15187302e-02    2.6576e-04       0.8432%  
         P0_dxd_gogo                1   1.42761964e-02    1.2845e-04       0.8997%  
         P0_ddx_gogo                1   1.39188552e-02    1.1892e-04       0.8543%  
         P0_ssx_gogo                1   9.38633702e-04    9.5336e-06       1.0157%  
         P0_sxs_gogo                1   9.29240252e-04    8.6371e-06       0.9295%  
         P0_ccx_gogo                1   1.88220433e-04    1.7730e-06       0.9420%  
         P0_cxc_gogo                1   1.86031104e-04    1.7032e-06       0.9155%  
         P0_bbx_gogo                1   8.07372420e-05    7.8916e-07       0.9774%  
         P0_bxb_gogo                1   7.81439605e-05    7.2176e-07       0.9236%  
         P0_uxu_gogo                2   1.39482809e-05    1.3424e-07       0.9624%  
         P0_uux_gogo                2   1.40571565e-05    1.2603e-07       0.8966%  
         P0_ddx_gogo                2   5.46502479e-06    5.3697e-08       0.9825%  
         P0_dxd_gogo                2   5.53282605e-06    5.3497e-08       0.9669%  
         P0_uux_gogo                3   4.59482523e-06    4.6806e-08       1.0187%  
         P0_uxu_gogo                3   4.67107420e-06    4.1951e-08       0.8981%  
         P0_dxd_gogo                3   1.82100399e-06    1.8274e-08       1.0035%  
         P0_ddx_gogo                3   1.83221929e-06    1.7266e-08       0.9423%  
         P0_sxs_gogo                2   3.87992330e-07    3.7251e-09       0.9601%  
         P0_ssx_gogo                2   3.97893349e-07    3.7218e-09       0.9354%  
         P0_ssx_gogo                3   1.29990069e-07    1.3524e-09       1.0404%  
         P0_sxs_gogo                3   1.29203148e-07    1.2669e-09       0.9805%  
         P0_ccx_gogo                2   6.15261191e-08    6.6492e-10       1.0807%  
         P0_cxc_gogo                2   6.12945314e-08    5.9089e-10       0.9640%  
         P0_bxb_gogo                2   2.67593382e-08    3.2036e-10       1.1972%  
         P0_bbx_gogo                2   2.61852727e-08    2.7497e-10       1.0501%  
         P0_ccx_gogo                3   2.03770711e-08    2.0238e-10       0.9932%  
         P0_cxc_gogo                3   2.01395286e-08    1.9917e-10       0.9889%  
         P0_bxb_gogo                3   8.90384670e-09    9.9980e-11       1.1229%  
         P0_bbx_gogo                3   8.69499017e-09    9.0139e-11       1.0367%  

Total ABS and 
Total: 
                      3.78771262e-01 +- 3.1007e-03  (8.1862e-01%)
                      2.94939103e-01 +- 3.7265e-03  (1.2635e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.74031167e-01    8.6845e-04       0.4990%  
          P0_gg_gogo                1   2.68420862e-02    3.2530e-04       1.2119%  
         P0_uux_gogo                1   3.02164111e-02    1.7759e-04       0.5877%  
         P0_uxu_gogo                1   2.99232076e-02    1.7610e-04       0.5885%  
         P0_ddx_gogo                1   1.30084482e-02    9.0595e-05       0.6964%  
         P0_dxd_gogo                1   1.29728421e-02    7.8812e-05       0.6075%  
         P0_sxs_gogo                1   8.05224210e-04    6.5094e-06       0.8084%  
         P0_ssx_gogo                1   7.96125031e-04    6.1054e-06       0.7669%  
         P0_cxc_gogo                1   1.67532672e-04    1.2437e-06       0.7424%  
         P0_ccx_gogo                1   1.65307583e-04    1.2193e-06       0.7376%  
         P0_bxb_gogo                1   7.13287659e-05    6.2133e-07       0.8711%  
         P0_bbx_gogo                1   7.05567006e-05    5.6547e-07       0.8014%  
         P0_uxu_gogo                2   1.29821482e-05    8.7387e-08       0.6731%  
         P0_uux_gogo                2   1.30801382e-05    8.5173e-08       0.6512%  
         P0_ddx_gogo                2   4.78147868e-06    4.1249e-08       0.8627%  
         P0_dxd_gogo                2   4.78645109e-06    3.8880e-08       0.8123%  
         P0_uux_gogo                3   4.37127793e-06    2.9806e-08       0.6819%  
         P0_uxu_gogo                3   4.38939328e-06    2.8419e-08       0.6474%  
         P0_dxd_gogo                3   1.59662933e-06    1.2705e-08       0.7958%  
         P0_ddx_gogo                3   1.59647112e-06    1.1920e-08       0.7466%  
         P0_sxs_gogo                2   3.19418519e-07    3.1004e-09       0.9706%  
         P0_ssx_gogo                2   3.18400159e-07    3.0248e-09       0.9500%  
         P0_sxs_gogo                3   1.08095366e-07    9.8520e-10       0.9114%  
         P0_ssx_gogo                3   1.05684275e-07    9.8663e-10       0.9336%  
         P0_ccx_gogo                2   5.44247060e-08    4.2119e-10       0.7739%  
         P0_cxc_gogo                2   5.46831206e-08    4.1278e-10       0.7549%  
         P0_bbx_gogo                2   2.34895722e-08    2.0290e-10       0.8638%  
         P0_bxb_gogo                2   2.34572366e-08    1.9603e-10       0.8357%  
         P0_ccx_gogo                3   1.82057979e-08    1.5691e-10       0.8619%  
         P0_cxc_gogo                3   1.83361495e-08    1.4429e-10       0.7869%  
         P0_bxb_gogo                3   7.73664251e-09    8.1938e-11       1.0591%  
         P0_bbx_gogo                3   7.70658322e-09    6.9115e-11       0.8968%  


ABS cross section per integration channel:
          P0_gg_gogo                2   2.41497377e-01    7.1185e-04       0.2948%  
          P0_gg_gogo                1   3.74830680e-02    2.5858e-04       0.6898%  
         P0_uux_gogo                1   3.18456161e-02    1.6043e-04       0.5038%  
         P0_uxu_gogo                1   3.14802219e-02    1.6001e-04       0.5083%  
         P0_ddx_gogo                1   1.41673743e-02    8.0024e-05       0.5648%  
         P0_dxd_gogo                1   1.40077209e-02    6.7939e-05       0.4850%  
         P0_sxs_gogo                1   9.42001807e-04    5.3339e-06       0.5662%  
         P0_ssx_gogo                1   9.24506319e-04    4.9646e-06       0.5370%  
         P0_cxc_gogo                1   1.87302911e-04    1.0659e-06       0.5691%  
         P0_ccx_gogo                1   1.85772675e-04    1.0375e-06       0.5585%  
         P0_bxb_gogo                1   8.18340823e-05    5.4257e-07       0.6630%  
         P0_bbx_gogo                1   8.16844898e-05    4.7143e-07       0.5771%  
         P0_uxu_gogo                2   1.39697805e-05    7.8147e-08       0.5594%  
         P0_uux_gogo                2   1.41183497e-05    7.5112e-08       0.5320%  
         P0_ddx_gogo                2   5.54385431e-06    3.5228e-08       0.6354%  
         P0_dxd_gogo                2   5.42658961e-06    3.3727e-08       0.6215%  
         P0_uux_gogo                3   4.70126887e-06    2.6708e-08       0.5681%  
         P0_uxu_gogo                3   4.72168837e-06    2.5181e-08       0.5333%  
         P0_dxd_gogo                3   1.80507509e-06    1.0956e-08       0.6070%  
         P0_ddx_gogo                3   1.80327973e-06    1.0090e-08       0.5595%  
         P0_sxs_gogo                2   3.96791594e-07    2.5385e-09       0.6397%  
         P0_ssx_gogo                2   3.93704563e-07    2.4642e-09       0.6259%  
         P0_sxs_gogo                3   1.33265001e-07    7.8887e-10       0.5920%  
         P0_ssx_gogo                3   1.31874437e-07    7.8587e-10       0.5959%  
         P0_ccx_gogo                2   6.10975345e-08    3.6482e-10       0.5971%  
         P0_cxc_gogo                2   6.13402063e-08    3.5529e-10       0.5792%  
         P0_bbx_gogo                2   2.65824909e-08    1.7822e-10       0.6704%  
         P0_bxb_gogo                2   2.66801607e-08    1.7074e-10       0.6399%  
         P0_ccx_gogo                3   2.06286118e-08    1.3752e-10       0.6666%  
         P0_cxc_gogo                3   2.04600477e-08    1.2685e-10       0.6200%  
         P0_bxb_gogo                3   8.93727723e-09    7.0964e-11       0.7940%  
         P0_bbx_gogo                3   8.83075656e-09    6.0775e-11       0.6882%  

Total ABS and 
Total: 
                      3.72937861e-01 +- 7.9750e-04  (2.1384e-01%)
                      2.89118881e-01 +- 9.6803e-04  (3.3482e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.000000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.891e-01 +- 9.7e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.890e-01 pb  +14.5% -14.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.890e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1602640e-02   +1.6568142e-04  +5.1602640e-02   +4.3630392e-02   +5.9528475e-02   +5.1602640e-02   +4.6764546e-02   +5.6440735e-02   +5.1602640e-02   +4.7067890e-02   +5.6565577e-02   +4.8324120e-02   +4.3630392e-02   +5.3670701e-02   +5.5217499e-02   +5.1004482e-02   +5.9528475e-02   +5.1602640e-02   +5.1415874e-02   +5.5636450e-02   +5.1999531e-02   +5.2436642e-02   +5.1625334e-02   +5.2542028e-02   +4.9560681e-02   +5.1624648e-02   +5.5073827e-02   +5.2665294e-02   +5.2949667e-02   +5.0575609e-02   +5.7663164e-02   +5.8512162e-02   +5.2532529e-02   +4.9623380e-02   +6.7175843e-02   +5.5960826e-02   +4.6548395e-02   +4.8660321e-02   +4.8593276e-02   +4.4584777e-02   +4.6603801e-02   +4.5823088e-02   +5.2002750e-02   +5.0573867e-02   +6.5401296e-02   +5.7247432e-02   +5.3257902e-02   +4.5412989e-02   +4.8991778e-02   +5.1570894e-02   +4.9595719e-02   +4.2144067e-02   +5.7666569e-02   +4.9273769e-02   +5.5235008e-02   +4.6247601e-02   +4.8293526e-02   +4.9118732e-02   +4.5847791e-02   +5.0885294e-02   +4.6191903e-02   +4.9423742e-02   +4.4818253e-02   +3.8774805e-02   +5.6240795e-02   +5.5133843e-02   +5.1845244e-02   +5.0876819e-02   +4.9020473e-02   +5.3925169e-02   +4.6498989e-02   +5.8484941e-02   +5.1245685e-02   +5.7898913e-02   +4.9335721e-02   +5.1977754e-02   +4.8617597e-02   +4.7881870e-02   +4.5799641e-02   +4.6653283e-02   +5.5258147e-02   +5.7897527e-02   +5.6278241e-02   +4.9322811e-02   +4.6952779e-02   +5.2566502e-02   +5.8256441e-02   +5.8335180e-02   +4.5016697e-02   +4.9408698e-02   +5.8522623e-02   +5.4750759e-02   +5.4183372e-02   +4.5467339e-02   +4.7582734e-02   +5.3501334e-02   +4.9193736e-02   +5.0132276e-02   +4.6695938e-02   +5.1709892e-02   +5.2097577e-02   +5.0767286e-02   +5.5204491e-02   +5.5841892e-02   +5.6567881e-02   +5.5060690e-02   +5.2956836e-02   +5.4007086e-02   +5.3462302e-02   +4.7791319e-02   +5.4319477e-02   +4.5022023e-02   +6.3091258e-02   +5.1257325e-02   +5.2814704e-02   +4.4160118e-02   +5.4143681e-02   +5.8853610e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.0919573e-02   +3.3878594e-05  +3.0919573e-02   +2.2889293e-02   +4.2860153e-02   +3.0919573e-02   +2.7986525e-02   +3.3852620e-02   +3.0919573e-02   +2.6800150e-02   +3.6081006e-02   +2.6407583e-02   +2.2889293e-02   +3.0815825e-02   +3.6728945e-02   +3.1835548e-02   +4.2860153e-02   +3.0919573e-02   +3.0792777e-02   +3.3382965e-02   +3.1092097e-02   +3.1552033e-02   +3.0945812e-02   +3.1403960e-02   +2.9727663e-02   +3.0810161e-02   +3.3306088e-02   +3.1562806e-02   +3.1591297e-02   +3.0324762e-02   +3.4724140e-02   +3.5051633e-02   +3.1375126e-02   +2.9739459e-02   +4.0436189e-02   +3.3507209e-02   +2.7792317e-02   +2.9232576e-02   +2.9152343e-02   +2.6823936e-02   +2.8009310e-02   +2.7491302e-02   +3.1216921e-02   +3.0378198e-02   +3.9243554e-02   +3.4295283e-02   +3.1738141e-02   +2.7096116e-02   +2.9385060e-02   +3.0923675e-02   +2.9688093e-02   +2.5222114e-02   +3.4564781e-02   +2.9537565e-02   +3.3097127e-02   +2.7620470e-02   +2.8935342e-02   +2.9472477e-02   +2.7512173e-02   +3.0463984e-02   +2.7662394e-02   +2.9635385e-02   +2.6867227e-02   +2.3152742e-02   +3.3658988e-02   +3.3012129e-02   +3.0930984e-02   +3.0402321e-02   +2.9182877e-02   +3.2545486e-02   +2.7881410e-02   +3.5203181e-02   +3.0626825e-02   +3.4665635e-02   +2.9572045e-02   +3.1069238e-02   +2.9055479e-02   +2.8735591e-02   +2.7231845e-02   +2.7976522e-02   +3.3315252e-02   +3.4570198e-02   +3.3834616e-02   +2.9521979e-02   +2.7997183e-02   +3.1416717e-02   +3.4983738e-02   +3.5000084e-02   +2.6982641e-02   +2.9573402e-02   +3.5125370e-02   +3.2896647e-02   +3.2731723e-02   +2.7160016e-02   +2.8439491e-02   +3.2082604e-02   +2.9424377e-02   +3.0046023e-02   +2.7891038e-02   +3.1045616e-02   +3.1049774e-02   +3.0511444e-02   +3.3045910e-02   +3.3520081e-02   +3.4014101e-02   +3.2939657e-02   +3.1801349e-02   +3.2424592e-02   +3.2075022e-02   +2.8610091e-02   +3.2521629e-02   +2.6887639e-02   +3.7857031e-02   +3.0751511e-02   +3.1711144e-02   +2.6449932e-02   +3.2433558e-02   +3.5278933e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m1250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.9267e-02:6.5481e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.2843e-01:2.1521e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.0600e-02:4.7146e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.1473e-01:5.1536e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.250000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   2.69179535e-02    5.8744e-04       2.1823%  
          P0_gg_gogo                1   4.51954745e-03    8.6504e-05       1.9140%  
         P0_uux_gogo                1   7.15231403e-03    7.4414e-05       1.0404%  
         P0_uxu_gogo                1   7.08030797e-03    6.7714e-05       0.9564%  
         P0_ddx_gogo                1   2.56496821e-03    2.9271e-05       1.1412%  
         P0_dxd_gogo                1   2.59535434e-03    2.7840e-05       1.0727%  
         P0_sxs_gogo                1   1.62075883e-04    2.0923e-06       1.2910%  
         P0_ssx_gogo                1   1.61081651e-04    2.0753e-06       1.2883%  
         P0_cxc_gogo                1   2.44971657e-05    2.8806e-07       1.1759%  
         P0_ccx_gogo                1   2.44247555e-05    2.8857e-07       1.1815%  
         P0_bxb_gogo                1   1.00792943e-05    1.3171e-07       1.3067%  
         P0_bbx_gogo                1   9.96320990e-06    1.3133e-07       1.3182%  
         P0_uxu_gogo                2   6.17474852e-06    7.0771e-08       1.1461%  
         P0_uux_gogo                2   6.23096482e-06    6.5859e-08       1.0570%  
         P0_dxd_gogo                2   1.88978939e-06    2.5858e-08       1.3683%  
         P0_ddx_gogo                2   1.88371499e-06    2.5107e-08       1.3329%  
         P0_uux_gogo                3   2.09841139e-06    2.1239e-08       1.0121%  
         P0_uxu_gogo                3   2.08304632e-06    2.0718e-08       0.9946%  
         P0_dxd_gogo                3   6.26762176e-07    9.2815e-09       1.4809%  
         P0_ddx_gogo                3   6.26011039e-07    9.0523e-09       1.4460%  
         P0_ssx_gogo                2   1.35042133e-07    2.0519e-09       1.5194%  
         P0_sxs_gogo                2   1.31878436e-07    2.0446e-09       1.5504%  
         P0_ssx_gogo                3   4.42583202e-08    6.9203e-10       1.5636%  
         P0_sxs_gogo                3   4.48297134e-08    6.7471e-10       1.5051%  
         P0_cxc_gogo                2   1.64559344e-08    2.1752e-10       1.3219%  
         P0_ccx_gogo                2   1.64382865e-08    2.0804e-10       1.2656%  
         P0_bbx_gogo                2   6.96493802e-09    9.4443e-11       1.3560%  
         P0_bxb_gogo                2   6.80159244e-09    9.4803e-11       1.3938%  
         P0_ccx_gogo                3   5.43113012e-09    7.4870e-11       1.3785%  
         P0_cxc_gogo                3   5.47834871e-09    6.8514e-11       1.2506%  
         P0_bbx_gogo                3   2.26945213e-09    3.1232e-11       1.3762%  
         P0_bxb_gogo                3   2.28114822e-09    2.9747e-11       1.3040%  


ABS cross section per integration channel:
          P0_gg_gogo                2   3.90385219e-02    4.7964e-04       1.2286%  
          P0_gg_gogo                1   6.27293343e-03    7.0069e-05       1.1170%  
         P0_uux_gogo                1   7.50866478e-03    7.0015e-05       0.9325%  
         P0_uxu_gogo                1   7.45260147e-03    6.2466e-05       0.8382%  
         P0_ddx_gogo                1   2.84695308e-03    2.5539e-05       0.8971%  
         P0_dxd_gogo                1   2.84265537e-03    2.4236e-05       0.8526%  
         P0_sxs_gogo                1   1.94706009e-04    1.6820e-06       0.8639%  
         P0_ssx_gogo                1   1.94502472e-04    1.6525e-06       0.8496%  
         P0_cxc_gogo                1   2.74417033e-05    2.4917e-07       0.9080%  
         P0_ccx_gogo                1   2.74194895e-05    2.4889e-07       0.9077%  
         P0_bxb_gogo                1   1.15997627e-05    1.1349e-07       0.9784%  
         P0_bbx_gogo                1   1.15176123e-05    1.1328e-07       0.9836%  
         P0_uxu_gogo                2   6.62200375e-06    6.5059e-08       0.9825%  
         P0_uux_gogo                2   6.60008551e-06    6.0910e-08       0.9229%  
         P0_dxd_gogo                2   2.21115285e-06    2.2179e-08       1.0031%  
         P0_ddx_gogo                2   2.19246090e-06    2.1422e-08       0.9771%  
         P0_uux_gogo                3   2.21430856e-06    1.9599e-08       0.8851%  
         P0_uxu_gogo                3   2.19364048e-06    1.9077e-08       0.8696%  
         P0_dxd_gogo                3   7.31925548e-07    8.1810e-09       1.1177%  
         P0_ddx_gogo                3   7.50427523e-07    7.6830e-09       1.0238%  
         P0_ssx_gogo                2   1.72276146e-07    1.6451e-09       0.9549%  
         P0_sxs_gogo                2   1.71701355e-07    1.6047e-09       0.9346%  
         P0_ssx_gogo                3   5.71062660e-08    5.5355e-10       0.9693%  
         P0_sxs_gogo                3   5.72534458e-08    5.3312e-10       0.9312%  
         P0_cxc_gogo                2   1.87350972e-08    1.9082e-10       1.0185%  
         P0_ccx_gogo                2   1.86445206e-08    1.8075e-10       0.9695%  
         P0_bbx_gogo                2   7.94780632e-09    8.3465e-11       1.0502%  
         P0_bxb_gogo                2   7.84919897e-09    8.2602e-11       1.0524%  
         P0_ccx_gogo                3   6.18006569e-09    6.6493e-11       1.0759%  
         P0_cxc_gogo                3   6.16128692e-09    6.0233e-11       0.9776%  
         P0_bbx_gogo                3   2.60610407e-09    2.7413e-11       1.0519%  
         P0_bxb_gogo                3   2.61389765e-09    2.5755e-11       0.9853%  

Total ABS and 
Total: 
                      6.64535622e-02 +- 4.9499e-04  (7.4486e-01%)
                      5.12445990e-02 +- 6.0360e-04  (1.1779e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   2.74344484e-02    1.4985e-04       0.5462%  
          P0_gg_gogo                1   4.45744090e-03    5.4438e-05       1.2213%  
         P0_uxu_gogo                1   7.06530042e-03    4.0851e-05       0.5782%  
         P0_uux_gogo                1   7.07040202e-03    4.0698e-05       0.5756%  
         P0_dxd_gogo                1   2.60085374e-03    1.8680e-05       0.7182%  
         P0_ddx_gogo                1   2.61092387e-03    1.7371e-05       0.6653%  
         P0_sxs_gogo                1   1.62316609e-04    1.3541e-06       0.8343%  
         P0_ssx_gogo                1   1.63371144e-04    1.3069e-06       0.7999%  
         P0_ccx_gogo                1   2.46018990e-05    1.8246e-07       0.7416%  
         P0_cxc_gogo                1   2.44967098e-05    1.8167e-07       0.7416%  
         P0_bbx_gogo                1   9.95832292e-06    8.0730e-08       0.8107%  
         P0_bxb_gogo                1   9.98711260e-06    7.9176e-08       0.7928%  
         P0_uux_gogo                2   6.28650856e-06    4.0371e-08       0.6422%  
         P0_uxu_gogo                2   6.24383799e-06    4.0460e-08       0.6480%  
         P0_dxd_gogo                2   1.85878566e-06    1.6661e-08       0.8964%  
         P0_ddx_gogo                2   1.88547134e-06    1.6217e-08       0.8601%  
         P0_uux_gogo                3   2.07524532e-06    1.3199e-08       0.6360%  
         P0_uxu_gogo                3   2.08645824e-06    1.2938e-08       0.6201%  
         P0_dxd_gogo                3   6.25062236e-07    7.0361e-09       1.1257%  
         P0_ddx_gogo                3   6.19587160e-07    5.5080e-09       0.8890%  
         P0_ssx_gogo                2   1.35156328e-07    1.3618e-09       1.0076%  
         P0_sxs_gogo                2   1.34177992e-07    1.2780e-09       0.9524%  
         P0_ssx_gogo                3   4.41263405e-08    4.5327e-10       1.0272%  
         P0_sxs_gogo                3   4.52995559e-08    4.0998e-10       0.9050%  
         P0_ccx_gogo                2   1.64052053e-08    1.3323e-10       0.8121%  
         P0_cxc_gogo                2   1.65819553e-08    1.3005e-10       0.7843%  
         P0_bxb_gogo                2   6.86405813e-09    5.6901e-11       0.8290%  
         P0_bbx_gogo                2   6.75892292e-09    5.5883e-11       0.8268%  
         P0_cxc_gogo                3   5.55860495e-09    4.5694e-11       0.8220%  
         P0_ccx_gogo                3   5.48550155e-09    4.3643e-11       0.7956%  
         P0_bxb_gogo                3   2.27800511e-09    1.8978e-11       0.8331%  
         P0_bbx_gogo                3   2.26377151e-09    1.8346e-11       0.8104%  


ABS cross section per integration channel:
          P0_gg_gogo                2   3.89554255e-02    1.1953e-04       0.3068%  
          P0_gg_gogo                1   6.41494813e-03    4.1828e-05       0.6520%  
         P0_uxu_gogo                1   7.45778224e-03    3.6644e-05       0.4913%  
         P0_uux_gogo                1   7.48033283e-03    3.6262e-05       0.4848%  
         P0_dxd_gogo                1   2.89540516e-03    1.6019e-05       0.5533%  
         P0_ddx_gogo                1   2.88863443e-03    1.4634e-05       0.5066%  
         P0_sxs_gogo                1   1.99131768e-04    1.0358e-06       0.5202%  
         P0_ssx_gogo                1   1.96647307e-04    1.0112e-06       0.5142%  
         P0_ccx_gogo                1   2.76848381e-05    1.5516e-07       0.5604%  
         P0_cxc_gogo                1   2.77088404e-05    1.5307e-07       0.5524%  
         P0_bbx_gogo                1   1.16180887e-05    6.6828e-08       0.5752%  
         P0_bxb_gogo                1   1.15836110e-05    6.5584e-08       0.5662%  
         P0_uux_gogo                2   6.64080775e-06    3.7054e-08       0.5580%  
         P0_uxu_gogo                2   6.63635738e-06    3.6706e-08       0.5531%  
         P0_dxd_gogo                2   2.20167974e-06    1.4072e-08       0.6392%  
         P0_ddx_gogo                2   2.22264647e-06    1.3559e-08       0.6101%  
         P0_uux_gogo                3   2.20707371e-06    1.1932e-08       0.5406%  
         P0_uxu_gogo                3   2.21684497e-06    1.1631e-08       0.5247%  
         P0_dxd_gogo                3   7.42672789e-07    5.9698e-09       0.8038%  
         P0_ddx_gogo                3   7.48290683e-07    4.4999e-09       0.6014%  
         P0_ssx_gogo                2   1.72979766e-07    1.0863e-09       0.6280%  
         P0_sxs_gogo                2   1.72547593e-07    9.7758e-10       0.5666%  
         P0_ssx_gogo                3   5.76327613e-08    3.5364e-10       0.6136%  
         P0_sxs_gogo                3   5.71590251e-08    3.1383e-10       0.5491%  
         P0_ccx_gogo                2   1.86837483e-08    1.1479e-10       0.6144%  
         P0_cxc_gogo                2   1.88815565e-08    1.1050e-10       0.5852%  
         P0_bxb_gogo                2   7.88112470e-09    4.8727e-11       0.6183%  
         P0_bbx_gogo                2   7.79653932e-09    4.7536e-11       0.6097%  
         P0_cxc_gogo                3   6.32866997e-09    3.9452e-11       0.6234%  
         P0_ccx_gogo                3   6.30221463e-09    3.6814e-11       0.5841%  
         P0_bxb_gogo                3   2.61756765e-09    1.6288e-11       0.6222%  
         P0_bbx_gogo                3   2.61102893e-09    1.5450e-11       0.5917%  

Total ABS and 
Total: 
                      6.65910506e-02 +- 1.3844e-04  (2.0790e-01%)
                      5.16562030e-02 +- 1.7145e-04  (3.3191e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/run_m1250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.250000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.166e-02 +- 1.7e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.160e-02 pb  +15.4% -15.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.160e-02 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.0969412e-02   +2.3863102e-05  +1.0969412e-02   +9.2234147e-03   +1.2742565e-02   +1.0969412e-02   +9.7175031e-03   +1.2221321e-02   +1.0969412e-02   +9.9993359e-03   +1.2040275e-02   +1.0219301e-02   +9.2234147e-03   +1.1359726e-02   +1.1798605e-02   +1.0889328e-02   +1.2742565e-02   +1.0969412e-02   +1.0926621e-02   +1.2094310e-02   +1.0954836e-02   +1.1383380e-02   +1.0919050e-02   +1.1137352e-02   +1.0529012e-02   +1.0747538e-02   +1.2395000e-02   +1.1178408e-02   +1.0948620e-02   +1.0724246e-02   +1.2694790e-02   +1.2644420e-02   +1.1005152e-02   +1.0604193e-02   +1.5081165e-02   +1.2048667e-02   +9.6558324e-03   +1.0462754e-02   +1.0286265e-02   +9.4741751e-03   +9.8187399e-03   +9.5362341e-03   +1.1245993e-02   +1.0823472e-02   +1.4433866e-02   +1.2335947e-02   +1.1104325e-02   +9.2914629e-03   +1.0367996e-02   +1.0952203e-02   +1.0476617e-02   +8.5584398e-03   +1.2432602e-02   +1.0478123e-02   +1.1908126e-02   +9.4976513e-03   +1.0021378e-02   +1.0510867e-02   +9.6666711e-03   +1.0766629e-02   +9.5399799e-03   +1.0459326e-02   +9.3099724e-03   +7.6701085e-03   +1.2093698e-02   +1.1790316e-02   +1.0836504e-02   +1.0707424e-02   +1.0029270e-02   +1.1933809e-02   +9.7459635e-03   +1.2756226e-02   +1.0705618e-02   +1.2504838e-02   +1.0511928e-02   +1.0990011e-02   +1.0143860e-02   +1.0187321e-02   +9.1295368e-03   +9.7910422e-03   +1.2099300e-02   +1.2383879e-02   +1.2214114e-02   +1.0361705e-02   +9.5677940e-03   +1.1046400e-02   +1.2566425e-02   +1.2657244e-02   +9.3965379e-03   +1.0413445e-02   +1.2679740e-02   +1.1847163e-02   +1.2189008e-02   +9.3108230e-03   +9.8491360e-03   +1.1394131e-02   +1.0243379e-02   +1.0630681e-02   +9.6174006e-03   +1.1090721e-02   +1.0942312e-02   +1.0929444e-02   +1.1836076e-02   +1.2092914e-02   +1.2406344e-02   +1.1780591e-02   +1.1469855e-02   +1.1655097e-02   +1.1545830e-02   +9.9621450e-03   +1.1634239e-02   +9.1092903e-03   +1.3997246e-02   +1.0942872e-02   +1.1352758e-02   +9.1548361e-03   +1.1607989e-02   +1.2883437e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.4307528e-03   +3.2466411e-06  +6.4307528e-03   +4.7434975e-03   +8.9489207e-03   +6.4307528e-03   +5.6856196e-03   +7.1758861e-03   +6.4307528e-03   +5.5891247e-03   +7.4805779e-03   +5.4577874e-03   +4.7434975e-03   +6.3487766e-03   +7.6930290e-03   +6.6861993e-03   +8.9489207e-03   +6.4307528e-03   +6.4094486e-03   +7.1122910e-03   +6.4015785e-03   +6.7094465e-03   +6.4155450e-03   +6.4958818e-03   +6.2002363e-03   +6.2550444e-03   +7.3772645e-03   +6.5395681e-03   +6.3434683e-03   +6.2798791e-03   +7.4931240e-03   +7.4173737e-03   +6.4259649e-03   +6.2260073e-03   +8.8750498e-03   +7.0560912e-03   +5.6566341e-03   +6.1581198e-03   +6.0384152e-03   +5.5998837e-03   +5.7871697e-03   +5.5987439e-03   +6.6197142e-03   +6.3602709e-03   +8.4672794e-03   +7.2139588e-03   +6.4397341e-03   +5.4148151e-03   +6.0887221e-03   +6.4522173e-03   +6.1429424e-03   +5.0027980e-03   +7.2947734e-03   +6.1514653e-03   +6.9780505e-03   +5.5414632e-03   +5.8595259e-03   +6.1898798e-03   +5.7054808e-03   +6.2802032e-03   +5.5679170e-03   +6.1462691e-03   +5.4848833e-03   +4.4750808e-03   +7.0674720e-03   +6.8970698e-03   +6.3269235e-03   +6.2280612e-03   +5.7960560e-03   +7.0620419e-03   +5.7238224e-03   +7.4835134e-03   +6.2252989e-03   +7.3124200e-03   +6.1950935e-03   +6.4334859e-03   +5.9447305e-03   +5.9967627e-03   +5.2861490e-03   +5.7717822e-03   +7.1536495e-03   +7.2294297e-03   +7.1582249e-03   +6.0653783e-03   +5.5748677e-03   +6.4252115e-03   +7.3692267e-03   +7.3791457e-03   +5.4994448e-03   +6.0957205e-03   +7.4411626e-03   +6.9679623e-03   +7.2960963e-03   +5.4259555e-03   +5.7320699e-03   +6.6917634e-03   +5.9815913e-03   +6.2318973e-03   +5.6077826e-03   +6.5402157e-03   +6.3391067e-03   +6.4698898e-03   +6.9397896e-03   +7.1287673e-03   +7.3152036e-03   +6.9058936e-03   +6.7374725e-03   +6.8449593e-03   +6.7793788e-03   +5.8248921e-03   +6.8401929e-03   +5.3040430e-03   +8.2454466e-03   +6.4319465e-03   +6.6677472e-03   +5.3777279e-03   +6.7961366e-03   +7.5495227e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m1500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.3011e-03:1.4017e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.3617e-01:2.2581e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.2691e-03:9.8438e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.1932e-01:5.2237e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   5.07466168e-03    1.0856e-04       2.1393%  
         P0_uxu_gogo                1   1.86390909e-03    1.9737e-05       1.0589%  
          P0_gg_gogo                1   8.46195242e-04    2.1399e-05       2.5288%  
         P0_uux_gogo                1   1.84463779e-03    1.8530e-05       1.0045%  
         P0_dxd_gogo                1   5.40251476e-04    7.5120e-06       1.3905%  
         P0_ddx_gogo                1   5.41444816e-04    7.2720e-06       1.3431%  
         P0_ssx_gogo                1   3.89146188e-05    5.5376e-07       1.4230%  
         P0_sxs_gogo                1   4.06735245e-05    5.5162e-07       1.3562%  
         P0_ccx_gogo                1   4.17555456e-06    5.4344e-08       1.3015%  
         P0_cxc_gogo                1   4.08111959e-06    5.2765e-08       1.2929%  
         P0_uux_gogo                2   2.92638299e-06    3.2538e-08       1.1119%  
         P0_uxu_gogo                2   2.97777431e-06    3.1245e-08       1.0493%  
         P0_bxb_gogo                1   1.65498139e-06    2.2614e-08       1.3664%  
         P0_bbx_gogo                1   1.61005936e-06    2.2429e-08       1.3930%  
         P0_uxu_gogo                3   9.98952477e-07    1.0438e-08       1.0449%  
         P0_uux_gogo                3   9.76314857e-07    1.0263e-08       1.0512%  
         P0_dxd_gogo                2   6.86980269e-07    1.1465e-08       1.6689%  
         P0_ddx_gogo                2   6.72039866e-07    1.0916e-08       1.6244%  
         P0_ddx_gogo                3   2.30018521e-07    3.7289e-09       1.6211%  
         P0_dxd_gogo                3   2.24769328e-07    3.6635e-09       1.6299%  
         P0_sxs_gogo                2   5.85484898e-08    9.7903e-10       1.6722%  
         P0_ssx_gogo                2   5.79133115e-08    9.3243e-10       1.6101%  
         P0_ssx_gogo                3   1.94062587e-08    3.2996e-10       1.7003%  
         P0_sxs_gogo                3   1.92756696e-08    3.0906e-10       1.6034%  
         P0_cxc_gogo                2   5.11527950e-09    7.1688e-11       1.4014%  
         P0_ccx_gogo                2   5.03257494e-09    6.8869e-11       1.3685%  
         P0_bbx_gogo                2   2.01868933e-09    2.8725e-11       1.4230%  
         P0_bxb_gogo                2   2.05304621e-09    2.8302e-11       1.3785%  
         P0_cxc_gogo                3   1.68079458e-09    2.2873e-11       1.3608%  
         P0_ccx_gogo                3   1.67608493e-09    2.2276e-11       1.3291%  
         P0_bxb_gogo                3   6.77895804e-10    9.2801e-12       1.3690%  
         P0_bbx_gogo                3   6.62460407e-10    9.1719e-12       1.3845%  


ABS cross section per integration channel:
          P0_gg_gogo                2   7.42456874e-03    8.8221e-05       1.1882%  
         P0_uxu_gogo                1   1.97449419e-03    1.8259e-05       0.9247%  
          P0_gg_gogo                1   1.26063012e-03    1.7568e-05       1.3936%  
         P0_uux_gogo                1   1.95712789e-03    1.6889e-05       0.8629%  
         P0_dxd_gogo                1   6.42922175e-04    6.3449e-06       0.9869%  
         P0_ddx_gogo                1   6.40805970e-04    6.0916e-06       0.9506%  
         P0_ssx_gogo                1   4.89860121e-05    4.3684e-07       0.8918%  
         P0_sxs_gogo                1   5.05203126e-05    4.3060e-07       0.8523%  
         P0_ccx_gogo                1   4.84472809e-06    4.6326e-08       0.9562%  
         P0_cxc_gogo                1   4.73286217e-06    4.4382e-08       0.9377%  
         P0_uux_gogo                2   3.10275351e-06    3.0273e-08       0.9757%  
         P0_uxu_gogo                2   3.13613474e-06    2.9020e-08       0.9253%  
         P0_bxb_gogo                1   1.94529834e-06    1.9172e-08       0.9856%  
         P0_bbx_gogo                1   1.91795041e-06    1.8890e-08       0.9849%  
         P0_uxu_gogo                3   1.05383246e-06    9.7115e-09       0.9215%  
         P0_uux_gogo                3   1.02644611e-06    9.5926e-09       0.9345%  
         P0_dxd_gogo                2   8.84690590e-07    9.4732e-09       1.0708%  
         P0_ddx_gogo                2   8.69592906e-07    8.8532e-09       1.0181%  
         P0_ddx_gogo                3   2.97801418e-07    3.0340e-09       1.0188%  
         P0_dxd_gogo                3   2.90773965e-07    2.9872e-09       1.0273%  
         P0_sxs_gogo                2   7.97732379e-08    7.5414e-10       0.9454%  
         P0_ssx_gogo                2   7.81333775e-08    7.0825e-10       0.9065%  
         P0_ssx_gogo                3   2.66365267e-08    2.5572e-10       0.9600%  
         P0_sxs_gogo                3   2.61359117e-08    2.3241e-10       0.8892%  
         P0_cxc_gogo                2   5.99758013e-09    6.1753e-11       1.0296%  
         P0_ccx_gogo                2   5.84693864e-09    5.9476e-11       1.0172%  
         P0_bbx_gogo                2   2.37462559e-09    2.4798e-11       1.0443%  
         P0_bxb_gogo                2   2.39539204e-09    2.4430e-11       1.0199%  
         P0_cxc_gogo                3   1.95578075e-09    1.9587e-11       1.0015%  
         P0_ccx_gogo                3   1.96560326e-09    1.8726e-11       0.9527%  
         P0_bxb_gogo                3   7.82632375e-10    8.0956e-12       1.0344%  
         P0_bbx_gogo                3   7.77534649e-10    7.8239e-12       1.0062%  

Total ABS and 
Total: 
                      1.40243910e-02 +- 9.3744e-05  (6.6844e-01%)
                      1.08120772e-02 +- 1.1439e-04  (1.0580e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   5.11650933e-03    3.1307e-05       0.6119%  
         P0_uxu_gogo                1   1.89107215e-03    1.1165e-05       0.5904%  
         P0_uux_gogo                1   1.89708565e-03    1.0876e-05       0.5733%  
          P0_gg_gogo                1   8.61705256e-04    1.1489e-05       1.3333%  
         P0_dxd_gogo                1   5.47632115e-04    4.3702e-06       0.7980%  
         P0_ddx_gogo                1   5.47088181e-04    4.2482e-06       0.7765%  
         P0_ssx_gogo                1   3.95812144e-05    3.5218e-07       0.8898%  
         P0_sxs_gogo                1   3.96825138e-05    3.4641e-07       0.8729%  
         P0_ccx_gogo                1   4.16190232e-06    3.2401e-08       0.7785%  
         P0_cxc_gogo                1   4.12291643e-06    3.1878e-08       0.7732%  
         P0_uxu_gogo                2   2.96154107e-06    2.1021e-08       0.7098%  
         P0_uux_gogo                2   2.93732616e-06    1.8379e-08       0.6257%  
         P0_bbx_gogo                1   1.66349492e-06    1.3891e-08       0.8350%  
         P0_bxb_gogo                1   1.63467490e-06    1.3512e-08       0.8266%  
         P0_ddx_gogo                2   7.00148661e-07    1.0155e-08       1.4505%  
         P0_uux_gogo                3   9.75711946e-07    6.8219e-09       0.6992%  
         P0_dxd_gogo                2   6.92809093e-07    7.3792e-09       1.0651%  
         P0_uxu_gogo                3   9.74051157e-07    6.3786e-09       0.6549%  
         P0_dxd_gogo                3   2.27802424e-07    3.1497e-09       1.3826%  
         P0_ddx_gogo                3   2.31225541e-07    2.3781e-09       1.0285%  
         P0_sxs_gogo                2   5.74501219e-08    6.4599e-10       1.1244%  
         P0_ssx_gogo                2   5.83908568e-08    6.1870e-10       1.0596%  
         P0_sxs_gogo                3   1.93998751e-08    2.1003e-10       1.0826%  
         P0_ssx_gogo                3   1.91312158e-08    2.0723e-10       1.0832%  
         P0_cxc_gogo                2   4.99897914e-09    4.1986e-11       0.8399%  
         P0_ccx_gogo                2   5.06197081e-09    4.0233e-11       0.7948%  
         P0_bxb_gogo                2   2.00056308e-09    1.9686e-11       0.9840%  
         P0_bbx_gogo                2   2.03429049e-09    1.6907e-11       0.8311%  
         P0_ccx_gogo                3   1.67355963e-09    1.4267e-11       0.8525%  
         P0_cxc_gogo                3   1.70017570e-09    1.4138e-11       0.8316%  
         P0_bbx_gogo                3   6.64171758e-10    7.3276e-12       1.1033%  
         P0_bxb_gogo                3   6.74347719e-10    5.7628e-12       0.8546%  


ABS cross section per integration channel:
          P0_gg_gogo                2   7.54029079e-03    2.4928e-05       0.3306%  
         P0_uxu_gogo                1   1.99787115e-03    1.0046e-05       0.5028%  
         P0_uux_gogo                1   2.00064113e-03    9.7642e-06       0.4881%  
          P0_gg_gogo                1   1.26692515e-03    9.0261e-06       0.7124%  
         P0_dxd_gogo                1   6.44067537e-04    3.5408e-06       0.5498%  
         P0_ddx_gogo                1   6.43297340e-04    3.3926e-06       0.5274%  
         P0_ssx_gogo                1   4.99499618e-05    2.6610e-07       0.5327%  
         P0_sxs_gogo                1   4.98879553e-05    2.5981e-07       0.5208%  
         P0_ccx_gogo                1   4.77338316e-06    2.7151e-08       0.5688%  
         P0_cxc_gogo                1   4.72396199e-06    2.6677e-08       0.5647%  
         P0_uxu_gogo                2   3.14002281e-06    1.9493e-08       0.6208%  
         P0_uux_gogo                2   3.10917794e-06    1.6685e-08       0.5366%  
         P0_bbx_gogo                1   1.95667898e-06    1.1501e-08       0.5878%  
         P0_bxb_gogo                1   1.92817898e-06    1.1080e-08       0.5746%  
         P0_ddx_gogo                2   9.27695297e-07    8.3448e-09       0.8995%  
         P0_uux_gogo                3   1.03975591e-06    6.2232e-09       0.5985%  
         P0_dxd_gogo                2   9.00741901e-07    5.9586e-09       0.6615%  
         P0_uxu_gogo                3   1.03581341e-06    5.7811e-09       0.5581%  
         P0_dxd_gogo                3   2.99670722e-07    2.7849e-09       0.9293%  
         P0_ddx_gogo                3   2.96117053e-07    1.9233e-09       0.6495%  
         P0_sxs_gogo                2   7.97352858e-08    4.9161e-10       0.6165%  
         P0_ssx_gogo                2   7.97095962e-08    4.6310e-10       0.5810%  
         P0_sxs_gogo                3   2.68148926e-08    1.5661e-10       0.5840%  
         P0_ssx_gogo                3   2.62975834e-08    1.5572e-10       0.5921%  
         P0_cxc_gogo                2   5.88451412e-09    3.4777e-11       0.5910%  
         P0_ccx_gogo                2   5.87231999e-09    3.3355e-11       0.5680%  
         P0_bxb_gogo                2   2.40433713e-09    1.6782e-11       0.6980%  
         P0_bbx_gogo                2   2.39254446e-09    1.3964e-11       0.5836%  
         P0_ccx_gogo                3   1.98338919e-09    1.1783e-11       0.5941%  
         P0_cxc_gogo                3   1.99870090e-09    1.1691e-11       0.5849%  
         P0_bbx_gogo                3   8.03681932e-10    6.3428e-12       0.7892%  
         P0_bxb_gogo                3   7.92636078e-10    4.8175e-12       0.6078%  

Total ABS and 
Total: 
                      1.42172969e-02 +- 3.0386e-05  (2.1373e-01%)
                      1.09618132e-02 +- 3.7316e-05  (3.4041e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.096e-02 +- 3.7e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.097e-02 pb  +16.2% -15.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.097e-02 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.5916433e-03   +4.5516868e-06  +2.5916433e-03   +2.1670171e-03   +3.0330479e-03   +2.5916433e-03   +2.2228688e-03   +2.9604177e-03   +2.5916433e-03   +2.3598115e-03   +2.8497674e-03   +2.4028569e-03   +2.1670171e-03   +2.6743239e-03   +2.8014449e-03   +2.5816689e-03   +3.0330479e-03   +2.5916433e-03   +2.5872623e-03   +2.9508408e-03   +2.5619867e-03   +2.7484515e-03   +2.5745298e-03   +2.6072386e-03   +2.5087058e-03   +2.4407652e-03   +3.1887328e-03   +2.6249306e-03   +2.4485877e-03   +2.5245714e-03   +3.1382336e-03   +3.0661987e-03   +2.5676139e-03   +2.5358428e-03   +3.7780222e-03   +2.8822374e-03   +2.2281402e-03   +2.5185034e-03   +2.4250748e-03   +2.2782194e-03   +2.3248711e-03   +2.1897181e-03   +2.7430998e-03   +2.5764080e-03   +3.5381719e-03   +2.9421311e-03   +2.5251234e-03   +2.0733600e-03   +2.4530396e-03   +2.6108921e-03   +2.4729705e-03   +1.8882151e-03   +2.9989233e-03   +2.4926047e-03   +2.8591368e-03   +2.1429438e-03   +2.2447738e-03   +2.5195639e-03   +2.2860618e-03   +2.4899016e-03   +2.1523570e-03   +2.4729193e-03   +2.1478028e-03   +1.6351857e-03   +2.8901667e-03   +2.7841293e-03   +2.5266977e-03   +2.4733983e-03   +2.2053180e-03   +2.9790388e-03   +2.2715251e-03   +3.0667873e-03   +2.4440887e-03   +2.9847393e-03   +2.5337275e-03   +2.5884254e-03   +2.3766835e-03   +2.4389010e-03   +1.9416620e-03   +2.3245703e-03   +2.9828422e-03   +2.9376450e-03   +2.9132201e-03   +2.4141924e-03   +2.1463687e-03   +2.5341666e-03   +2.9933032e-03   +2.9968070e-03   +2.1570349e-03   +2.4419720e-03   +3.0435196e-03   +2.8708745e-03   +3.1802080e-03   +2.0916437e-03   +2.2024797e-03   +2.6817021e-03   +2.3319159e-03   +2.5010071e-03   +2.1739446e-03   +2.6802568e-03   +2.4896816e-03   +2.6637929e-03   +2.8460906e-03   +2.9566497e-03   +3.0782877e-03   +2.8243099e-03   +2.7831140e-03   +2.8132605e-03   +2.7959828e-03   +2.2915096e-03   +2.8002845e-03   +1.9616886e-03   +3.5137726e-03   +2.6071262e-03   +2.6889744e-03   +2.1203495e-03   +2.7698840e-03   +3.1455259e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.4825654e-03   +2.6838665e-06  +1.4825654e-03   +1.0906319e-03   +2.0689941e-03   +1.4825654e-03   +1.2694553e-03   +1.6956754e-03   +1.4825654e-03   +1.2913911e-03   +1.7201199e-03   +1.2520864e-03   +1.0906319e-03   +1.4527108e-03   +1.7832587e-03   +1.5533106e-03   +2.0689941e-03   +1.4825654e-03   +1.4810804e-03   +1.6892583e-03   +1.4574594e-03   +1.5821539e-03   +1.4774003e-03   +1.4748535e-03   +1.4423015e-03   +1.3851455e-03   +1.8684610e-03   +1.4905005e-03   +1.3698607e-03   +1.4393123e-03   +1.8054279e-03   +1.7550033e-03   +1.4535387e-03   +1.4715279e-03   +2.1618699e-03   +1.6375632e-03   +1.2871158e-03   +1.4660438e-03   +1.3975902e-03   +1.3370276e-03   +1.3314018e-03   +1.2576717e-03   +1.5863271e-03   +1.4718221e-03   +2.0159059e-03   +1.6674626e-03   +1.4172113e-03   +1.1853910e-03   +1.4146249e-03   +1.5066512e-03   +1.4212655e-03   +1.0870921e-03   +1.7115552e-03   +1.4245450e-03   +1.6328344e-03   +1.2255128e-03   +1.2807700e-03   +1.4614054e-03   +1.3328169e-03   +1.4092485e-03   +1.2196011e-03   +1.4234597e-03   +1.2489574e-03   +9.4320459e-04   +1.6360271e-03   +1.5785458e-03   +1.4388657e-03   +1.3980417e-03   +1.2239593e-03   +1.7254673e-03   +1.3028774e-03   +1.7379681e-03   +1.3730384e-03   +1.6950515e-03   +1.4629976e-03   +1.4753759e-03   +1.3652645e-03   +1.4179990e-03   +1.0886298e-03   +1.3513495e-03   +1.7178142e-03   +1.6629028e-03   +1.6527137e-03   +1.3756068e-03   +1.2119284e-03   +1.4270516e-03   +1.6986182e-03   +1.6865327e-03   +1.2321546e-03   +1.3918371e-03   +1.7337787e-03   +1.6382582e-03   +1.8866972e-03   +1.1857169e-03   +1.2439559e-03   +1.5403021e-03   +1.3278807e-03   +1.4320854e-03   +1.2318840e-03   +1.5479752e-03   +1.3972104e-03   +1.5526261e-03   +1.6211503e-03   +1.6985353e-03   +1.7689785e-03   +1.6123273e-03   +1.5946100e-03   +1.6065807e-03   +1.6037498e-03   +1.3009940e-03   +1.6065992e-03   +1.1295827e-03   +2.0281750e-03   +1.5007554e-03   +1.5432591e-03   +1.2144232e-03   +1.5717071e-03   +1.7992972e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m1750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9503e-03:3.3364e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.4404e-01:2.3715e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.8157e-04:2.2759e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.2274e-01:5.2753e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.750000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.10040344e-03    2.5074e-05       2.2786%  
         P0_uxu_gogo                1   5.45622745e-04    5.3989e-06       0.9895%  
         P0_uux_gogo                1   5.43203398e-04    5.2258e-06       0.9620%  
          P0_gg_gogo                1   1.80739929e-04    4.1036e-06       2.2704%  
         P0_dxd_gogo                1   1.16695428e-04    1.9051e-06       1.6325%  
         P0_ddx_gogo                1   1.12968453e-04    1.8468e-06       1.6348%  
         P0_sxs_gogo                1   1.04936070e-05    1.9165e-07       1.8264%  
         P0_ssx_gogo                1   1.07563032e-05    1.6681e-07       1.5508%  
         P0_uux_gogo                2   1.37027229e-06    1.4998e-08       1.0945%  
         P0_uxu_gogo                2   1.38847411e-06    1.4672e-08       1.0567%  
         P0_ccx_gogo                1   7.68437374e-07    1.0642e-08       1.3848%  
         P0_cxc_gogo                1   7.58384287e-07    1.0487e-08       1.3828%  
         P0_uxu_gogo                3   4.70049416e-07    5.0067e-09       1.0651%  
         P0_uux_gogo                3   4.60048626e-07    4.8930e-09       1.0636%  
         P0_bxb_gogo                1   2.92900597e-07    4.4905e-09       1.5331%  
         P0_ddx_gogo                2   2.32185638e-07    4.7823e-09       2.0597%  
         P0_dxd_gogo                2   2.41272781e-07    4.6423e-09       1.9241%  
         P0_bbx_gogo                1   3.00112950e-07    4.2217e-09       1.4067%  
         P0_dxd_gogo                3   7.97819211e-08    1.6102e-09       2.0182%  
         P0_ddx_gogo                3   7.79272940e-08    1.6189e-09       2.0774%  
         P0_ssx_gogo                2   2.35357765e-08    5.1022e-10       2.1679%  
         P0_sxs_gogo                2   2.40306411e-08    4.7177e-10       1.9632%  
         P0_sxs_gogo                3   8.05512296e-09    2.0397e-10       2.5322%  
         P0_ssx_gogo                3   8.00040664e-09    1.6533e-10       2.0665%  
         P0_cxc_gogo                2   1.49560830e-09    2.2989e-11       1.5371%  
         P0_ccx_gogo                2   1.51494675e-09    2.2444e-11       1.4815%  
         P0_bxb_gogo                2   5.81684070e-10    9.8452e-12       1.6925%  
         P0_bbx_gogo                2   5.90804147e-10    9.3631e-12       1.5848%  
         P0_cxc_gogo                3   5.06397585e-10    7.5768e-12       1.4962%  
         P0_ccx_gogo                3   5.15013039e-10    7.2397e-12       1.4057%  
         P0_bbx_gogo                3   1.97985720e-10    3.0062e-12       1.5184%  
         P0_bxb_gogo                3   1.96586849e-10    3.0085e-12       1.5304%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.61407783e-03    2.0828e-05       1.2904%  
         P0_uxu_gogo                1   5.76125779e-04    4.9500e-06       0.8592%  
         P0_uux_gogo                1   5.72330112e-04    4.7887e-06       0.8367%  
          P0_gg_gogo                1   2.71419391e-04    3.2731e-06       1.2059%  
         P0_dxd_gogo                1   1.51873798e-04    1.5353e-06       1.0109%  
         P0_ddx_gogo                1   1.50523919e-04    1.4452e-06       0.9601%  
         P0_sxs_gogo                1   1.41826144e-05    1.5575e-07       1.0982%  
         P0_ssx_gogo                1   1.41836017e-05    1.2853e-07       0.9062%  
         P0_uux_gogo                2   1.45367280e-06    1.3940e-08       0.9590%  
         P0_uxu_gogo                2   1.45502770e-06    1.3746e-08       0.9447%  
         P0_ccx_gogo                1   9.19481355e-07    8.9440e-09       0.9727%  
         P0_cxc_gogo                1   9.11618422e-07    8.6713e-09       0.9512%  
         P0_uxu_gogo                3   4.96627695e-07    4.6480e-09       0.9359%  
         P0_uux_gogo                3   4.84243342e-07    4.5728e-09       0.9443%  
         P0_bxb_gogo                1   3.60104730e-07    3.7740e-09       1.0480%  
         P0_ddx_gogo                2   3.49538081e-07    3.7209e-09       1.0645%  
         P0_dxd_gogo                2   3.47195917e-07    3.6641e-09       1.0553%  
         P0_bbx_gogo                1   3.59835304e-07    3.5253e-09       0.9797%  
         P0_dxd_gogo                3   1.17106935e-07    1.2748e-09       1.0886%  
         P0_ddx_gogo                3   1.17711163e-07    1.2700e-09       1.0789%  
         P0_ssx_gogo                2   3.66180539e-08    3.9699e-10       1.0841%  
         P0_sxs_gogo                2   3.66183019e-08    3.4770e-10       0.9495%  
         P0_sxs_gogo                3   1.32004943e-08    1.6325e-10       1.2367%  
         P0_ssx_gogo                3   1.23824136e-08    1.2460e-10       1.0063%  
         P0_cxc_gogo                2   1.84633139e-09    1.9225e-11       1.0413%  
         P0_ccx_gogo                2   1.84446447e-09    1.8785e-11       1.0184%  
         P0_bxb_gogo                2   7.23969149e-10    8.4479e-12       1.1669%  
         P0_bbx_gogo                2   7.25081915e-10    7.9938e-12       1.1025%  
         P0_cxc_gogo                3   6.17154189e-10    6.3555e-12       1.0298%  
         P0_ccx_gogo                3   6.18612877e-10    6.0489e-12       0.9778%  
         P0_bbx_gogo                3   2.44188862e-10    2.5049e-12       1.0258%  
         P0_bxb_gogo                3   2.44311442e-10    2.4874e-12       1.0181%  

Total ABS and 
Total: 
                      3.37219489e-03 +- 2.2281e-05  (6.6071e-01%)
                      2.62739237e-03 +- 2.6629e-05  (1.0135e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.05435602e-03    6.5901e-06       0.6250%  
         P0_uxu_gogo                1   5.43805783e-04    3.4744e-06       0.6389%  
         P0_uux_gogo                1   5.48780321e-04    3.1501e-06       0.5740%  
          P0_gg_gogo                1   1.87366650e-04    2.3357e-06       1.2466%  
         P0_ddx_gogo                1   1.12965211e-04    1.1387e-06       1.0080%  
         P0_dxd_gogo                1   1.14496419e-04    1.1070e-06       0.9669%  
         P0_sxs_gogo                1   1.05566069e-05    1.0557e-07       1.0001%  
         P0_ssx_gogo                1   1.06632446e-05    1.0492e-07       0.9839%  
         P0_uxu_gogo                2   1.37472930e-06    1.3836e-08       1.0065%  
         P0_uux_gogo                2   1.39424193e-06    9.5025e-09       0.6816%  
         P0_cxc_gogo                1   7.58644491e-07    6.3956e-09       0.8430%  
         P0_ccx_gogo                1   7.68687125e-07    6.1169e-09       0.7958%  
         P0_uux_gogo                3   4.61162172e-07    3.2237e-09       0.6990%  
         P0_uxu_gogo                3   4.61971200e-07    3.0395e-09       0.6579%  
         P0_ddx_gogo                2   2.28523278e-07    3.2075e-09       1.4036%  
         P0_dxd_gogo                2   2.30632253e-07    3.0948e-09       1.3419%  
         P0_bxb_gogo                1   2.98261276e-07    2.6173e-09       0.8775%  
         P0_bbx_gogo                1   2.99018775e-07    2.5720e-09       0.8602%  
         P0_dxd_gogo                3   7.67735818e-08    1.0608e-09       1.3818%  
         P0_ddx_gogo                3   7.71505658e-08    1.0032e-09       1.3004%  
         P0_ssx_gogo                2   2.45191408e-08    3.0903e-10       1.2604%  
         P0_sxs_gogo                2   2.41633461e-08    3.0932e-10       1.2801%  
         P0_sxs_gogo                3   8.02843040e-09    1.2050e-10       1.5009%  
         P0_ssx_gogo                3   8.17428263e-09    1.0337e-10       1.2646%  
         P0_ccx_gogo                2   1.48891014e-09    1.4722e-11       0.9888%  
         P0_cxc_gogo                2   1.51959822e-09    1.3547e-11       0.8915%  
         P0_bxb_gogo                2   5.96615332e-10    5.6225e-12       0.9424%  
         P0_bbx_gogo                2   5.91176127e-10    5.4322e-12       0.9189%  
         P0_cxc_gogo                3   5.00838072e-10    4.7079e-12       0.9400%  
         P0_ccx_gogo                3   5.05812536e-10    4.5872e-12       0.9069%  
         P0_bxb_gogo                3   1.95159524e-10    1.8163e-12       0.9307%  
         P0_bbx_gogo                3   1.96238917e-10    1.7770e-12       0.9055%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.58369087e-03    5.1943e-06       0.3280%  
         P0_uxu_gogo                1   5.74191476e-04    3.1786e-06       0.5536%  
         P0_uux_gogo                1   5.75667199e-04    2.8627e-06       0.4973%  
          P0_gg_gogo                1   2.76682109e-04    1.7522e-06       0.6333%  
         P0_ddx_gogo                1   1.51191676e-04    8.4809e-07       0.5609%  
         P0_dxd_gogo                1   1.49899593e-04    8.3037e-07       0.5539%  
         P0_sxs_gogo                1   1.42307972e-05    7.7111e-08       0.5419%  
         P0_ssx_gogo                1   1.43450253e-05    7.5793e-08       0.5284%  
         P0_uxu_gogo                2   1.48553702e-06    1.3160e-08       0.8859%  
         P0_uux_gogo                2   1.46924443e-06    8.8242e-09       0.6006%  
         P0_cxc_gogo                1   9.09949539e-07    5.1399e-09       0.5649%  
         P0_ccx_gogo                1   9.06939161e-07    4.9169e-09       0.5421%  
         P0_uux_gogo                3   4.90892852e-07    2.9629e-09       0.6036%  
         P0_uxu_gogo                3   4.86865073e-07    2.8086e-09       0.5769%  
         P0_ddx_gogo                2   3.53679956e-07    2.4751e-09       0.6998%  
         P0_dxd_gogo                2   3.52445116e-07    2.3492e-09       0.6665%  
         P0_bxb_gogo                1   3.58123948e-07    2.1457e-09       0.5992%  
         P0_bbx_gogo                1   3.59867288e-07    2.0793e-09       0.5778%  
         P0_dxd_gogo                3   1.19424317e-07    8.0356e-10       0.6729%  
         P0_ddx_gogo                3   1.15753162e-07    7.6041e-10       0.6569%  
         P0_ssx_gogo                2   3.71757977e-08    2.2552e-10       0.6066%  
         P0_sxs_gogo                2   3.73683931e-08    2.2128e-10       0.5922%  
         P0_sxs_gogo                3   1.35318748e-08    8.7027e-11       0.6431%  
         P0_ssx_gogo                3   1.24842664e-08    7.4702e-11       0.5984%  
         P0_ccx_gogo                2   1.87107955e-09    1.1970e-11       0.6397%  
         P0_cxc_gogo                2   1.85613815e-09    1.0892e-11       0.5868%  
         P0_bxb_gogo                2   7.32284258e-10    4.6071e-12       0.6291%  
         P0_bbx_gogo                2   7.21793217e-10    4.4392e-12       0.6150%  
         P0_cxc_gogo                3   6.21579381e-10    3.7929e-12       0.6102%  
         P0_ccx_gogo                3   6.22329335e-10    3.6797e-12       0.5913%  
         P0_bxb_gogo                3   2.41565031e-10    1.4614e-12       0.6050%  
         P0_bbx_gogo                3   2.41611244e-10    1.4220e-12       0.5885%  

Total ABS and 
Total: 
                      3.34741493e-03 +- 7.0548e-06  (2.1075e-01%)
                      2.58949053e-03 +- 8.5688e-06  (3.3091e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/run_m1750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.750000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m1750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.589e-03 +- 8.6e-06 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.592e-03 pb  +17.0% -16.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.592e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.5282440e-04   +1.6537157e-06  +6.5282440e-04   +5.4402041e-04   +7.6774571e-04   +6.5282440e-04   +5.3457697e-04   +7.7107182e-04   +6.5282440e-04   +5.9411884e-04   +7.1857501e-04   +6.0337976e-04   +5.4402041e-04   +6.7194954e-04   +7.0804680e-04   +6.5196985e-04   +7.6774571e-04   +6.5282440e-04   +6.5303861e-04   +7.6713159e-04   +6.3235868e-04   +7.1267467e-04   +6.4748683e-04   +6.3748522e-04   +6.4045956e-04   +5.8106629e-04   +9.1452687e-04   +6.4399724e-04   +5.5641783e-04   +6.2703486e-04   +8.3106336e-04   +7.9934155e-04   +6.2978199e-04   +6.8035890e-04   +1.0056141e-03   +7.2326281e-04   +5.6557503e-04   +6.7397151e-04   +6.2122931e-04   +6.2478123e-04   +5.8194707e-04   +5.3659924e-04   +7.3827290e-04   +6.4528799e-04   +9.1535614e-04   +7.3413700e-04   +5.8874123e-04   +4.9263873e-04   +6.3153280e-04   +6.7304879e-04   +6.3362801e-04   +4.4304001e-04   +7.6678191e-04   +6.2732953e-04   +7.3000783e-04   +5.1484252e-04   +5.1818218e-04   +6.6829294e-04   +6.0004404e-04   +5.9448467e-04   +5.0037286e-04   +6.3289107e-04   +5.4014317e-04   +3.7020476e-04   +7.2365631e-04   +6.8345006e-04   +6.2778540e-04   +5.9786435e-04   +4.7868456e-04   +8.0814128e-04   +5.6287296e-04   +7.6172430e-04   +5.6999478e-04   +7.4707152e-04   +6.6663052e-04   +6.5151089e-04   +6.0323900e-04   +6.5405330e-04   +4.0753146e-04   +6.0945481e-04   +7.8769653e-04   +7.3146638e-04   +7.1749044e-04   +5.9432941e-04   +4.9789394e-04   +5.9655974e-04   +7.3890611e-04   +7.2727649e-04   +5.2107563e-04   +6.0628616e-04   +7.6610720e-04   +7.3324773e-04   +9.4783329e-04   +4.9234918e-04   +5.0423787e-04   +6.7866883e-04   +5.5538474e-04   +6.2244887e-04   +5.0988476e-04   +7.0355596e-04   +5.7865914e-04   +7.1912056e-04   +7.2454148e-04   +7.7707365e-04   +8.2193869e-04   +7.2224087e-04   +7.2766818e-04   +7.2171111e-04   +7.2773095e-04   +5.4849886e-04   +7.2778675e-04   +4.4852569e-04   +9.7180117e-04   +6.7243279e-04   +6.7919689e-04   +5.2276072e-04   +6.9138763e-04   +8.2555282e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.6685221e-04   +3.0225357e-07  +3.6685221e-04   +2.6952374e-04   +5.1275737e-04   +3.6685221e-04   +2.9798019e-04   +4.3572424e-04   +3.6685221e-04   +3.2015125e-04   +4.2471892e-04   +3.0883956e-04   +2.6952374e-04   +3.5755548e-04   +4.4289570e-04   +3.8651437e-04   +5.1275737e-04   +3.6685221e-04   +3.6653483e-04   +4.3133680e-04   +3.5046187e-04   +4.0339210e-04   +3.6556438e-04   +3.5198455e-04   +3.6293667e-04   +3.2276849e-04   +5.3175411e-04   +3.5692016e-04   +3.0000814e-04   +3.4868092e-04   +4.6878455e-04   +4.5035934e-04   +3.4896440e-04   +3.9451534e-04   +5.6296051e-04   +4.0216421e-04   +3.2366986e-04   +3.8872189e-04   +3.5413992e-04   +3.6729361e-04   +3.2615951e-04   +3.0147579e-04   +4.2449543e-04   +3.6125051e-04   +5.0828312e-04   +4.0696861e-04   +3.1950772e-04   +2.7566815e-04   +3.6008164e-04   +3.8239339e-04   +3.5983005e-04   +2.5093113e-04   +4.2915027e-04   +3.5148253e-04   +4.0935045e-04   +2.8894040e-04   +2.8861447e-04   +3.8432459e-04   +3.4791862e-04   +3.2745156e-04   +2.7453219e-04   +3.5734033e-04   +3.0947081e-04   +2.1108409e-04   +3.9947376e-04   +3.7803438e-04   +3.5098350e-04   +3.2985953e-04   +2.5316117e-04   +4.6272004e-04   +3.1664064e-04   +4.1979590e-04   +3.1026917e-04   +4.1401606e-04   +3.8056377e-04   +3.6384902e-04   +3.4304001e-04   +3.8065353e-04   +2.1985447e-04   +3.5176096e-04   +4.4683288e-04   +4.0411626e-04   +3.9486504e-04   +3.3288202e-04   +2.7520319e-04   +3.2638030e-04   +4.0728950e-04   +3.9475802e-04   +2.9105073e-04   +3.3923711e-04   +4.2579623e-04   +4.1013360e-04   +5.5938280e-04   +2.7251711e-04   +2.7724746e-04   +3.8316693e-04   +3.0859757e-04   +3.4813101e-04   +2.8218928e-04   +4.0089034e-04   +3.1340689e-04   +4.1656735e-04   +4.0450237e-04   +4.3820359e-04   +4.6451911e-04   +4.0515813e-04   +4.1138069e-04   +4.0493994e-04   +4.1086408e-04   +3.0339789e-04   +4.1188285e-04   +2.5293600e-04   +5.5531138e-04   +3.8215990e-04   +3.8318075e-04   +2.9410632e-04   +3.8285535e-04   +4.6447994e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m2000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.8112e-04:8.4818e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.6808e-01:2.5358e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.4257e-04:5.6403e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.2443e-01:5.3033e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.000000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   2.32109870e-04    6.0106e-06       2.5895%  
         P0_uxu_gogo                1   1.64504821e-04    1.7341e-06       1.0542%  
         P0_uux_gogo                1   1.66045513e-04    1.6678e-06       1.0044%  
          P0_gg_gogo                1   3.87765230e-05    1.2690e-06       3.2726%  
         P0_ddx_gogo                1   2.19455781e-05    5.1231e-07       2.3345%  
         P0_dxd_gogo                1   2.30077506e-05    5.0636e-07       2.2008%  
         P0_sxs_gogo                1   2.92749623e-06    5.5870e-08       1.9085%  
         P0_ssx_gogo                1   2.88071594e-06    5.5358e-08       1.9217%  
         P0_uux_gogo                2   6.36276297e-07    7.0197e-09       1.1033%  
         P0_uxu_gogo                2   6.38048597e-07    6.8351e-09       1.0713%  
         P0_uxu_gogo                3   2.20381909e-07    2.7057e-09       1.2277%  
         P0_uux_gogo                3   2.14388907e-07    2.5207e-09       1.1758%  
         P0_ccx_gogo                1   1.38028446e-07    2.2038e-09       1.5966%  
         P0_cxc_gogo                1   1.41845729e-07    2.1236e-09       1.4972%  
         P0_dxd_gogo                2   6.78817725e-08    2.0877e-09       3.0755%  
         P0_ddx_gogo                2   7.26543623e-08    2.0235e-09       2.7851%  
         P0_bxb_gogo                1   5.39144818e-08    8.5829e-10       1.5919%  
         P0_bbx_gogo                1   5.34189422e-08    8.4145e-10       1.5752%  
         P0_ddx_gogo                3   2.23227950e-08    7.0522e-10       3.1592%  
         P0_dxd_gogo                3   2.24947614e-08    6.7773e-10       3.0128%  
         P0_sxs_gogo                2   9.26266426e-09    2.3894e-10       2.5796%  
         P0_ssx_gogo                2   9.38455818e-09    2.3473e-10       2.5013%  
         P0_ssx_gogo                3   3.18765974e-09    8.2497e-11       2.5880%  
         P0_sxs_gogo                3   3.22242775e-09    8.1240e-11       2.5211%  
         P0_ccx_gogo                2   3.99928478e-10    7.7351e-12       1.9341%  
         P0_cxc_gogo                2   4.13759120e-10    7.5184e-12       1.8171%  
         P0_bxb_gogo                2   1.64718109e-10    2.9555e-12       1.7943%  
         P0_bbx_gogo                2   1.63677755e-10    2.9133e-12       1.7799%  
         P0_cxc_gogo                3   1.35182415e-10    2.5069e-12       1.8544%  
         P0_ccx_gogo                3   1.35650768e-10    2.5403e-12       1.8727%  
         P0_bbx_gogo                3   5.41697265e-11    9.8430e-13       1.8171%  
         P0_bxb_gogo                3   5.48975919e-11    9.0643e-13       1.6511%  


ABS cross section per integration channel:
          P0_gg_gogo                2   3.60086497e-04    5.0204e-06       1.3942%  
         P0_uxu_gogo                1   1.74700393e-04    1.5881e-06       0.9090%  
         P0_uux_gogo                1   1.75351063e-04    1.5259e-06       0.8702%  
          P0_gg_gogo                1   6.45403047e-05    1.1269e-06       1.7460%  
         P0_ddx_gogo                1   3.74034457e-05    3.7707e-07       1.0081%  
         P0_dxd_gogo                1   3.75514189e-05    3.7261e-07       0.9923%  
         P0_sxs_gogo                1   4.40618661e-06    4.0997e-08       0.9305%  
         P0_ssx_gogo                1   4.45495444e-06    3.9046e-08       0.8765%  
         P0_uux_gogo                2   6.68510182e-07    6.6049e-09       0.9880%  
         P0_uxu_gogo                2   6.75006638e-07    6.3260e-09       0.9372%  
         P0_uxu_gogo                3   2.31134899e-07    2.5802e-09       1.1163%  
         P0_uux_gogo                3   2.29286195e-07    2.3473e-09       1.0237%  
         P0_ccx_gogo                1   1.79284672e-07    1.7449e-09       0.9733%  
         P0_cxc_gogo                1   1.77819987e-07    1.7200e-09       0.9673%  
         P0_dxd_gogo                2   1.37618715e-07    1.5791e-09       1.1474%  
         P0_ddx_gogo                2   1.41574536e-07    1.4729e-09       1.0404%  
         P0_bxb_gogo                1   6.82368007e-08    7.0925e-10       1.0394%  
         P0_bbx_gogo                1   6.77484721e-08    6.8160e-10       1.0061%  
         P0_ddx_gogo                3   4.75663395e-08    5.1578e-10       1.0843%  
         P0_dxd_gogo                3   4.58544390e-08    4.9948e-10       1.0893%  
         P0_sxs_gogo                2   1.70923524e-08    1.7401e-10       1.0181%  
         P0_ssx_gogo                2   1.71685418e-08    1.6703e-10       0.9729%  
         P0_ssx_gogo                3   5.92539060e-09    5.8878e-11       0.9937%  
         P0_sxs_gogo                3   5.83583420e-09    5.8594e-11       1.0040%  
         P0_ccx_gogo                2   5.56179632e-10    6.2795e-12       1.1290%  
         P0_cxc_gogo                2   5.64421203e-10    6.0169e-12       1.0660%  
         P0_bxb_gogo                2   2.18773668e-10    2.4441e-12       1.1172%  
         P0_bbx_gogo                2   2.15041604e-10    2.4281e-12       1.1291%  
         P0_cxc_gogo                3   1.83903598e-10    2.0487e-12       1.1140%  
         P0_ccx_gogo                3   1.88112768e-10    2.0379e-12       1.0833%  
         P0_bbx_gogo                3   7.16645473e-11    8.1470e-13       1.1368%  
         P0_bxb_gogo                3   7.09115372e-11    7.4384e-13       1.0490%  

Total ABS and 
Total: 
                      8.61211997e-04 +- 5.6222e-06  (6.5282e-01%)
                      6.54506505e-04 +- 6.6371e-06  (1.0141e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   2.28565880e-04    1.4114e-06       0.6175%  
         P0_uux_gogo                1   1.65732957e-04    9.8842e-07       0.5964%  
         P0_uxu_gogo                1   1.64383480e-04    9.7156e-07       0.5910%  
          P0_gg_gogo                1   4.09570926e-05    4.9230e-07       1.2020%  
         P0_ddx_gogo                1   2.25743267e-05    3.1222e-07       1.3831%  
         P0_dxd_gogo                1   2.21289310e-05    3.0637e-07       1.3845%  
         P0_sxs_gogo                1   2.87988109e-06    3.4001e-08       1.1806%  
         P0_ssx_gogo                1   2.93609627e-06    3.3009e-08       1.1243%  
         P0_uux_gogo                2   6.39365622e-07    4.8930e-09       0.7653%  
         P0_uxu_gogo                2   6.43868749e-07    4.3778e-09       0.6799%  
         P0_uux_gogo                3   2.14902770e-07    1.7221e-09       0.8014%  
         P0_uxu_gogo                3   2.14362112e-07    1.5053e-09       0.7022%  
         P0_cxc_gogo                1   1.40191865e-07    1.3235e-09       0.9441%  
         P0_ccx_gogo                1   1.37676081e-07    1.3200e-09       0.9587%  
         P0_dxd_gogo                2   6.82336219e-08    1.3340e-09       1.9551%  
         P0_ddx_gogo                2   7.03019185e-08    1.3046e-09       1.8558%  
         P0_bbx_gogo                1   5.42033725e-08    5.4257e-10       1.0010%  
         P0_bxb_gogo                1   5.39868262e-08    5.1023e-10       0.9451%  
         P0_dxd_gogo                3   2.27358364e-08    4.4356e-10       1.9509%  
         P0_ddx_gogo                3   2.27023304e-08    4.4017e-10       1.9389%  
         P0_sxs_gogo                2   9.72490701e-09    1.5878e-10       1.6327%  
         P0_ssx_gogo                2   9.39040058e-09    1.5183e-10       1.6169%  
         P0_sxs_gogo                3   3.17969855e-09    5.7081e-11       1.7952%  
         P0_ssx_gogo                3   3.17395745e-09    5.2843e-11       1.6649%  
         P0_cxc_gogo                2   4.19113445e-10    4.7688e-12       1.1378%  
         P0_ccx_gogo                2   4.21839260e-10    4.4775e-12       1.0614%  
         P0_cxc_gogo                3   1.38096364e-10    1.7798e-12       1.2888%  
         P0_bxb_gogo                2   1.63488699e-10    1.7653e-12       1.0798%  
         P0_bbx_gogo                2   1.61865225e-10    1.6556e-12       1.0228%  
         P0_ccx_gogo                3   1.38251188e-10    1.5800e-12       1.1428%  
         P0_bbx_gogo                3   5.46665852e-11    5.9099e-13       1.0811%  
         P0_bxb_gogo                3   5.46987970e-11    5.7319e-13       1.0479%  


ABS cross section per integration channel:
          P0_gg_gogo                2   3.59965823e-04    1.0869e-06       0.3020%  
         P0_uux_gogo                1   1.75065563e-04    8.9176e-07       0.5094%  
         P0_uxu_gogo                1   1.73206258e-04    8.8041e-07       0.5083%  
          P0_gg_gogo                1   6.43770476e-05    3.8069e-07       0.5913%  
         P0_ddx_gogo                1   3.77094382e-05    2.1257e-07       0.5637%  
         P0_dxd_gogo                1   3.69598620e-05    2.0919e-07       0.5660%  
         P0_sxs_gogo                1   4.32849012e-06    2.3644e-08       0.5462%  
         P0_ssx_gogo                1   4.35389834e-06    2.2335e-08       0.5130%  
         P0_uux_gogo                2   6.83589820e-07    4.5342e-09       0.6633%  
         P0_uxu_gogo                2   6.82645663e-07    4.0279e-09       0.5900%  
         P0_uux_gogo                3   2.30311476e-07    1.6027e-09       0.6959%  
         P0_uxu_gogo                3   2.28438947e-07    1.3821e-09       0.6050%  
         P0_cxc_gogo                1   1.79801759e-07    1.0132e-09       0.5635%  
         P0_ccx_gogo                1   1.77770228e-07    1.0101e-09       0.5682%  
         P0_dxd_gogo                2   1.39862420e-07    9.6262e-10       0.6883%  
         P0_ddx_gogo                2   1.39329792e-07    9.3547e-10       0.6714%  
         P0_bbx_gogo                1   6.83295977e-08    4.4129e-10       0.6458%  
         P0_bxb_gogo                1   6.84976017e-08    3.9839e-10       0.5816%  
         P0_dxd_gogo                3   4.64762512e-08    3.1943e-10       0.6873%  
         P0_ddx_gogo                3   4.74140318e-08    3.0778e-10       0.6491%  
         P0_sxs_gogo                2   1.75861414e-08    1.1330e-10       0.6443%  
         P0_ssx_gogo                2   1.74273183e-08    1.0357e-10       0.5943%  
         P0_sxs_gogo                3   5.85032994e-09    4.2984e-11       0.7347%  
         P0_ssx_gogo                3   5.85683687e-09    3.7512e-11       0.6405%  
         P0_cxc_gogo                2   5.72986421e-10    3.7429e-12       0.6532%  
         P0_ccx_gogo                2   5.67498292e-10    3.4365e-12       0.6055%  
         P0_cxc_gogo                3   1.91680701e-10    1.4583e-12       0.7608%  
         P0_bxb_gogo                2   2.16477132e-10    1.4020e-12       0.6476%  
         P0_bbx_gogo                2   2.12072470e-10    1.2901e-12       0.6083%  
         P0_ccx_gogo                3   1.90043901e-10    1.2348e-12       0.6497%  
         P0_bbx_gogo                3   7.20832894e-11    4.7206e-13       0.6549%  
         P0_bxb_gogo                3   7.18924812e-11    4.5173e-13       0.6283%  

Total ABS and 
Total: 
                      8.58707663e-04 +- 1.7282e-06  (2.0126e-01%)
                      6.52468196e-04 +- 2.0854e-06  (3.1962e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/run_m2000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.000000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 6.525e-04 +- 2.1e-06 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              6.528e-04 pb  +17.6% -16.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              6.528e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.7300711e-04   +4.3654947e-07  +1.7300711e-04   +1.4359910e-04   +2.0486302e-04   +1.7300711e-04   +1.2964830e-04   +2.1636592e-04   +1.7300711e-04   +1.5731014e-04   +1.9068901e-04   +1.5932485e-04   +1.4359910e-04   +1.7754065e-04   +1.8848255e-04   +1.7327670e-04   +2.0486302e-04   +1.7300711e-04   +1.7232689e-04   +2.1034506e-04   +1.5945530e-04   +1.9614670e-04   +1.7249398e-04   +1.5756662e-04   +1.7485436e-04   +1.4131236e-04   +2.8940314e-04   +1.6094672e-04   +1.1956334e-04   +1.5665448e-04   +2.3158213e-04   +2.2198777e-04   +1.5884243e-04   +2.0566095e-04   +2.7995499e-04   +1.8781297e-04   +1.5863656e-04   +2.0073144e-04   +1.7268244e-04   +1.9486179e-04   +1.5032683e-04   +1.3660736e-04   +2.2113187e-04   +1.6723783e-04   +2.4444388e-04   +1.8875816e-04   +1.3280092e-04   +1.2020568e-04   +1.7678358e-04   +1.8527749e-04   +1.7643503e-04   +1.0893615e-04   +2.0493306e-04   +1.6329998e-04   +1.9525521e-04   +1.2841338e-04   +1.1931169e-04   +1.9561970e-04   +1.7639762e-04   +1.4166249e-04   +1.1472070e-04   +1.7325749e-04   +1.4615170e-04   +8.8310062e-05   +1.8382372e-04   +1.7065246e-04   +1.6306613e-04   +1.4698587e-04   +9.0252297e-05   +2.3674053e-04   +1.4607077e-04   +1.8815475e-04   +1.2858813e-04   +1.9143384e-04   +1.9070811e-04   +1.7126130e-04   +1.6634649e-04   +1.9877291e-04   +7.5016882e-05   +1.7706021e-04   +2.2064534e-04   +1.8784685e-04   +1.7494520e-04   +1.5265668e-04   +1.1767879e-04   +1.3805321e-04   +1.8107339e-04   +1.6866596e-04   +1.2767132e-04   +1.5571101e-04   +1.9691199e-04   +1.9426248e-04   +3.1793166e-04   +1.1788849e-04   +1.1390635e-04   +1.8367799e-04   +1.3434486e-04   +1.5872463e-04   +1.2062868e-04   +1.9886712e-04   +1.2905981e-04   +2.1702663e-04   +1.9167791e-04   +2.1565113e-04   +2.3399345e-04   +1.9594237e-04   +2.0285547e-04   +1.9419373e-04   +2.0083528e-04   +1.3154679e-04   +2.0328761e-04   +1.0495272e-04   +2.9357983e-04   +1.8616012e-04   +1.7860988e-04   +1.3474262e-04   +1.7509417e-04   +2.2980514e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.5308448e-05   +1.5968852e-07  +9.5308448e-05   +7.0075828e-05   +1.3309548e-04   +9.5308448e-05   +6.9623540e-05   +1.2099336e-04   +9.5308448e-05   +8.3308039e-05   +1.1013815e-04   +8.0170163e-05   +7.0075828e-05   +9.2644390e-05   +1.1517465e-04   +1.0067286e-04   +1.3309548e-04   +9.5308448e-05   +9.4663584e-05   +1.1556817e-04   +8.5562321e-05   +1.0921863e-04   +9.4906648e-05   +8.4022746e-05   +9.6939475e-05   +7.5474699e-05   +1.6644834e-04   +8.6430461e-05   +6.1399256e-05   +8.4014574e-05   +1.2800373e-04   +1.2324766e-04   +8.5668457e-05   +1.1998246e-04   +1.5290115e-04   +1.0109573e-04   +9.0333793e-05   +1.1549803e-04   +9.7691324e-05   +1.1535407e-04   +8.1738758e-05   +7.5160395e-05   +1.2715931e-04   +9.1418694e-05   +1.3163100e-04   +1.0155260e-04   +6.8729190e-05   +6.6226784e-05   +9.9475513e-05   +1.0260943e-04   +9.8734113e-05   +5.9918446e-05   +1.1169598e-04   +8.8593131e-05   +1.0690644e-04   +7.0519619e-05   +6.3579030e-05   +1.1236497e-04   +1.0140430e-04   +7.5430293e-05   +6.0474212e-05   +9.7279361e-05   +8.1043797e-05   +4.9547158e-05   +9.8166765e-05   +9.1006345e-05   +8.8480342e-05   +7.9235902e-05   +4.3224346e-05   +1.3424755e-04   +8.0755660e-05   +9.9671891e-05   +6.6371340e-05   +1.0295676e-04   +1.0694524e-04   +9.4645869e-05   +9.2974660e-05   +1.1631766e-04   +3.6965617e-05   +1.0108427e-04   +1.2215089e-04   +1.0110931e-04   +9.1629720e-05   +8.3899380e-05   +6.3468897e-05   +7.2289902e-05   +9.4962651e-05   +8.6545552e-05   +6.9332632e-05   +8.5281008e-05   +1.0517614e-04   +1.0572272e-04   +1.8670210e-04   +6.4431208e-05   +6.0418728e-05   +1.0223266e-04   +7.2630454e-05   +8.5201606e-05   +6.4591537e-05   +1.1102336e-04   +6.6075882e-05   +1.2412077e-04   +1.0345283e-04   +1.1899393e-04   +1.2945171e-04   +1.0796460e-04   +1.1362225e-04   +1.0655858e-04   +1.1110598e-04   +7.0136144e-05   +1.1379558e-04   +5.8584432e-05   +1.6606810e-04   +1.0451450e-04   +9.7190595e-05   +7.3818585e-05   +9.4069373e-05   +1.2597277e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m2250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1668e-04:2.3800e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.7092e-01:3.5087e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.2661e-05:1.4641e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.2932e-01:5.2966e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.250000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   4.84070788e-05    1.3310e-06       2.7495%  
         P0_uxu_gogo                1   5.17342903e-05    5.2330e-07       1.0115%  
         P0_uux_gogo                1   5.10664358e-05    5.1980e-07       1.0179%  
          P0_gg_gogo                1   9.93454579e-06    2.2467e-07       2.2615%  
         P0_dxd_gogo                1   4.03027012e-06    1.4596e-07       3.6217%  
         P0_ddx_gogo                1   4.12680901e-06    1.4649e-07       3.5497%  
         P0_sxs_gogo                1   7.38147326e-07    1.8747e-08       2.5397%  
         P0_ssx_gogo                1   7.48419172e-07    1.7825e-08       2.3817%  
         P0_uux_gogo                2   2.99069186e-07    3.8182e-09       1.2767%  
         P0_uxu_gogo                2   3.05382333e-07    3.3792e-09       1.1065%  
         P0_uux_gogo                3   9.81447958e-08    1.1646e-09       1.1866%  
         P0_uxu_gogo                3   9.91679528e-08    1.1653e-09       1.1751%  
         P0_dxd_gogo                2   1.77479373e-08    9.2114e-10       5.1901%  
         P0_ddx_gogo                2   1.75590523e-08    8.7855e-10       5.0034%  
         P0_cxc_gogo                1   2.34900436e-08    5.0618e-10       2.1549%  
         P0_ccx_gogo                1   2.33794880e-08    4.9421e-10       2.1139%  
         P0_ddx_gogo                3   5.75107267e-09    3.0091e-10       5.2323%  
         P0_dxd_gogo                3   5.69450913e-09    2.9865e-10       5.2445%  
         P0_bbx_gogo                1   9.27228591e-09    1.9153e-10       2.0656%  
         P0_bxb_gogo                1   9.40655713e-09    1.7919e-10       1.9049%  
         P0_sxs_gogo                2   3.28093899e-09    1.3899e-10       4.2364%  
         P0_ssx_gogo                2   2.96639333e-09    1.2911e-10       4.3525%  
         P0_ssx_gogo                3   9.88442905e-10    4.0432e-11       4.0905%  
         P0_sxs_gogo                3   1.02224779e-09    3.1193e-11       3.0514%  
         P0_ccx_gogo                2   9.58062874e-11    2.4543e-12       2.5618%  
         P0_cxc_gogo                2   1.00788155e-10    2.3351e-12       2.3168%  
         P0_bbx_gogo                2   4.21568641e-11    1.0147e-12       2.4070%  
         P0_bxb_gogo                2   4.01329711e-11    8.2856e-13       2.0645%  
         P0_cxc_gogo                3   3.44579720e-11    8.2903e-13       2.4059%  
         P0_ccx_gogo                3   3.39053898e-11    8.1034e-13       2.3900%  
         P0_bxb_gogo                3   1.33185947e-11    2.7867e-13       2.0923%  
         P0_bbx_gogo                3   1.39065497e-11    2.7472e-13       1.9755%  


ABS cross section per integration channel:
          P0_gg_gogo                2   7.85107457e-05    1.0972e-06       1.3975%  
         P0_uxu_gogo                1   5.49196961e-05    4.7818e-07       0.8707%  
         P0_uux_gogo                1   5.43198540e-05    4.7189e-07       0.8687%  
          P0_gg_gogo                1   1.52538401e-05    1.7804e-07       1.1672%  
         P0_dxd_gogo                1   1.01826110e-05    9.9320e-08       0.9754%  
         P0_ddx_gogo                1   1.02608053e-05    9.8564e-08       0.9606%  
         P0_sxs_gogo                1   1.37139202e-06    1.3173e-08       0.9606%  
         P0_ssx_gogo                1   1.35364662e-06    1.2209e-08       0.9019%  
         P0_uux_gogo                2   3.21010023e-07    3.5852e-09       1.1169%  
         P0_uxu_gogo                2   3.20527670e-07    3.1844e-09       0.9935%  
         P0_uux_gogo                3   1.04387997e-07    1.0939e-09       1.0479%  
         P0_uxu_gogo                3   1.05593916e-07    1.0872e-09       1.0296%  
         P0_dxd_gogo                2   5.89915080e-08    6.6124e-10       1.1209%  
         P0_ddx_gogo                2   5.81110045e-08    6.0902e-10       1.0480%  
         P0_cxc_gogo                1   3.54479972e-08    4.0146e-10       1.1325%  
         P0_ccx_gogo                1   3.50509905e-08    3.9044e-10       1.1139%  
         P0_ddx_gogo                3   1.93272567e-08    2.1548e-10       1.1149%  
         P0_dxd_gogo                3   1.93240582e-08    2.1305e-10       1.1025%  
         P0_bbx_gogo                1   1.29805881e-08    1.6062e-10       1.2374%  
         P0_bxb_gogo                1   1.30988539e-08    1.4522e-10       1.1087%  
         P0_sxs_gogo                2   8.48187195e-09    1.0586e-10       1.2480%  
         P0_ssx_gogo                2   8.12706119e-09    9.5659e-11       1.1770%  
         P0_ssx_gogo                3   2.67073512e-09    2.8871e-11       1.0810%  
         P0_sxs_gogo                3   2.89030232e-09    2.2089e-11       0.7642%  
         P0_ccx_gogo                2   1.65994322e-10    1.8833e-12       1.1345%  
         P0_cxc_gogo                2   1.66142880e-10    1.7620e-12       1.0605%  
         P0_bbx_gogo                2   6.15507403e-11    8.6798e-13       1.4102%  
         P0_bxb_gogo                2   6.02766546e-11    6.4606e-13       1.0718%  
         P0_cxc_gogo                3   5.71985426e-11    6.2854e-13       1.0989%  
         P0_ccx_gogo                3   5.62758612e-11    6.2346e-13       1.1079%  
         P0_bxb_gogo                3   1.99465693e-11    2.1768e-13       1.0913%  
         P0_bbx_gogo                3   2.00877602e-11    2.1734e-13       1.0820%  

Total ABS and 
Total: 
                      2.27299220e-04 +- 1.3064e-06  (5.7476e-01%)
                      1.71708694e-04 +- 1.5522e-06  (9.0399e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   5.04854734e-05    3.6664e-07       0.7262%  
         P0_uux_gogo                1   5.18108485e-05    2.7453e-07       0.5299%  
         P0_uxu_gogo                1   5.07682555e-05    2.6543e-07       0.5228%  
          P0_gg_gogo                1   9.49641760e-06    1.3658e-07       1.4382%  
         P0_dxd_gogo                1   3.96421378e-06    9.5525e-08       2.4097%  
         P0_ddx_gogo                1   3.91437254e-06    9.3001e-08       2.3759%  
         P0_ssx_gogo                1   7.40789043e-07    1.2189e-08       1.6454%  
         P0_sxs_gogo                1   7.45708410e-07    1.1770e-08       1.5783%  
         P0_uux_gogo                2   2.95017538e-07    2.1049e-09       0.7135%  
         P0_uxu_gogo                2   2.92200357e-07    2.0691e-09       0.7081%  
         P0_uux_gogo                3   9.73663374e-08    1.0438e-09       1.0720%  
         P0_uxu_gogo                3   9.84857052e-08    6.9593e-10       0.7066%  
         P0_ddx_gogo                2   1.85573229e-08    6.0095e-10       3.2384%  
         P0_dxd_gogo                2   1.75727000e-08    5.9684e-10       3.3964%  
         P0_cxc_gogo                1   2.44310232e-08    3.0131e-10       1.2333%  
         P0_ccx_gogo                1   2.31631527e-08    2.9728e-10       1.2834%  
         P0_dxd_gogo                3   6.05684050e-09    1.9574e-10       3.2316%  
         P0_ddx_gogo                3   6.24370040e-09    1.9130e-10       3.0639%  
         P0_bbx_gogo                1   9.28368950e-09    1.0898e-10       1.1739%  
         P0_bxb_gogo                1   9.44114155e-09    1.0436e-10       1.1053%  
         P0_sxs_gogo                2   3.05016599e-09    8.4364e-11       2.7659%  
         P0_ssx_gogo                2   2.99356636e-09    8.0278e-11       2.6817%  
         P0_ssx_gogo                3   1.00439030e-09    2.5622e-11       2.5510%  
         P0_sxs_gogo                3   1.02640053e-09    1.7500e-11       1.7050%  
         P0_ccx_gogo                2   9.82160927e-11    1.5501e-12       1.5783%  
         P0_cxc_gogo                2   9.89395173e-11    1.4367e-12       1.4521%  
         P0_bbx_gogo                2   4.01480460e-11    5.3722e-13       1.3381%  
         P0_bxb_gogo                2   4.09374302e-11    5.1279e-13       1.2526%  
         P0_ccx_gogo                3   3.27294633e-11    5.0402e-13       1.5399%  
         P0_cxc_gogo                3   3.35118432e-11    4.6578e-13       1.3899%  
         P0_bbx_gogo                3   1.36044706e-11    1.7386e-13       1.2780%  
         P0_bxb_gogo                3   1.34563613e-11    1.7338e-13       1.2885%  


ABS cross section per integration channel:
          P0_gg_gogo                2   8.24049981e-05    2.8381e-07       0.3444%  
         P0_uux_gogo                1   5.51583849e-05    2.4921e-07       0.4518%  
         P0_uxu_gogo                1   5.40635779e-05    2.3925e-07       0.4425%  
          P0_gg_gogo                1   1.51541090e-05    1.0309e-07       0.6803%  
         P0_dxd_gogo                1   1.02123782e-05    6.3687e-08       0.6236%  
         P0_ddx_gogo                1   1.01831744e-05    5.9984e-08       0.5891%  
         P0_ssx_gogo                1   1.37071229e-06    8.5161e-09       0.6213%  
         P0_sxs_gogo                1   1.36462508e-06    7.9625e-09       0.5835%  
         P0_uux_gogo                2   3.14231008e-07    1.9393e-09       0.6172%  
         P0_uxu_gogo                2   3.11488858e-07    1.9020e-09       0.6106%  
         P0_uux_gogo                3   1.06159260e-07    9.8847e-10       0.9311%  
         P0_uxu_gogo                3   1.04094284e-07    6.4721e-10       0.6218%  
         P0_ddx_gogo                2   5.87968059e-08    4.2625e-10       0.7249%  
         P0_dxd_gogo                2   6.00167253e-08    4.1032e-10       0.6837%  
         P0_cxc_gogo                1   3.56737862e-08    2.2833e-10       0.6400%  
         P0_ccx_gogo                1   3.53150009e-08    2.1843e-10       0.6185%  
         P0_dxd_gogo                3   1.97446379e-08    1.3463e-10       0.6818%  
         P0_ddx_gogo                3   1.96540030e-08    1.2938e-10       0.6583%  
         P0_bbx_gogo                1   1.31043132e-08    8.3543e-11       0.6375%  
         P0_bxb_gogo                1   1.31631192e-08    7.7985e-11       0.5924%  
         P0_sxs_gogo                2   8.60441789e-09    5.8343e-11       0.6781%  
         P0_ssx_gogo                2   8.44173379e-09    5.3695e-11       0.6361%  
         P0_ssx_gogo                3   2.73524237e-09    1.6914e-11       0.6184%  
         P0_sxs_gogo                3   2.68994256e-09    1.1377e-11       0.4230%  
         P0_ccx_gogo                2   1.67000369e-10    1.1630e-12       0.6964%  
         P0_cxc_gogo                2   1.65437362e-10    1.0294e-12       0.6222%  
         P0_bbx_gogo                2   6.10601360e-11    4.0858e-13       0.6691%  
         P0_bxb_gogo                2   6.07895834e-11    3.8386e-13       0.6315%  
         P0_ccx_gogo                3   5.58879971e-11    3.6974e-13       0.6616%  
         P0_cxc_gogo                3   5.52153391e-11    3.2704e-13       0.5923%  
         P0_bbx_gogo                3   2.02023597e-11    1.3219e-13       0.6543%  
         P0_bxb_gogo                3   2.02671734e-11    1.3004e-13       0.6417%  

Total ABS and 
Total: 
                      2.31026479e-04 +- 4.6725e-07  (2.0225e-01%)
                      1.72832344e-04 +- 5.6300e-07  (3.2575e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/run_m2250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.250000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.728e-04 +- 5.6e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.730e-04 pb  +18.4% -17.0%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.730e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.1636342e+03   +2.7747670e+00  +1.1636342e+03   +1.0127132e+03   +1.3117755e+03   +1.1636342e+03   +1.1399662e+03   +1.1873021e+03   +1.1636342e+03   +1.0483040e+03   +1.2876548e+03   +1.1338117e+03   +1.0127132e+03   +1.2696900e+03   +1.2003310e+03   +1.0909290e+03   +1.3117755e+03   +1.1636342e+03   +1.1459756e+03   +1.1813283e+03   +1.1801094e+03   +1.1371326e+03   +1.1235690e+03   +1.1775382e+03   +1.1549288e+03   +1.1792600e+03   +1.1762791e+03   +1.1501763e+03   +1.1330409e+03   +1.1678871e+03   +1.1811118e+03   +1.1911764e+03   +1.1901107e+03   +1.1729338e+03   +1.2276116e+03   +1.1937206e+03   +1.1558903e+03   +1.1830748e+03   +1.1491742e+03   +1.1200503e+03   +1.1754313e+03   +1.1269706e+03   +1.1580803e+03   +1.1467001e+03   +1.2300606e+03   +1.1796479e+03   +1.1918127e+03   +1.1611150e+03   +1.1366191e+03   +1.1431892e+03   +1.1425150e+03   +1.1157051e+03   +1.2146938e+03   +1.1593979e+03   +1.1930182e+03   +1.1574032e+03   +1.1403422e+03   +1.1419937e+03   +1.1451372e+03   +1.1504058e+03   +1.1252805e+03   +1.1486356e+03   +1.1395807e+03   +1.1309453e+03   +1.1766775e+03   +1.1750323e+03   +1.1772161e+03   +1.1562834e+03   +1.1487987e+03   +1.1520820e+03   +1.1421410e+03   +1.1739342e+03   +1.1513696e+03   +1.1875804e+03   +1.1671282e+03   +1.1541028e+03   +1.1796912e+03   +1.1498723e+03   +1.1559663e+03   +1.1587419e+03   +1.1587293e+03   +1.1910397e+03   +1.1744957e+03   +1.1480158e+03   +1.2053040e+03   +1.1648551e+03   +1.1623271e+03   +1.1634065e+03   +1.1274395e+03   +1.1577531e+03   +1.1632151e+03   +1.1754096e+03   +1.1676364e+03   +1.1096115e+03   +1.1300895e+03   +1.1801944e+03   +1.1550925e+03   +1.1511673e+03   +1.1468455e+03   +1.1452379e+03   +1.1943132e+03   +1.1594780e+03   +1.1750910e+03   +1.1727781e+03   +1.1857636e+03   +1.1822918e+03   +1.1934589e+03   +1.1520350e+03   +1.1618067e+03   +1.1442831e+03   +1.1846721e+03   +1.1629248e+03   +1.2065313e+03   +1.1683641e+03   +1.1662839e+03   +1.1403581e+03   +1.1890534e+03   +1.2107030e+03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.3813521e+02   +5.4785055e-01  +7.3813521e+02   +5.6909891e+02   +9.7720396e+02   +7.3813521e+02   +7.2266627e+02   +7.5360415e+02   +7.3813521e+02   +6.2111614e+02   +8.9221221e+02   +6.7631774e+02   +5.6909891e+02   +8.1749110e+02   +8.0844964e+02   +6.8028342e+02   +9.7720396e+02   +7.3813521e+02   +7.2843238e+02   +7.4985304e+02   +7.4899163e+02   +7.2117181e+02   +7.1536746e+02   +7.4681665e+02   +7.3214349e+02   +7.4823467e+02   +7.4617737e+02   +7.3070376e+02   +7.1969173e+02   +7.4012324e+02   +7.4942661e+02   +7.5753419e+02   +7.5526818e+02   +7.4356371e+02   +7.8100158e+02   +7.5783515e+02   +7.3230042e+02   +7.4980267e+02   +7.2851125e+02   +7.0957357e+02   +7.4319461e+02   +7.1417994e+02   +7.3423211e+02   +7.2729493e+02   +7.8251014e+02   +7.4925987e+02   +7.5690284e+02   +7.3551640e+02   +7.2077101e+02   +7.2587998e+02   +7.2416055e+02   +7.0633874e+02   +7.7126174e+02   +7.3427775e+02   +7.5709871e+02   +7.3361497e+02   +7.2329378e+02   +7.2364458e+02   +7.2539289e+02   +7.2936413e+02   +7.1263435e+02   +7.2845032e+02   +7.2187301e+02   +7.1530753e+02   +7.4719663e+02   +7.4614007e+02   +7.4712552e+02   +7.3337961e+02   +7.2848801e+02   +7.3081773e+02   +7.2363600e+02   +7.4517455e+02   +7.3033018e+02   +7.5473851e+02   +7.3887185e+02   +7.3240088e+02   +7.4817701e+02   +7.2882823e+02   +7.3265993e+02   +7.3446527e+02   +7.3473959e+02   +7.5679033e+02   +7.4497481e+02   +7.2805119e+02   +7.6341008e+02   +7.3953430e+02   +7.3858537e+02   +7.3863143e+02   +7.1358230e+02   +7.3418534e+02   +7.4021423e+02   +7.4592192e+02   +7.4086436e+02   +7.0368394e+02   +7.1605646e+02   +7.4819026e+02   +7.3248491e+02   +7.2994736e+02   +7.2684153e+02   +7.2666204e+02   +7.5760500e+02   +7.3522135e+02   +7.4659052e+02   +7.4451119e+02   +7.5287219e+02   +7.5047774e+02   +7.5640451e+02   +7.3106529e+02   +7.3751033e+02   +7.2482572e+02   +7.5208394e+02   +7.3678816e+02   +7.6722795e+02   +7.4066340e+02   +7.3959123e+02   +7.2124620e+02   +7.5394344e+02   +7.6886877e+02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.1144e+02:1.4430e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.9138e-01:1.7871e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.1219e+02:1.0749e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.6170e-01:4.3446e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.500000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   9.31733555e+02    2.1290e+01       2.2850%  
          P0_gg_gogo                1   1.26273803e+02    2.1210e+00       1.6796%  
         P0_uux_gogo                1   2.27582087e+01    2.5654e-01       1.1272%  
         P0_uxu_gogo                1   2.32722919e+01    2.4664e-01       1.0598%  
         P0_dxd_gogo                1   1.37342909e+01    1.5572e-01       1.1338%  
         P0_ddx_gogo                1   1.36622884e+01    1.5554e-01       1.1385%  
         P0_ssx_gogo                1   2.12938635e+00    2.6887e-02       1.2627%  
         P0_sxs_gogo                1   2.08931941e+00    2.4238e-02       1.1601%  
         P0_cxc_gogo                1   1.09098666e+00    1.6244e-02       1.4889%  
         P0_ccx_gogo                1   1.09666522e+00    1.3281e-02       1.2110%  
         P0_bxb_gogo                1   5.12907266e-01    6.8907e-03       1.3435%  
         P0_bbx_gogo                1   5.24129758e-01    6.6880e-03       1.2760%  
         P0_uux_gogo                2   1.48963067e-04    3.3121e-06       2.2234%  
         P0_uxu_gogo                2   1.53387172e-04    3.1455e-06       2.0507%  
         P0_dxd_gogo                2   7.56814863e-05    1.5984e-06       2.1121%  
         P0_ddx_gogo                2   7.64348062e-05    1.5309e-06       2.0029%  
         P0_uux_gogo                3   4.85984697e-05    1.1456e-06       2.3574%  
         P0_uxu_gogo                3   4.89677137e-05    1.0738e-06       2.1928%  
         P0_ddx_gogo                3   2.48822296e-05    5.0711e-07       2.0380%  
         P0_dxd_gogo                3   2.47808587e-05    4.7121e-07       1.9015%  
         P0_sxs_gogo                2   8.99659312e-06    1.8704e-07       2.0790%  
         P0_ssx_gogo                2   9.06188840e-06    1.8485e-07       2.0399%  
         P0_ccx_gogo                2   4.08192218e-06    7.0476e-08       1.7265%  
         P0_cxc_gogo                2   4.01393582e-06    6.6669e-08       1.6609%  
         P0_ssx_gogo                3   3.00113317e-06    6.2056e-08       2.0677%  
         P0_sxs_gogo                3   3.02542915e-06    5.6273e-08       1.8600%  
         P0_bbx_gogo                2   2.09378698e-06    3.4503e-08       1.6479%  
         P0_bxb_gogo                2   2.05956841e-06    3.3230e-08       1.6135%  
         P0_ccx_gogo                3   1.34901242e-06    2.2246e-08       1.6490%  
         P0_cxc_gogo                3   1.36044973e-06    2.2416e-08       1.6477%  
         P0_bxb_gogo                3   6.73029986e-07    1.1352e-08       1.6868%  
         P0_bbx_gogo                3   6.62545170e-07    1.0880e-08       1.6421%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.28379514e+03    1.8679e+01       1.4550%  
          P0_gg_gogo                1   1.67020658e+02    1.7069e+00       1.0220%  
         P0_uux_gogo                1   2.50424269e+01    2.2646e-01       0.9043%  
         P0_uxu_gogo                1   2.52755049e+01    2.1850e-01       0.8645%  
         P0_dxd_gogo                1   1.50338220e+01    1.3938e-01       0.9271%  
         P0_ddx_gogo                1   1.50442856e+01    1.3756e-01       0.9143%  
         P0_ssx_gogo                1   2.38896332e+00    2.3872e-02       0.9993%  
         P0_sxs_gogo                1   2.33675291e+00    2.1009e-02       0.8991%  
         P0_cxc_gogo                1   1.23132524e+00    1.4947e-02       1.2139%  
         P0_ccx_gogo                1   1.22252364e+00    1.1718e-02       0.9585%  
         P0_bxb_gogo                1   5.96307860e-01    5.9199e-03       0.9928%  
         P0_bbx_gogo                1   5.95860607e-01    5.8489e-03       0.9816%  
         P0_uux_gogo                2   1.97289176e-04    2.9426e-06       1.4915%  
         P0_uxu_gogo                2   2.05961387e-04    2.6889e-06       1.3055%  
         P0_dxd_gogo                2   1.02760475e-04    1.3761e-06       1.3391%  
         P0_ddx_gogo                2   1.01070431e-04    1.3076e-06       1.2938%  
         P0_uux_gogo                3   6.72425014e-05    9.9903e-07       1.4857%  
         P0_uxu_gogo                3   6.71764914e-05    9.2849e-07       1.3822%  
         P0_ddx_gogo                3   3.36744204e-05    4.3227e-07       1.2837%  
         P0_dxd_gogo                3   3.31050339e-05    3.9343e-07       1.1884%  
         P0_sxs_gogo                2   1.18126886e-05    1.6406e-07       1.3889%  
         P0_ssx_gogo                2   1.17417100e-05    1.6301e-07       1.3883%  
         P0_ccx_gogo                2   4.75514758e-06    6.4322e-08       1.3527%  
         P0_cxc_gogo                2   4.69188533e-06    6.0325e-08       1.2857%  
         P0_ssx_gogo                3   3.85569695e-06    5.4891e-08       1.4236%  
         P0_sxs_gogo                3   3.82692075e-06    4.9187e-08       1.2853%  
         P0_bbx_gogo                2   2.44251687e-06    3.1174e-08       1.2763%  
         P0_bxb_gogo                2   2.39085769e-06    2.9871e-08       1.2494%  
         P0_ccx_gogo                3   1.56979652e-06    2.0188e-08       1.2860%  
         P0_cxc_gogo                3   1.58913783e-06    2.0135e-08       1.2670%  
         P0_bxb_gogo                3   7.91304419e-07    1.0238e-08       1.2938%  
         P0_bbx_gogo                3   7.73309436e-07    9.7280e-09       1.2580%  

Total ABS and 
Total: 
                      1.53958443e+03 +- 1.8761e+01  (1.2186e+00%)
                      1.13887847e+03 +- 2.1399e+01  (1.8790e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   9.54695812e+02    4.1814e+00       0.4380%  
          P0_gg_gogo                1   1.26773199e+02    1.7635e+00       1.3910%  
         P0_uux_gogo                1   2.32084351e+01    1.5954e-01       0.6874%  
         P0_uxu_gogo                1   2.31339483e+01    1.5623e-01       0.6753%  
         P0_dxd_gogo                1   1.38136439e+01    9.8478e-02       0.7129%  
         P0_ddx_gogo                1   1.37323530e+01    9.4481e-02       0.6880%  
         P0_sxs_gogo                1   2.13094601e+00    1.6150e-02       0.7579%  
         P0_ssx_gogo                1   2.08754808e+00    1.5254e-02       0.7307%  
         P0_cxc_gogo                1   1.07982603e+00    9.0468e-03       0.8378%  
         P0_ccx_gogo                1   1.10046616e+00    8.5901e-03       0.7806%  
         P0_bxb_gogo                1   5.25436828e-01    4.2703e-03       0.8127%  
         P0_bbx_gogo                1   5.19723060e-01    4.0395e-03       0.7772%  
         P0_uxu_gogo                2   1.49872850e-04    1.8093e-06       1.2073%  
         P0_uux_gogo                2   1.51153543e-04    1.7539e-06       1.1603%  
         P0_ddx_gogo                2   7.77997568e-05    8.7735e-07       1.1277%  
         P0_dxd_gogo                2   7.58946496e-05    8.4894e-07       1.1186%  
         P0_uux_gogo                3   4.95280258e-05    6.1323e-07       1.2381%  
         P0_uxu_gogo                3   4.93537313e-05    5.8661e-07       1.1886%  
         P0_ddx_gogo                3   2.55260418e-05    2.8247e-07       1.1066%  
         P0_dxd_gogo                3   2.56986722e-05    2.8074e-07       1.0924%  
         P0_ssx_gogo                2   9.17336883e-06    1.0144e-07       1.1058%  
         P0_sxs_gogo                2   9.18064181e-06    1.0127e-07       1.1031%  
         P0_ccx_gogo                2   4.04118255e-06    4.5145e-08       1.1171%  
         P0_cxc_gogo                2   4.09225763e-06    4.3448e-08       1.0617%  
         P0_ssx_gogo                3   3.09539844e-06    3.7558e-08       1.2134%  
         P0_sxs_gogo                3   3.06337373e-06    3.4718e-08       1.1333%  
         P0_bxb_gogo                2   2.05970071e-06    1.7849e-08       0.8666%  
         P0_bbx_gogo                2   2.06777738e-06    1.8021e-08       0.8715%  
         P0_cxc_gogo                3   1.33943259e-06    1.3801e-08       1.0303%  
         P0_ccx_gogo                3   1.37212251e-06    1.2975e-08       0.9456%  
         P0_bbx_gogo                3   6.89666041e-07    7.6248e-09       1.1056%  
         P0_bxb_gogo                3   6.86480456e-07    6.2091e-09       0.9045%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.27343505e+03    3.4728e+00       0.2727%  
          P0_gg_gogo                1   1.69720907e+02    1.5049e+00       0.8867%  
         P0_uux_gogo                1   2.53953564e+01    1.3901e-01       0.5474%  
         P0_uxu_gogo                1   2.53701886e+01    1.3490e-01       0.5317%  
         P0_dxd_gogo                1   1.51490239e+01    8.6341e-02       0.5699%  
         P0_ddx_gogo                1   1.50799131e+01    8.1897e-02       0.5431%  
         P0_sxs_gogo                1   2.39427765e+00    1.3890e-02       0.5801%  
         P0_ssx_gogo                1   2.35485780e+00    1.2827e-02       0.5447%  
         P0_cxc_gogo                1   1.22838091e+00    7.8777e-03       0.6413%  
         P0_ccx_gogo                1   1.24036876e+00    7.4193e-03       0.5982%  
         P0_bxb_gogo                1   6.01596379e-01    3.6488e-03       0.6065%  
         P0_bbx_gogo                1   5.99801820e-01    3.3462e-03       0.5579%  
         P0_uxu_gogo                2   2.02536156e-04    1.4842e-06       0.7328%  
         P0_uux_gogo                2   2.00624938e-04    1.4427e-06       0.7191%  
         P0_ddx_gogo                2   1.03238917e-04    7.1069e-07       0.6884%  
         P0_dxd_gogo                2   1.01607403e-04    6.7791e-07       0.6672%  
         P0_uux_gogo                3   6.77542290e-05    5.0379e-07       0.7436%  
         P0_uxu_gogo                3   6.69581261e-05    4.7651e-07       0.7116%  
         P0_ddx_gogo                3   3.37328296e-05    2.2801e-07       0.6759%  
         P0_dxd_gogo                3   3.37514037e-05    2.2686e-07       0.6721%  
         P0_ssx_gogo                2   1.16730321e-05    8.5502e-08       0.7325%  
         P0_sxs_gogo                2   1.17546671e-05    8.4646e-08       0.7201%  
         P0_ccx_gogo                2   4.84356281e-06    4.0382e-08       0.8337%  
         P0_cxc_gogo                2   4.83660579e-06    3.8801e-08       0.8022%  
         P0_ssx_gogo                3   3.92523034e-06    3.2800e-08       0.8356%  
         P0_sxs_gogo                3   3.88980416e-06    2.9626e-08       0.7616%  
         P0_bxb_gogo                2   2.34570502e-06    1.5704e-08       0.6695%  
         P0_bbx_gogo                2   2.37623438e-06    1.5698e-08       0.6606%  
         P0_cxc_gogo                3   1.59929557e-06    1.2111e-08       0.7573%  
         P0_ccx_gogo                3   1.60366261e-06    1.1359e-08       0.7083%  
         P0_bbx_gogo                3   7.94887219e-07    6.7705e-09       0.8518%  
         P0_bxb_gogo                3   7.89104869e-07    5.4575e-09       0.6916%  

Total ABS and 
Total: 
                      1.53257059e+03 +- 3.7917e+00  (2.4741e-01%)
                      1.16280198e+03 +- 4.5456e+00  (3.9092e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/run_m250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.500000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.163e+03 +- 4.5e+00 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.164e+03 pb  +12.7% -13.0%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.164e+03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.7832799e-05   +9.9079475e-08  +4.7832799e-05   +3.9678309e-05   +5.6800249e-05   +4.7832799e-05   +2.9595364e-05   +6.6070234e-05   +4.7832799e-05   +4.3482193e-05   +5.2746533e-05   +4.4014831e-05   +3.9678309e-05   +4.9040840e-05   +5.2185993e-05   +4.7932536e-05   +5.6800249e-05   +4.7832799e-05   +4.7058212e-05   +5.9836270e-05   +3.9535216e-05   +5.7502293e-05   +4.7439013e-05   +3.7856658e-05   +5.0190819e-05   +3.2568946e-05   +9.9315236e-05   +3.9615082e-05   +2.1292730e-05   +3.7353373e-05   +6.7247035e-05   +6.5506515e-05   +4.0093939e-05   +7.1541712e-05   +8.0446082e-05   +4.8932138e-05   +4.9644848e-05   +6.7134771e-05   +5.2630975e-05   +7.0256205e-05   +3.8622827e-05   +3.5924478e-05   +7.4698052e-05   +4.4145807e-05   +6.5839884e-05   +4.8807074e-05   +2.6270377e-05   +3.0305330e-05   +5.3300472e-05   +5.2817877e-05   +5.2858464e-05   +2.7122355e-05   +5.5897207e-05   +4.2444777e-05   +5.3621943e-05   +3.2961939e-05   +2.4771357e-05   +6.4340531e-05   +5.7658810e-05   +3.2151084e-05   +2.3772888e-05   +5.1436320e-05   +4.0203484e-05   +2.2186178e-05   +4.5937839e-05   +4.1519993e-05   +4.2480929e-05   +3.6066043e-05   +8.4171872e-06   +7.5619974e-05   +3.9560062e-05   +4.3717070e-05   +2.4903757e-05   +4.9041123e-05   +5.8083061e-05   +4.7618642e-05   +4.8657256e-05   +6.9384024e-05   +7.0239517e-06   +5.5621132e-05   +6.3684731e-05   +4.8903063e-05   +3.8926344e-05   +4.0855490e-05   +2.7604435e-05   +2.9041957e-05   +4.0401581e-05   +3.3417363e-05   +3.1232735e-05   +4.0945510e-05   +4.9276729e-05   +5.2149297e-05   +1.1766668e-04   +2.8776097e-05   +2.4259194e-05   +5.3294767e-05   +3.1926298e-05   +3.8580562e-05   +2.7462577e-05   +5.9519495e-05   +2.3996021e-05   +7.1613140e-05   +5.0582017e-05   +6.1887987e-05   +6.9754899e-05   +5.5867258e-05   +6.0879024e-05   +5.4134297e-05   +5.8187125e-05   +2.9905326e-05   +6.1351878e-05   +2.5388396e-05   +9.6840780e-05   +5.5646544e-05   +4.6476509e-05   +3.5483546e-05   +4.3455413e-05   +6.6420196e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.6018992e-05   +5.4216084e-08  +2.6018992e-05   +1.9196698e-05   +3.6183596e-05   +2.6018992e-05   +1.5168833e-05   +3.6869151e-05   +2.6018992e-05   +2.2774536e-05   +3.0018333e-05   +2.1931456e-05   +1.9196698e-05   +2.5302507e-05   +3.1362855e-05   +2.7452044e-05   +3.6183596e-05   +2.6018992e-05   +2.5496617e-05   +3.2210617e-05   +2.0686181e-05   +3.1540721e-05   +2.5507499e-05   +1.9445932e-05   +2.7146466e-05   +1.6912437e-05   +5.6517224e-05   +2.0517545e-05   +1.0027570e-05   +1.9385171e-05   +3.6234572e-05   +3.5909530e-05   +2.0881183e-05   +4.2279527e-05   +4.3268466e-05   +2.5435888e-05   +2.8324984e-05   +3.8618250e-05   +2.9635423e-05   +4.1738566e-05   +2.0048497e-05   +1.9424562e-05   +4.3080480e-05   +2.3549954e-05   +3.4657253e-05   +2.5419460e-05   +1.2628168e-05   +1.6908577e-05   +2.9700132e-05   +2.8757773e-05   +2.9238858e-05   +1.4872243e-05   +2.9807874e-05   +2.2268036e-05   +2.8709064e-05   +1.7982284e-05   +1.2596708e-05   +3.6906766e-05   +3.2813709e-05   +1.6410679e-05   +1.1844867e-05   +2.8861315e-05   +2.1675347e-05   +1.2808771e-05   +2.3626789e-05   +2.1179597e-05   +2.2355506e-05   +1.8865756e-05   +1.7816151e-06   +4.2628645e-05   +2.1468528e-05   +2.1983377e-05   +1.1565366e-05   +2.5736122e-05   +3.2127100e-05   +2.5941143e-05   +2.6575992e-05   +4.0773931e-05   +2.0170138e-06   +3.1444626e-05   +3.4358444e-05   +2.5794517e-05   +1.9167976e-05   +2.1989552e-05   +1.4373314e-05   +1.4159465e-05   +1.9862856e-05   +1.5321832e-05   +1.6711884e-05   +2.2113391e-05   +2.5577608e-05   +2.7616698e-05   +6.7984993e-05   +1.5507806e-05   +1.2592123e-05   +2.9646872e-05   +1.6869506e-05   +1.9684058e-05   +1.4140826e-05   +3.2597719e-05   +1.1080608e-05   +3.9880368e-05   +2.6308107e-05   +3.3822693e-05   +3.7277697e-05   +3.0646075e-05   +3.3690122e-05   +2.9088737e-05   +3.1768670e-05   +1.5194764e-05   +3.4282121e-05   +1.4509977e-05   +5.4497499e-05   +3.1128440e-05   +2.4761355e-05   +1.9054412e-05   +2.2358711e-05   +3.5910919e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m2500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.6636e-05:7.2677e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.6429e-01:5.3378e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.3652e-05:4.0556e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.1717e-01:5.8381e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.500000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.08341274e-05    3.0528e-07       2.8178%  
         P0_uux_gogo                1   1.66460217e-05    1.7600e-07       1.0573%  
         P0_uxu_gogo                1   1.66615984e-05    1.7513e-07       1.0511%  
          P0_gg_gogo                1   2.08953498e-06    5.2988e-08       2.5359%  
         P0_ddx_gogo                1   5.25434737e-07    4.7297e-08       9.0015%  
         P0_dxd_gogo                1   5.30077748e-07    2.2276e-08       4.2025%  
         P0_ssx_gogo                1   1.34462373e-07    7.1708e-09       5.3330%  
         P0_sxs_gogo                1   1.40183219e-07    4.4131e-09       3.1481%  
         P0_uux_gogo                2   1.34894288e-07    1.7808e-09       1.3202%  
         P0_uxu_gogo                2   1.39873254e-07    1.6419e-09       1.1738%  
         P0_uux_gogo                3   4.48873082e-08    5.6035e-10       1.2483%  
         P0_uxu_gogo                3   4.56756473e-08    5.3242e-10       1.1657%  
         P0_ddx_gogo                2   4.54528373e-09    4.1408e-10       9.1101%  
         P0_dxd_gogo                2   3.91469346e-09    4.1733e-10       10.6605%  
         P0_ddx_gogo                3   1.45817574e-09    1.4388e-10       9.8672%  
         P0_dxd_gogo                3   1.35269962e-09    1.3580e-10       10.0388%  
         P0_ccx_gogo                1   3.20101439e-09    1.0209e-10       3.1893%  
         P0_cxc_gogo                1   3.31814170e-09    6.5857e-11       1.9848%  
         P0_sxs_gogo                2   4.47710263e-10    6.2707e-11       14.0061%  
         P0_ssx_gogo                2   5.52613102e-10    6.0243e-11       10.9016%  
         P0_bxb_gogo                1   1.38629709e-09    3.8773e-11       2.7969%  
         P0_bbx_gogo                1   1.38896732e-09    3.5063e-11       2.5244%  
         P0_ssx_gogo                3   1.45983479e-10    2.3382e-11       16.0169%  
         P0_sxs_gogo                3   1.39317255e-10    2.1122e-11       15.1607%  
         P0_ccx_gogo                2   1.63277354e-11    7.4142e-13       4.5408%  
         P0_cxc_gogo                2   1.77320232e-11    7.5629e-13       4.2651%  
         P0_bxb_gogo                2   8.71478812e-12    2.5740e-13       2.9536%  
         P0_bbx_gogo                2   8.24968517e-12    2.4633e-13       2.9859%  
         P0_ccx_gogo                3   5.73928860e-12    2.5294e-13       4.4072%  
         P0_cxc_gogo                3   5.87846969e-12    2.3944e-13       4.0732%  
         P0_bxb_gogo                3   2.70607361e-12    8.3978e-14       3.1033%  
         P0_bbx_gogo                3   2.75184958e-12    8.3443e-14       3.0322%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.89562674e-05    2.4253e-07       1.2794%  
         P0_uux_gogo                1   1.76555858e-05    1.6303e-07       0.9234%  
         P0_uxu_gogo                1   1.76371237e-05    1.6161e-07       0.9163%  
          P0_gg_gogo                1   3.51870619e-06    4.0816e-08       1.1600%  
         P0_ddx_gogo                1   3.11320604e-06    3.1495e-08       1.0117%  
         P0_dxd_gogo                1   3.14843584e-06    1.4469e-08       0.4596%  
         P0_ssx_gogo                1   4.54046122e-07    5.1917e-09       1.1434%  
         P0_sxs_gogo                1   4.50988348e-07    2.7780e-09       0.6160%  
         P0_uux_gogo                2   1.43659901e-07    1.6905e-09       1.1767%  
         P0_uxu_gogo                2   1.48531341e-07    1.5362e-09       1.0343%  
         P0_uux_gogo                3   4.80106331e-08    5.2564e-10       1.0948%  
         P0_uxu_gogo                3   4.84702461e-08    4.9795e-10       1.0273%  
         P0_ddx_gogo                2   2.64687637e-08    2.8873e-10       1.0908%  
         P0_dxd_gogo                2   2.64359776e-08    2.8719e-10       1.0864%  
         P0_ddx_gogo                3   8.89648219e-09    1.0185e-10       1.1448%  
         P0_dxd_gogo                3   8.76241674e-09    9.3877e-11       1.0714%  
         P0_ccx_gogo                1   6.87344661e-09    7.3768e-11       1.0732%  
         P0_cxc_gogo                1   6.97179551e-09    4.4509e-11       0.6384%  
         P0_sxs_gogo                2   4.00105593e-09    4.3503e-11       1.0873%  
         P0_ssx_gogo                2   3.85111838e-09    4.1186e-11       1.0695%  
         P0_bxb_gogo                1   2.49423315e-09    3.0463e-11       1.2213%  
         P0_bbx_gogo                1   2.50206541e-09    2.5035e-11       1.0006%  
         P0_ssx_gogo                3   1.33010361e-09    1.8004e-11       1.3536%  
         P0_sxs_gogo                3   1.32660945e-09    1.4750e-11       1.1118%  
         P0_ccx_gogo                2   4.72709714e-11    5.3600e-13       1.1339%  
         P0_cxc_gogo                2   4.81310037e-11    5.3397e-13       1.1094%  
         P0_bxb_gogo                2   1.69371977e-11    1.9165e-13       1.1315%  
         P0_bbx_gogo                2   1.63668905e-11    1.8405e-13       1.1245%  
         P0_ccx_gogo                3   1.61056668e-11    1.8329e-13       1.1381%  
         P0_cxc_gogo                3   1.57865324e-11    1.6876e-13       1.0690%  
         P0_bxb_gogo                3   5.40833515e-12    6.3404e-14       1.1723%  
         P0_bbx_gogo                3   5.45165858e-12    6.2957e-14       1.1548%  

Total ABS and 
Total: 
                      6.54231171e-05 +- 3.3826e-07  (5.1704e-01%)
                      4.79486901e-05 +- 4.0058e-07  (8.3543e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/res_1.txt <==


Cross section per integration channel:
         P0_uux_gogo                1   1.66634026e-05    8.7705e-08       0.5263%  
         P0_uxu_gogo                1   1.65398896e-05    8.7374e-08       0.5283%  
          P0_gg_gogo                2   1.07300878e-05    9.1737e-08       0.8549%  
          P0_gg_gogo                1   2.09809323e-06    3.3869e-08       1.6143%  
         P0_ddx_gogo                1   5.55160076e-07    3.0243e-08       5.4477%  
         P0_dxd_gogo                1   5.52481782e-07    1.4782e-08       2.6755%  
         P0_ssx_gogo                1   1.33549455e-07    4.2855e-09       3.2090%  
         P0_sxs_gogo                1   1.35492318e-07    2.9014e-09       2.1414%  
         P0_uux_gogo                2   1.36119093e-07    1.0460e-09       0.7685%  
         P0_uxu_gogo                2   1.35176434e-07    1.0008e-09       0.7404%  
         P0_uxu_gogo                3   4.49548538e-08    3.5419e-10       0.7879%  
         P0_uux_gogo                3   4.50214520e-08    3.4364e-10       0.7633%  
         P0_ddx_gogo                2   4.23416432e-09    2.6767e-10       6.3217%  
         P0_dxd_gogo                2   4.04725708e-09    2.5604e-10       6.3262%  
         P0_dxd_gogo                3   1.36166597e-09    8.6131e-11       6.3254%  
         P0_ddx_gogo                3   1.46392097e-09    8.4288e-11       5.7577%  
         P0_ccx_gogo                1   3.21672436e-09    6.2013e-11       1.9278%  
         P0_sxs_gogo                2   3.96153471e-10    4.3760e-11       11.0462%  
         P0_cxc_gogo                1   3.17518601e-09    4.2907e-11       1.3513%  
         P0_ssx_gogo                2   4.96120651e-10    3.7216e-11       7.5015%  
         P0_bxb_gogo                1   1.39980244e-09    2.2254e-11       1.5898%  
         P0_bbx_gogo                1   1.41317874e-09    2.1862e-11       1.5470%  
         P0_ssx_gogo                3   1.39234566e-10    1.2759e-11       9.1635%  
         P0_sxs_gogo                3   1.53284935e-10    1.2014e-11       7.8375%  
         P0_ccx_gogo                2   1.71636731e-11    4.5215e-13       2.6343%  
         P0_cxc_gogo                2   1.71008786e-11    4.2778e-13       2.5015%  
         P0_ccx_gogo                3   5.49033088e-12    1.5677e-13       2.8553%  
         P0_bbx_gogo                2   8.42935095e-12    1.5506e-13       1.8395%  
         P0_bxb_gogo                2   8.57896460e-12    1.5200e-13       1.7717%  
         P0_cxc_gogo                3   5.92461281e-12    1.5035e-13       2.5377%  
         P0_bxb_gogo                3   2.81836867e-12    5.2073e-14       1.8476%  
         P0_bbx_gogo                3   2.68812407e-12    5.1112e-14       1.9014%  


ABS cross section per integration channel:
         P0_uux_gogo                1   1.77492957e-05    7.9122e-08       0.4458%  
         P0_uxu_gogo                1   1.76673160e-05    7.8694e-08       0.4454%  
          P0_gg_gogo                2   1.87890389e-05    6.7378e-08       0.3586%  
          P0_gg_gogo                1   3.58610867e-06    2.5535e-08       0.7121%  
         P0_ddx_gogo                1   3.12384099e-06    1.9175e-08       0.6138%  
         P0_dxd_gogo                1   3.05669651e-06    8.9662e-09       0.2933%  
         P0_ssx_gogo                1   4.56867180e-07    2.7292e-09       0.5974%  
         P0_sxs_gogo                1   4.45409162e-07    1.8088e-09       0.4061%  
         P0_uux_gogo                2   1.45974102e-07    9.6720e-10       0.6626%  
         P0_uxu_gogo                2   1.44214035e-07    9.2594e-10       0.6421%  
         P0_uxu_gogo                3   4.84117238e-08    3.2719e-10       0.6758%  
         P0_uux_gogo                3   4.83723527e-08    3.1657e-10       0.6544%  
         P0_ddx_gogo                2   2.64286154e-08    1.8087e-10       0.6844%  
         P0_dxd_gogo                2   2.60831960e-08    1.6617e-10       0.6371%  
         P0_dxd_gogo                3   8.73394171e-09    5.6256e-11       0.6441%  
         P0_ddx_gogo                3   8.63830310e-09    5.4409e-11       0.6299%  
         P0_ccx_gogo                1   6.87572235e-09    4.1613e-11       0.6052%  
         P0_sxs_gogo                2   4.30648669e-09    2.9361e-11       0.6818%  
         P0_cxc_gogo                1   6.88192821e-09    2.7850e-11       0.4047%  
         P0_ssx_gogo                2   3.82521325e-09    2.3705e-11       0.6197%  
         P0_bxb_gogo                1   2.46418764e-09    1.6094e-11       0.6531%  
         P0_bbx_gogo                1   2.48098610e-09    1.5495e-11       0.6245%  
         P0_ssx_gogo                3   1.30941553e-09    8.0704e-12       0.6163%  
         P0_sxs_gogo                3   1.25361891e-09    7.4731e-12       0.5961%  
         P0_ccx_gogo                2   4.69454958e-11    3.0855e-13       0.6572%  
         P0_cxc_gogo                2   4.62618108e-11    2.7818e-13       0.6013%  
         P0_ccx_gogo                3   1.54435193e-11    1.1229e-13       0.7271%  
         P0_bbx_gogo                2   1.66159721e-11    1.1076e-13       0.6666%  
         P0_bxb_gogo                2   1.67757565e-11    1.0595e-13       0.6315%  
         P0_cxc_gogo                3   1.57346914e-11    1.0223e-13       0.6497%  
         P0_bxb_gogo                3   5.44416415e-12    3.8342e-14       0.7043%  
         P0_bbx_gogo                3   5.40387350e-12    3.6830e-14       0.6815%  

Total ABS and 
Total: 
                      6.53609956e-05 +- 1.3456e-07  (2.0587e-01%)
                      4.77909936e-05 +- 1.6140e-07  (3.3773e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/run_m2500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.500000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.779e-05 +- 1.6e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.783e-05 pb  +18.7% -17.0%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.783e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.3999418e-05   +3.8482044e-08  +1.3999418e-05   +1.1630220e-05   +1.6639836e-05   +1.3999418e-05   +5.7956552e-06   +2.2203182e-05   +1.3999418e-05   +1.2718652e-05   +1.5451462e-05   +1.2902594e-05   +1.1630220e-05   +1.4379549e-05   +1.5258294e-05   +1.3995683e-05   +1.6639836e-05   +1.3999418e-05   +1.3502421e-05   +1.7409064e-05   +9.5908949e-06   +1.7923326e-05   +1.3192353e-05   +8.4708009e-06   +1.4681902e-05   +7.0695964e-06   +3.6165131e-05   +9.2244247e-06   +1.8572657e-06   +8.0816209e-06   +1.9856184e-05   +2.0615510e-05   +9.7433189e-06   +2.8873188e-05   +2.3896767e-05   +1.2291034e-05   +1.7600957e-05   +2.4831501e-05   +1.7739905e-05   +2.8826431e-05   +9.1034976e-06   +9.8790142e-06   +2.8262098e-05   +1.1776420e-05   +1.7870339e-05   +1.2282546e-05   +3.4423766e-06   +8.8483676e-06   +1.7267551e-05   +1.5271297e-05   +1.6828706e-05   +7.0691658e-06   +1.5509115e-05   +1.0586680e-05   +1.4970098e-05   +9.1476397e-06   +4.2028718e-06   +2.3785141e-05   +2.0473216e-05   +6.5766443e-06   +3.7399001e-06   +1.7038553e-05   +1.0962927e-05   +6.9352046e-06   +1.0985454e-05   +9.2104107e-06   +1.0819191e-05   +8.7213377e-06   -4.5760185e-06   +2.6419060e-05   +1.1129182e-05   +8.5812399e-06   +2.4068483e-06   +1.2446476e-05   +1.8447349e-05   +1.4239094e-05   +1.4615246e-05   +2.7553155e-05   -3.4000935e-06   +1.8893060e-05   +1.8076789e-05   +1.2986805e-05   +6.6724109e-06   +1.1329390e-05   +6.3135473e-06   +4.4181190e-06   +6.7925145e-06   +3.3540985e-06   +8.0565287e-06   +1.1305099e-05   +1.1697044e-05   +1.3917700e-05   +4.5979590e-05   +7.4524155e-06   +4.9975148e-06   +1.7205242e-05   +7.5143610e-06   +8.0581930e-06   +5.6862826e-06   +1.8406561e-05   +1.9781305e-06   +2.4295791e-05   +1.2612250e-05   +1.8631934e-05   +2.0557141e-05   +1.7189713e-05   +1.9629134e-05   +1.5503612e-05   +1.7796036e-05   +5.8771126e-06   +2.0405163e-05   +7.4881751e-06   +3.4611729e-05   +1.8267104e-05   +1.2112412e-05   +9.4985336e-06   +9.9509274e-06   +1.9949743e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.4974539e-06   +1.1980808e-08  +7.4974539e-06   +5.5658543e-06   +1.0348241e-05   +7.4974539e-06   +2.6630716e-06   +1.2331836e-05   +7.4974539e-06   +6.5707633e-06   +8.6374068e-06   +6.3508215e-06   +5.5658543e-06   +7.3164357e-06   +8.9824945e-06   +7.8722504e-06   +1.0348241e-05   +7.4974539e-06   +7.1900905e-06   +9.1100603e-06   +4.8200441e-06   +9.8044130e-06   +6.8847718e-06   +4.0629451e-06   +7.7202769e-06   +3.4479357e-06   +2.0088244e-05   +4.4517829e-06   +3.9554524e-07   +3.6618476e-06   +1.0411039e-05   +1.1144182e-05   +4.7954457e-06   +1.6889626e-05   +1.2561669e-05   +6.1059676e-06   +1.0061106e-05   +1.4017786e-05   +9.8688188e-06   +1.6843205e-05   +4.3644351e-06   +5.3178522e-06   +1.6111623e-05   +6.0896792e-06   +9.2198492e-06   +6.1100879e-06   +1.1499862e-06   +4.9843317e-06   +9.4516699e-06   +8.0608792e-06   +9.1455275e-06   +3.7764946e-06   +8.0676870e-06   +5.2636669e-06   +7.7907072e-06   +4.9593400e-06   +2.0184806e-06   +1.3671682e-05   +1.1475367e-05   +3.0620225e-06   +1.5333522e-06   +9.5594557e-06   +5.7166801e-06   +4.0568232e-06   +5.3472690e-06   +4.4123960e-06   +5.4491269e-06   +4.2176168e-06   -3.6441897e-06   +1.4686289e-05   +5.8619238e-06   +3.7352547e-06   +3.7941355e-07   +6.3101253e-06   +9.8973734e-06   +7.6102443e-06   +7.7524240e-06   +1.5910387e-05   -2.5266699e-06   +1.0482252e-05   +9.2801383e-06   +6.6853650e-06   +2.7150399e-06   +5.9427272e-06   +3.1566372e-06   +1.6258655e-06   +2.8221545e-06   +4.7090825e-07   +4.2953829e-06   +5.9529261e-06   +5.7235862e-06   +7.0930969e-06   +2.6160413e-05   +3.8614426e-06   +2.5747387e-06   +9.6749075e-06   +3.8503722e-06   +3.7442947e-06   +2.6937550e-06   +9.9015051e-06   -7.8880016e-08   +1.3024099e-05   +6.2034310e-06   +1.0024366e-05   +1.0492798e-05   +9.2783471e-06   +1.0643201e-05   +8.0689367e-06   +9.5075632e-06   +2.6847173e-06   +1.1293885e-05   +4.4270099e-06   +1.9257987e-05   +1.0174403e-05   +6.3147996e-06   +4.9476794e-06   +4.6249796e-06   +1.0590795e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m2750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.2161e-06:2.4423e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.6729e-01:8.2041e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3968e-06:1.3565e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-9.5431e-01:9.0272e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.750000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/res_0.txt <==


Cross section per integration channel:
         P0_uux_gogo                1   5.39144254e-06    6.3351e-08       1.1750%  
         P0_uxu_gogo                1   5.48083715e-06    6.0893e-08       1.1110%  
          P0_gg_gogo                2   2.17354313e-06    7.0500e-08       3.2435%  
         P0_ddx_gogo                1   7.26257625e-08    1.6481e-08       22.6936%  
          P0_gg_gogo                1   4.50239887e-07    1.2748e-08       2.8314%  
         P0_dxd_gogo                1   7.52598181e-08    1.5347e-08       20.3921%  
         P0_ssx_gogo                1   -3.77888499e-09    2.3916e-09       -63.2873%  
         P0_sxs_gogo                1   -4.70607319e-09    2.3147e-09       -49.1858%  
         P0_uxu_gogo                2   6.19120840e-08    8.0433e-10       1.2991%  
         P0_uux_gogo                2   6.14539656e-08    7.7937e-10       1.2682%  
         P0_uxu_gogo                3   2.05629443e-08    2.8390e-10       1.3806%  
         P0_uux_gogo                3   2.06892923e-08    2.5976e-10       1.2555%  
         P0_ddx_gogo                2   1.60852454e-09    2.1079e-10       13.1043%  
         P0_dxd_gogo                2   1.28275905e-09    9.3351e-11       7.2774%  
         P0_ddx_gogo                3   4.56871505e-10    6.5320e-11       14.2973%  
         P0_ssx_gogo                2   -3.41818640e-10    4.5341e-11       -13.2645%  
         P0_dxd_gogo                3   4.94011703e-10    3.4580e-11       6.9999%  
         P0_sxs_gogo                2   -3.02356489e-10    3.0070e-11       -9.9452%  
         P0_cxc_gogo                1   1.72190364e-10    2.0833e-11       12.0991%  
         P0_ccx_gogo                1   1.46902873e-10    1.5026e-11       10.2286%  
         P0_sxs_gogo                3   -1.15058516e-10    9.8395e-12       -8.5517%  
         P0_bbx_gogo                1   1.48255279e-10    6.9373e-12       4.6793%  
         P0_bxb_gogo                1   1.41510683e-10    6.8219e-12       4.8208%  
         P0_ssx_gogo                3   -1.02092262e-10    4.6448e-12       -4.5496%  
         P0_ccx_gogo                2   2.81825687e-13    2.2409e-13       79.5145%  
         P0_cxc_gogo                2   9.74025195e-14    9.5983e-14       98.5421%  
         P0_cxc_gogo                3   -9.23655902e-15    7.4499e-14       -806.5639%  
         P0_bbx_gogo                2   9.08659826e-13    7.1323e-14       7.8492%  
         P0_bxb_gogo                2   9.35355856e-13    6.8971e-14       7.3738%  
         P0_ccx_gogo                3   2.85533683e-15    4.0597e-14       1421.7798%  
         P0_bxb_gogo                3   2.91365416e-13    2.4759e-14       8.4975%  
         P0_bbx_gogo                3   2.89346756e-13    2.3643e-14       8.1713%  


ABS cross section per integration channel:
         P0_uux_gogo                1   5.81105101e-06    5.8289e-08       1.0031%  
         P0_uxu_gogo                1   5.88059296e-06    5.5674e-08       0.9467%  
          P0_gg_gogo                2   4.16675391e-06    5.5593e-08       1.3342%  
         P0_ddx_gogo                1   1.09686725e-06    1.0544e-08       0.9613%  
          P0_gg_gogo                1   8.00868984e-07    9.9993e-09       1.2486%  
         P0_dxd_gogo                1   1.04791087e-06    9.5122e-09       0.9077%  
         P0_ssx_gogo                1   1.58767383e-07    1.5646e-09       0.9854%  
         P0_sxs_gogo                1   1.55191369e-07    1.4682e-09       0.9460%  
         P0_uxu_gogo                2   6.71479929e-08    7.4376e-10       1.1076%  
         P0_uux_gogo                2   6.62120126e-08    7.2810e-10       1.0996%  
         P0_uxu_gogo                3   2.22251574e-08    2.6699e-10       1.2013%  
         P0_uux_gogo                3   2.23314281e-08    2.4072e-10       1.0779%  
         P0_ddx_gogo                2   1.36987388e-08    1.4337e-10       1.0466%  
         P0_dxd_gogo                2   1.30049405e-08    6.0164e-11       0.4626%  
         P0_ddx_gogo                3   4.25900975e-09    4.4013e-11       1.0334%  
         P0_ssx_gogo                2   7.28534061e-09    3.2193e-11       0.4419%  
         P0_dxd_gogo                3   4.46158755e-09    2.4121e-11       0.5406%  
         P0_sxs_gogo                2   1.88695973e-09    2.1231e-11       1.1251%  
         P0_cxc_gogo                1   1.36145730e-09    1.3752e-11       1.0101%  
         P0_ccx_gogo                1   1.32328120e-09    1.0436e-11       0.7886%  
         P0_sxs_gogo                3   6.27885021e-10    6.8784e-12       1.0955%  
         P0_bbx_gogo                1   4.55271463e-10    4.7813e-12       1.0502%  
         P0_bxb_gogo                1   4.49190369e-10    4.7310e-12       1.0532%  
         P0_ssx_gogo                3   6.42390833e-10    3.0508e-12       0.4749%  
         P0_ccx_gogo                2   1.34189766e-11    1.6337e-13       1.2175%  
         P0_cxc_gogo                2   1.28605213e-11    6.3680e-14       0.4952%  
         P0_cxc_gogo                3   4.30337614e-12    5.6080e-14       1.3032%  
         P0_bbx_gogo                2   4.22809492e-12    5.2504e-14       1.2418%  
         P0_bxb_gogo                2   4.09610251e-12    5.1517e-14       1.2577%  
         P0_ccx_gogo                3   5.16679962e-12    2.9212e-14       0.5654%  
         P0_bxb_gogo                3   1.44786730e-12    1.8735e-14       1.2940%  
         P0_bbx_gogo                3   1.42029021e-12    1.6667e-14       1.1735%  

Total ABS and 
Total: 
                      1.93454233e-05 +- 9.9475e-08  (5.1420e-01%)
                      1.38036741e-05 +- 1.1564e-07  (8.3778e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/res_1.txt <==


Cross section per integration channel:
         P0_uux_gogo                1   5.52758839e-06    2.9862e-08       0.5402%  
         P0_uxu_gogo                1   5.48379263e-06    2.8376e-08       0.5174%  
          P0_gg_gogo                2   2.26140125e-06    2.4995e-08       1.1053%  
         P0_dxd_gogo                1   8.66618156e-08    9.9801e-09       11.5161%  
         P0_ddx_gogo                1   6.97366654e-08    9.6808e-09       13.8820%  
          P0_gg_gogo                1   4.33354135e-07    7.5168e-09       1.7346%  
         P0_ssx_gogo                1   -4.91012788e-09    1.5114e-09       -30.7811%  
         P0_sxs_gogo                1   -3.97689389e-09    1.4746e-09       -37.0783%  
         P0_uxu_gogo                2   6.16700975e-08    4.8769e-10       0.7908%  
         P0_uux_gogo                2   6.16179354e-08    4.8754e-10       0.7912%  
         P0_uxu_gogo                3   2.03270068e-08    1.6110e-10       0.7926%  
         P0_uux_gogo                3   2.06426798e-08    1.5752e-10       0.7631%  
         P0_ddx_gogo                2   1.33775285e-09    1.2041e-10       9.0013%  
         P0_ddx_gogo                3   4.27301290e-10    7.9153e-11       18.5240%  
         P0_dxd_gogo                2   1.33615571e-09    6.3325e-11       4.7393%  
         P0_dxd_gogo                3   4.59212106e-10    2.0890e-11       4.5491%  
         P0_sxs_gogo                2   -3.17708806e-10    1.8584e-11       -5.8494%  
         P0_ssx_gogo                2   -3.18061438e-10    1.1848e-11       -3.7251%  
         P0_cxc_gogo                1   1.42816811e-10    1.2739e-11       8.9201%  
         P0_ccx_gogo                1   1.48261166e-10    9.1116e-12       6.1456%  
         P0_sxs_gogo                3   -1.07301453e-10    7.0282e-12       -6.5499%  
         P0_bxb_gogo                1   1.44746683e-10    4.4170e-12       3.0516%  
         P0_bbx_gogo                1   1.41535574e-10    4.2357e-12       2.9927%  
         P0_ssx_gogo                3   -1.02574804e-10    3.0785e-12       -3.0012%  
         P0_ccx_gogo                2   -8.14628936e-14    1.5052e-13       -184.7757%  
         P0_cxc_gogo                3   6.61328389e-14    5.9505e-14       89.9775%  
         P0_cxc_gogo                2   8.00125564e-14    6.3987e-14       79.9716%  
         P0_bxb_gogo                2   8.75861416e-13    4.1895e-14       4.7833%  
         P0_bbx_gogo                2   9.18679019e-13    4.1384e-14       4.5047%  
         P0_ccx_gogo                3   3.03501040e-14    2.2613e-14       74.5080%  
         P0_bbx_gogo                3   3.04135768e-13    1.3965e-14       4.5916%  
         P0_bxb_gogo                3   3.01812298e-13    1.4206e-14       4.7068%  


ABS cross section per integration channel:
         P0_uux_gogo                1   5.94303605e-06    2.7317e-08       0.4596%  
         P0_uxu_gogo                1   5.87374636e-06    2.5990e-08       0.4425%  
          P0_gg_gogo                2   4.18365894e-06    1.9692e-08       0.4707%  
         P0_dxd_gogo                1   1.06778499e-06    5.8780e-09       0.5505%  
         P0_ddx_gogo                1   1.04715870e-06    5.5901e-09       0.5338%  
          P0_gg_gogo                1   8.16682435e-07    5.3982e-09       0.6610%  
         P0_ssx_gogo                1   1.55394975e-07    9.3608e-10       0.6024%  
         P0_sxs_gogo                1   1.56042084e-07    8.8518e-10       0.5673%  
         P0_uxu_gogo                2   6.65014660e-08    4.4993e-10       0.6766%  
         P0_uux_gogo                2   6.67035558e-08    4.4764e-10       0.6711%  
         P0_uxu_gogo                3   2.20941351e-08    1.4726e-10       0.6665%  
         P0_uux_gogo                3   2.20167141e-08    1.4643e-10       0.6651%  
         P0_ddx_gogo                2   1.24776579e-08    7.5268e-11       0.6032%  
         P0_ddx_gogo                3   7.02695827e-09    6.0411e-11       0.8597%  
         P0_dxd_gogo                2   1.23696032e-08    4.0645e-11       0.3286%  
         P0_dxd_gogo                3   4.13122425e-09    1.3382e-11       0.3239%  
         P0_sxs_gogo                2   1.89849318e-09    1.2044e-11       0.6344%  
         P0_ssx_gogo                2   1.83965948e-09    9.3958e-12       0.5107%  
         P0_cxc_gogo                1   1.33778321e-09    7.8217e-12       0.5847%  
         P0_ccx_gogo                1   1.33606684e-09    5.7122e-12       0.4275%  
         P0_sxs_gogo                3   6.40125141e-10    5.1277e-12       0.8010%  
         P0_bxb_gogo                1   4.56697974e-10    2.9641e-12       0.6490%  
         P0_bbx_gogo                1   4.47102160e-10    2.7678e-12       0.6191%  
         P0_ssx_gogo                3   6.15837373e-10    1.9590e-12       0.3181%  
         P0_ccx_gogo                2   1.25183179e-11    1.0279e-13       0.8211%  
         P0_cxc_gogo                3   5.18950285e-12    4.2011e-14       0.8095%  
         P0_cxc_gogo                2   1.25205298e-11    4.1260e-14       0.3295%  
         P0_bxb_gogo                2   4.20835798e-12    2.8053e-14       0.6666%  
         P0_bbx_gogo                2   4.17006317e-12    2.7694e-14       0.6641%  
         P0_ccx_gogo                3   4.17470538e-12    1.5656e-14       0.3750%  
         P0_bbx_gogo                3   1.38237391e-12    9.5386e-15       0.6900%  
         P0_bxb_gogo                3   1.42154516e-12    9.5335e-15       0.6706%  

Total ABS and 
Total: 
                      1.94654432e-05 +- 4.3663e-08  (2.2431e-01%)
                      1.40212002e-05 +- 5.0759e-08  (3.6202e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/run_m2750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 2.750000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m2750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.402e-05 +- 5.1e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.400e-05 pb  +18.9% -16.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.400e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.3151605e-06   +1.3390267e-08  +4.3151605e-06   +3.6041792e-06   +5.1071559e-06   +4.3151605e-06   +5.5795769e-07   +8.0723632e-06   +4.3151605e-06   +3.9259732e-06   +4.7552394e-06   +3.9917604e-06   +3.6041792e-06   +4.4402806e-06   +4.6873945e-06   +4.3034169e-06   +5.1071559e-06   +4.3151605e-06   +4.0697491e-06   +5.0802190e-06   +2.1832239e-06   +6.0986353e-06   +3.6286100e-06   +1.5337597e-06   +4.3246416e-06   +1.0984220e-06   +1.3286029e-05   +1.7335162e-06   -1.0358399e-06   +8.9927815e-07   +5.8887468e-06   +6.8445853e-06   +2.0896043e-06   +1.2366624e-05   +7.3214063e-06   +2.8818749e-06   +6.8706505e-06   +9.5503779e-06   +6.4330365e-06   +1.2333233e-05   +1.6399727e-06   +2.9678595e-06   +1.1374071e-05   +3.1136635e-06   +4.9854403e-06   +2.8832026e-06   -6.9031884e-07   +3.0176228e-06   +5.8125189e-06   +4.3778608e-06   +5.5677071e-06   +1.8631776e-06   +4.3639656e-06   +2.3209106e-06   +4.1697047e-06   +2.7815902e-06   +2.7248708e-07   +9.5985802e-06   +7.5620897e-06   +8.0943188e-07   -1.6779247e-07   +6.2471377e-06   +2.7545132e-06   +2.6376336e-06   +2.3715509e-06   +1.6723969e-06   +2.5253555e-06   +1.6996902e-06   -4.4250579e-06   +9.7864176e-06   +3.1489681e-06   +6.6049643e-07   -1.4197664e-06   +3.0624531e-06   +5.8506895e-06   +4.4306049e-06   +4.3686675e-06   +1.1359243e-05   -3.1182783e-06   +6.5688148e-06   +4.7038748e-06   +3.5569568e-06   +3.8422754e-08   +3.2214952e-06   +1.3590274e-06   -4.3162473e-07   +9.0422937e-08   -1.9552617e-06   +2.3810516e-06   +3.2015611e-06   +2.4887588e-06   +3.5769483e-06   +1.8368054e-05   +1.8547267e-06   +1.1285799e-06   +6.3092788e-06   +1.6268055e-06   +9.5891651e-07   +8.1508239e-07   +5.8831565e-06   -2.0959692e-06   +7.8814306e-06   +2.7504136e-06   +5.8652699e-06   +5.6758864e-06   +5.6798713e-06   +6.5427565e-06   +4.4402030e-06   +5.6418612e-06   +6.0262407e-07   +7.3559694e-06   +2.7046058e-06   +1.3044106e-05   +6.5347634e-06   +3.1469848e-06   +2.5744506e-06   +1.5109919e-06   +6.2490300e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.3245528e-06   +3.7957503e-09  +2.3245528e-06   +1.7385911e-06   +3.1785703e-06   +2.3245528e-06   +1.5527310e-07   +4.4938325e-06   +2.3245528e-06   +2.0395448e-06   +2.6745908e-06   +1.9815435e-06   +1.7385911e-06   +2.2799305e-06   +2.7625745e-06   +2.4238611e-06   +3.1785703e-06   +2.3245528e-06   +2.1770483e-06   +2.5976742e-06   +1.0833773e-06   +3.3381046e-06   +1.8296442e-06   +6.8201157e-07   +2.1896160e-06   +4.9230193e-07   +7.1952222e-06   +7.4545914e-07   -6.7148292e-07   +1.8441176e-07   +3.0035941e-06   +3.7104723e-06   +9.6806901e-07   +7.2049245e-06   +3.8329337e-06   +1.3458155e-06   +3.9165605e-06   +5.2849732e-06   +3.5846325e-06   +7.1038698e-06   +6.4783502e-07   +1.6370967e-06   +6.4238342e-06   +1.5879021e-06   +2.5663263e-06   +1.3675895e-06   -5.9208537e-07   +1.8001697e-06   +3.1555870e-06   +2.2726965e-06   +2.9668865e-06   +1.0026341e-06   +2.2386519e-06   +1.0605897e-06   +2.1273209e-06   +1.5521343e-06   +1.1588459e-07   +5.5210203e-06   +4.1472909e-06   +3.0033054e-07   -2.1442143e-07   +3.5433359e-06   +1.3901138e-06   +1.5977961e-06   +1.1206848e-06   +7.1095440e-07   +1.2273949e-06   +7.5416531e-07   -2.7732475e-06   +5.4247892e-06   +1.6374193e-06   +4.7997446e-08   -1.0904436e-06   +1.5229626e-06   +3.0636748e-06   +2.3828161e-06   +2.2361416e-06   +6.4520927e-06   -1.9185948e-06   +3.5978087e-06   +2.2820872e-06   +1.8384225e-06   -2.7345984e-07   +1.6769491e-06   +6.6544008e-07   -4.9917999e-07   -1.7889385e-07   -1.5441073e-06   +1.3582626e-06   +1.7135432e-06   +1.1905672e-06   +1.7658925e-06   +1.0199525e-05   +9.7902373e-07   +6.5804656e-07   +3.6048868e-06   +8.3963622e-07   +2.9661570e-07   +3.2556021e-07   +3.0996733e-06   -1.6835587e-06   +3.8787374e-06   +1.2428153e-06   +3.1876641e-06   +2.6666988e-06   +3.0978722e-06   +3.5405212e-06   +2.2810961e-06   +2.9990305e-06   +1.6297962e-07   +4.0768121e-06   +1.6715161e-06   +7.2318700e-06   +3.6674964e-06   +1.6962645e-06   +1.3444573e-06   +4.7658184e-07   +3.3168923e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m3000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.0216e-07:8.8796e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.2886e+00:1.2190e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.3975e-07:4.9432e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3811e+00:1.3065e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 3.000000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/res_0.txt <==


Cross section per integration channel:
         P0_uux_gogo                1   1.88939633e-06    2.2709e-08       1.2019%  
         P0_uxu_gogo                1   1.85371477e-06    2.1197e-08       1.1435%  
          P0_gg_gogo                2   4.15559411e-07    1.4788e-08       3.5586%  
         P0_ddx_gogo                1   3.56055676e-08    5.8989e-09       16.5673%  
         P0_dxd_gogo                1   3.67345460e-08    6.1109e-09       16.6354%  
          P0_gg_gogo                1   7.72719259e-08    2.9766e-09       3.8521%  
         P0_ssx_gogo                1   -1.88168303e-08    8.6272e-10       -4.5848%  
         P0_sxs_gogo                1   -2.01051177e-08    8.7338e-10       -4.3441%  
         P0_uxu_gogo                2   2.82709876e-08    3.6630e-10       1.2957%  
         P0_uux_gogo                2   2.85740802e-08    3.6079e-10       1.2626%  
         P0_uxu_gogo                3   9.28045567e-09    1.3203e-10       1.4227%  
         P0_uux_gogo                3   9.10586861e-09    1.2259e-10       1.3462%  
         P0_dxd_gogo                2   9.57655889e-10    9.2754e-11       9.6856%  
         P0_ddx_gogo                2   8.58448510e-10    9.0251e-11       10.5132%  
         P0_ddx_gogo                3   3.59945508e-10    3.0832e-11       8.5657%  
         P0_dxd_gogo                3   3.01441626e-10    3.0984e-11       10.2788%  
         P0_ssx_gogo                2   -3.68234855e-10    1.4100e-11       -3.8291%  
         P0_sxs_gogo                2   -3.79325227e-10    1.3567e-11       -3.5766%  
         P0_sxs_gogo                3   -1.35046532e-10    4.8561e-12       -3.5959%  
         P0_ssx_gogo                3   -1.22013756e-10    4.5544e-12       -3.7327%  
         P0_ccx_gogo                1   -9.59268306e-11    4.2502e-12       -4.4306%  
         P0_cxc_gogo                1   -9.87064385e-11    4.2303e-12       -4.2857%  
         P0_bbx_gogo                1   -1.06461645e-11    1.3509e-12       -12.6889%  
         P0_bxb_gogo                1   -9.30032393e-12    1.3221e-12       -14.2160%  
         P0_cxc_gogo                2   -1.51662313e-12    5.4926e-14       -3.6216%  
         P0_ccx_gogo                2   -1.44680642e-12    5.5199e-14       -3.8152%  
         P0_cxc_gogo                3   -5.13363750e-13    1.8292e-14       -3.5631%  
         P0_ccx_gogo                3   -5.01621669e-13    1.7757e-14       -3.5399%  
         P0_bbx_gogo                2   -1.89416201e-13    1.7210e-14       -9.0858%  
         P0_bxb_gogo                2   -2.09187195e-13    1.2439e-14       -5.9465%  
         P0_bxb_gogo                3   -7.88225458e-14    7.3173e-15       -9.2833%  
         P0_bbx_gogo                3   -7.06688026e-14    5.8469e-15       -8.2737%  


ABS cross section per integration channel:
         P0_uux_gogo                1   2.02732306e-06    2.1095e-08       1.0405%  
         P0_uxu_gogo                1   1.99089702e-06    1.9509e-08       0.9799%  
          P0_gg_gogo                2   8.87491504e-07    1.1420e-08       1.2868%  
         P0_ddx_gogo                1   3.97591604e-07    3.7479e-09       0.9427%  
         P0_dxd_gogo                1   4.14281470e-07    3.7417e-09       0.9032%  
          P0_gg_gogo                1   1.70830176e-07    2.3499e-09       1.3756%  
         P0_ssx_gogo                1   5.79779187e-08    5.9294e-10       1.0227%  
         P0_sxs_gogo                1   5.80101717e-08    5.8923e-10       1.0157%  
         P0_uxu_gogo                2   3.05177773e-08    3.4159e-10       1.1193%  
         P0_uux_gogo                2   3.05235187e-08    3.3906e-10       1.1108%  
         P0_uxu_gogo                3   1.01202218e-08    1.2373e-10       1.2226%  
         P0_uux_gogo                3   9.91134514e-09    1.1423e-10       1.1525%  
         P0_dxd_gogo                2   6.20521383e-09    5.9916e-11       0.9656%  
         P0_ddx_gogo                2   6.06515066e-09    5.8507e-11       0.9646%  
         P0_ddx_gogo                3   2.06451557e-09    2.0278e-11       0.9822%  
         P0_dxd_gogo                3   2.11548447e-09    1.9130e-11       0.9043%  
         P0_ssx_gogo                2   9.32811621e-10    1.0178e-11       1.0911%  
         P0_sxs_gogo                2   9.25483038e-10    9.5184e-12       1.0285%  
         P0_sxs_gogo                3   3.27456215e-10    3.3457e-12       1.0217%  
         P0_ssx_gogo                3   3.04864271e-10    3.2594e-12       1.0691%  
         P0_ccx_gogo                1   2.76543556e-10    3.0414e-12       1.0998%  
         P0_cxc_gogo                1   2.74325681e-10    3.0084e-12       1.0967%  
         P0_bbx_gogo                1   8.56251820e-11    9.2729e-13       1.0830%  
         P0_bxb_gogo                1   8.45026772e-11    8.8520e-13       1.0475%  
         P0_cxc_gogo                2   3.56560034e-12    4.0667e-14       1.1406%  
         P0_ccx_gogo                2   3.59162849e-12    4.0478e-14       1.1270%  
         P0_cxc_gogo                3   1.17823552e-12    1.3665e-14       1.1598%  
         P0_ccx_gogo                3   1.15657101e-12    1.3099e-14       1.1325%  
         P0_bbx_gogo                2   1.05839364e-12    1.2401e-14       1.1717%  
         P0_bxb_gogo                2   1.06621106e-12    9.0672e-15       0.8504%  
         P0_bxb_gogo                3   3.71377346e-13    5.6215e-15       1.5137%  
         P0_bbx_gogo                3   3.64287825e-13    4.1881e-15       1.1497%  

Total ABS and 
Total: 
                      6.10515012e-06 +- 3.1473e-08  (5.1551e-01%)
                      4.34584576e-06 +- 3.5588e-08  (8.1890e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/res_1.txt <==


Cross section per integration channel:
         P0_uxu_gogo                1   1.86452762e-06    9.1452e-09       0.4905%  
         P0_uux_gogo                1   1.85635166e-06    8.7873e-09       0.4734%  
          P0_gg_gogo                2   4.05759310e-07    6.6133e-09       1.6299%  
         P0_dxd_gogo                1   3.83116748e-08    3.5429e-09       9.2476%  
         P0_ddx_gogo                1   3.50155113e-08    3.5097e-09       10.0232%  
          P0_gg_gogo                1   8.01396018e-08    1.7073e-09       2.1304%  
         P0_ssx_gogo                1   -2.05350612e-08    5.4284e-10       -2.6435%  
         P0_sxs_gogo                1   -2.03360619e-08    5.1507e-10       -2.5328%  
         P0_uux_gogo                2   2.83967304e-08    2.2735e-10       0.8006%  
         P0_uxu_gogo                2   2.86296068e-08    2.2543e-10       0.7874%  
         P0_uux_gogo                3   9.42016243e-09    7.8381e-11       0.8321%  
         P0_uxu_gogo                3   9.49472666e-09    7.3372e-11       0.7728%  
         P0_ddx_gogo                2   1.03697102e-09    5.5380e-11       5.3406%  
         P0_dxd_gogo                2   9.42691296e-10    5.5319e-11       5.8682%  
         P0_ddx_gogo                3   3.37880369e-10    1.9898e-11       5.8890%  
         P0_dxd_gogo                3   3.44341163e-10    1.8997e-11       5.5168%  
         P0_sxs_gogo                2   -3.79114478e-10    9.3311e-12       -2.4613%  
         P0_ssx_gogo                2   -3.60475461e-10    9.0676e-12       -2.5154%  
         P0_ssx_gogo                3   -1.29998713e-10    2.9235e-12       -2.2489%  
         P0_sxs_gogo                3   -1.27089260e-10    2.8224e-12       -2.2208%  
         P0_cxc_gogo                1   -9.74973096e-11    2.6306e-12       -2.6981%  
         P0_ccx_gogo                1   -9.78379073e-11    2.5974e-12       -2.6548%  
         P0_bbx_gogo                1   -1.08636039e-11    8.2175e-13       -7.5642%  
         P0_bxb_gogo                1   -9.15324827e-12    8.1803e-13       -8.9370%  
         P0_cxc_gogo                2   -1.45855946e-12    3.5223e-14       -2.4150%  
         P0_ccx_gogo                2   -1.47859407e-12    3.4184e-14       -2.3119%  
         P0_bbx_gogo                2   -2.33951528e-13    1.2374e-14       -5.2890%  
         P0_ccx_gogo                3   -4.84352497e-13    1.2123e-14       -2.5029%  
         P0_cxc_gogo                3   -5.00228378e-13    1.1398e-14       -2.2786%  
         P0_bxb_gogo                2   -2.07163941e-13    7.2768e-15       -3.5126%  
         P0_bxb_gogo                3   -6.57803522e-14    3.6988e-15       -5.6230%  
         P0_bbx_gogo                3   -7.40332336e-14    3.7111e-15       -5.0128%  


ABS cross section per integration channel:
         P0_uxu_gogo                1   1.99760355e-06    8.2778e-09       0.4144%  
         P0_uux_gogo                1   2.01603727e-06    7.9340e-09       0.3935%  
          P0_gg_gogo                2   8.93025964e-07    4.9965e-09       0.5595%  
         P0_dxd_gogo                1   3.90975055e-07    1.9746e-09       0.5051%  
         P0_ddx_gogo                1   3.89959340e-07    1.9164e-09       0.4914%  
          P0_gg_gogo                1   1.79220155e-07    1.2019e-09       0.6707%  
         P0_ssx_gogo                1   5.82132002e-08    3.5244e-10       0.6054%  
         P0_sxs_gogo                1   5.81152833e-08    3.0966e-10       0.5328%  
         P0_uux_gogo                2   3.06775177e-08    2.0977e-10       0.6838%  
         P0_uxu_gogo                2   3.10441732e-08    2.0633e-10       0.6646%  
         P0_uux_gogo                3   1.02200365e-08    7.2428e-11       0.7087%  
         P0_uxu_gogo                3   1.02638358e-08    6.7153e-11       0.6543%  
         P0_ddx_gogo                2   6.10823638e-09    3.1553e-11       0.5166%  
         P0_dxd_gogo                2   6.15991076e-09    3.0697e-11       0.4983%  
         P0_ddx_gogo                3   2.07096331e-09    1.2423e-11       0.5999%  
         P0_dxd_gogo                3   2.06022875e-09    1.1115e-11       0.5395%  
         P0_sxs_gogo                2   9.65720079e-10    6.4535e-12       0.6683%  
         P0_ssx_gogo                2   9.32270431e-10    6.3221e-12       0.6781%  
         P0_ssx_gogo                3   3.11812103e-10    1.9876e-12       0.6374%  
         P0_sxs_gogo                3   3.08849732e-10    1.8538e-12       0.6002%  
         P0_cxc_gogo                1   2.75376695e-10    1.7669e-12       0.6416%  
         P0_ccx_gogo                1   2.74957115e-10    1.7240e-12       0.6270%  
         P0_bbx_gogo                1   8.44587574e-11    5.2249e-13       0.6186%  
         P0_bxb_gogo                1   8.38684192e-11    5.2142e-13       0.6217%  
         P0_cxc_gogo                2   3.55027445e-12    2.5330e-14       0.7135%  
         P0_ccx_gogo                2   3.54966701e-12    2.3859e-14       0.6721%  
         P0_bbx_gogo                2   1.08882285e-12    9.2572e-15       0.8502%  
         P0_ccx_gogo                3   1.17430000e-12    8.9687e-15       0.7637%  
         P0_cxc_gogo                3   1.18315251e-12    7.9902e-15       0.6753%  
         P0_bxb_gogo                2   1.05076216e-12    4.7554e-15       0.4526%  
         P0_bxb_gogo                3   3.49530034e-13    2.6359e-15       0.7541%  
         P0_bbx_gogo                3   3.61126539e-13    2.5751e-15       0.7131%  

Total ABS and 
Total: 
                      6.08500435e-06 +- 1.2875e-08  (2.1159e-01%)
                      4.31662084e-06 +- 1.5266e-08  (3.5366e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/run_m3000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 3.000000e+03 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m3000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.317e-06 +- 1.5e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.315e-06 pb  +18.4% -16.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.315e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.6682461e+01   +6.7774125e-02  +2.6682461e+01   +2.2953799e+01   +3.0254776e+01   +2.6682461e+01   +2.5695985e+01   +2.7668936e+01   +2.6682461e+01   +2.4247064e+01   +2.9289288e+01   +2.5515080e+01   +2.2953799e+01   +2.8390143e+01   +2.8007437e+01   +2.5748395e+01   +3.0254776e+01   +2.6682461e+01   +2.6727911e+01   +2.7468301e+01   +2.7156353e+01   +2.6048415e+01   +2.6757455e+01   +2.6951298e+01   +2.6192553e+01   +2.7166154e+01   +2.7013760e+01   +2.6885007e+01   +2.6727455e+01   +2.6483964e+01   +2.7386019e+01   +2.8393763e+01   +2.7430596e+01   +2.6613217e+01   +2.9747938e+01   +2.7781848e+01   +2.5870232e+01   +2.6531943e+01   +2.5937869e+01   +2.5060081e+01   +2.5703838e+01   +2.5197208e+01   +2.6468457e+01   +2.6083374e+01   +2.9694780e+01   +2.7733646e+01   +2.7686348e+01   +2.5845267e+01   +2.5827079e+01   +2.6536336e+01   +2.5989753e+01   +2.4598274e+01   +2.8361371e+01   +2.6072572e+01   +2.7632501e+01   +2.6064257e+01   +2.5979144e+01   +2.5798512e+01   +2.5476118e+01   +2.6251540e+01   +2.5174875e+01   +2.6137971e+01   +2.5489068e+01   +2.4514878e+01   +2.7562708e+01   +2.7354895e+01   +2.7269956e+01   +2.6495590e+01   +2.6191587e+01   +2.6545468e+01   +2.5522865e+01   +2.7443870e+01   +2.6447287e+01   +2.8058628e+01   +2.6107655e+01   +2.6662036e+01   +2.6789075e+01   +2.6007112e+01   +2.6067914e+01   +2.6108019e+01   +2.6688561e+01   +2.8215433e+01   +2.7136956e+01   +2.6141395e+01   +2.6780590e+01   +2.6980097e+01   +2.7581602e+01   +2.7349683e+01   +2.4979179e+01   +2.6341887e+01   +2.7912808e+01   +2.7160094e+01   +2.6893842e+01   +2.5144972e+01   +2.5455585e+01   +2.7006915e+01   +2.6326488e+01   +2.6258148e+01   +2.5818877e+01   +2.6383924e+01   +2.7283904e+01   +2.6430268e+01   +2.7595596e+01   +2.7373436e+01   +2.7682291e+01   +2.7490658e+01   +2.7058570e+01   +2.6643240e+01   +2.6863323e+01   +2.5700820e+01   +2.7463891e+01   +2.6030271e+01   +2.9031925e+01   +2.6561298e+01   +2.6730325e+01   +2.4990220e+01   +2.7247145e+01   +2.8448418e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.6859012e+01   +8.0501940e-03  +1.6859012e+01   +1.2716863e+01   +2.2886043e+01   +1.6859012e+01   +1.6208749e+01   +1.7509275e+01   +1.6859012e+01   +1.4388460e+01   +2.0035269e+01   +1.4900402e+01   +1.2716863e+01   +1.7707651e+01   +1.9257843e+01   +1.6435752e+01   +2.2886043e+01   +1.6859012e+01   +1.6887987e+01   +1.7374809e+01   +1.7159348e+01   +1.6483872e+01   +1.6943249e+01   +1.7019070e+01   +1.6539208e+01   +1.7162477e+01   +1.7084214e+01   +1.7019389e+01   +1.6936214e+01   +1.6711898e+01   +1.7337684e+01   +1.7990241e+01   +1.7321717e+01   +1.6793190e+01   +1.8883210e+01   +1.7568346e+01   +1.6305542e+01   +1.6713842e+01   +1.6368710e+01   +1.5798537e+01   +1.6187833e+01   +1.5897609e+01   +1.6728252e+01   +1.6472547e+01   +1.8844390e+01   +1.7563500e+01   +1.7488776e+01   +1.6271878e+01   +1.6316050e+01   +1.6791570e+01   +1.6425973e+01   +1.5489057e+01   +1.7955257e+01   +1.6451623e+01   +1.7461577e+01   +1.6426806e+01   +1.6400186e+01   +1.6291613e+01   +1.6052637e+01   +1.6584175e+01   +1.5883088e+01   +1.6502831e+01   +1.6071126e+01   +1.5390815e+01   +1.7446392e+01   +1.7306772e+01   +1.7235068e+01   +1.6735138e+01   +1.6539605e+01   +1.6793325e+01   +1.6090045e+01   +1.7389658e+01   +1.6721544e+01   +1.7763874e+01   +1.6462456e+01   +1.6854015e+01   +1.6887832e+01   +1.6408292e+01   +1.6427832e+01   +1.6451383e+01   +1.6897179e+01   +1.7862767e+01   +1.7188473e+01   +1.6506264e+01   +1.6860523e+01   +1.7056132e+01   +1.7502638e+01   +1.7335413e+01   +1.5747452e+01   +1.6623440e+01   +1.7704425e+01   +1.7183183e+01   +1.7003743e+01   +1.5871591e+01   +1.6069909e+01   +1.7077097e+01   +1.6621078e+01   +1.6589582e+01   +1.6282090e+01   +1.6692834e+01   +1.7204704e+01   +1.6698786e+01   +1.7466319e+01   +1.7326873e+01   +1.7518465e+01   +1.7388434e+01   +1.7068956e+01   +1.6861792e+01   +1.6987539e+01   +1.6222962e+01   +1.7356998e+01   +1.6394284e+01   +1.8411267e+01   +1.6775396e+01   +1.6906862e+01   +1.5737929e+01   +1.7211559e+01   +1.7998400e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.0658e+01:3.3280e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.0541e-01:1.8861e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1445e+01:2.5175e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.9046e-01:4.7813e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 5.000000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.98681908e+01    4.2746e-01       2.1515%  
          P0_gg_gogo                1   2.85262740e+00    4.9525e-02       1.7361%  
         P0_uux_gogo                1   1.19631690e+00    1.2399e-02       1.0364%  
         P0_uxu_gogo                1   1.18341900e+00    1.2354e-02       1.0440%  
         P0_dxd_gogo                1   6.42035183e-01    6.5185e-03       1.0153%  
         P0_ddx_gogo                1   6.35086902e-01    6.4020e-03       1.0081%  
         P0_sxs_gogo                1   5.71688240e-02    6.6601e-04       1.1650%  
         P0_ssx_gogo                1   5.78438189e-02    6.4634e-04       1.1174%  
         P0_cxc_gogo                1   2.20972513e-02    2.6885e-04       1.2167%  
         P0_ccx_gogo                1   2.23827099e-02    2.4730e-04       1.1049%  
         P0_bxb_gogo                1   1.02134776e-02    1.3442e-04       1.3161%  
         P0_bbx_gogo                1   9.98939035e-03    1.2634e-04       1.2647%  
         P0_uxu_gogo                2   6.04444322e-05    9.0333e-07       1.4945%  
         P0_uux_gogo                2   6.03423934e-05    9.0171e-07       1.4943%  
         P0_ddx_gogo                2   2.88983162e-05    4.0922e-07       1.4161%  
         P0_dxd_gogo                2   2.86063938e-05    3.8202e-07       1.3354%  
         P0_uux_gogo                3   2.03230966e-05    2.8577e-07       1.4061%  
         P0_uxu_gogo                3   2.07567482e-05    2.7594e-07       1.3294%  
         P0_dxd_gogo                3   9.81622994e-06    1.4310e-07       1.4578%  
         P0_ddx_gogo                3   9.36832067e-06    1.3016e-07       1.3894%  
         P0_sxs_gogo                2   2.34295155e-06    3.6565e-08       1.5606%  
         P0_ssx_gogo                2   2.36210760e-06    3.5877e-08       1.5189%  
         P0_ssx_gogo                3   7.77530235e-07    1.1801e-08       1.5177%  
         P0_sxs_gogo                3   7.84864054e-07    1.1710e-08       1.4920%  
         P0_cxc_gogo                2   7.62565575e-07    1.0663e-08       1.3983%  
         P0_ccx_gogo                2   7.44428690e-07    9.9575e-09       1.3376%  
         P0_bbx_gogo                2   3.54770450e-07    5.1997e-09       1.4657%  
         P0_bxb_gogo                2   3.53862335e-07    5.0267e-09       1.4205%  
         P0_ccx_gogo                3   2.52366817e-07    3.7727e-09       1.4949%  
         P0_cxc_gogo                3   2.55018101e-07    3.3875e-09       1.3283%  
         P0_bbx_gogo                3   1.15409957e-07    1.6390e-09       1.4201%  
         P0_bxb_gogo                3   1.16422993e-07    1.6300e-09       1.4001%  


ABS cross section per integration channel:
          P0_gg_gogo                2   2.70444485e+01    3.7037e-01       1.3695%  
          P0_gg_gogo                1   3.80591465e+00    3.9869e-02       1.0476%  
         P0_uux_gogo                1   1.27326918e+00    1.1344e-02       0.8909%  
         P0_uxu_gogo                1   1.26827609e+00    1.1175e-02       0.8811%  
         P0_dxd_gogo                1   6.86957078e-01    5.8621e-03       0.8533%  
         P0_ddx_gogo                1   6.79887862e-01    5.7694e-03       0.8486%  
         P0_sxs_gogo                1   6.39889103e-02    5.7852e-04       0.9041%  
         P0_ssx_gogo                1   6.40802507e-02    5.6450e-04       0.8809%  
         P0_cxc_gogo                1   2.46633509e-02    2.3783e-04       0.9643%  
         P0_ccx_gogo                1   2.45114700e-02    2.1858e-04       0.8918%  
         P0_bxb_gogo                1   1.17285917e-02    1.1690e-04       0.9967%  
         P0_bbx_gogo                1   1.13741656e-02    1.0939e-04       0.9617%  
         P0_uxu_gogo                2   7.08402728e-05    7.9271e-07       1.1190%  
         P0_uux_gogo                2   7.15243701e-05    7.7972e-07       1.0901%  
         P0_ddx_gogo                2   3.34927769e-05    3.5856e-07       1.0706%  
         P0_dxd_gogo                2   3.26104429e-05    3.3515e-07       1.0277%  
         P0_uux_gogo                3   2.36269030e-05    2.4854e-07       1.0519%  
         P0_uxu_gogo                3   2.36902681e-05    2.4053e-07       1.0153%  
         P0_dxd_gogo                3   1.12776626e-05    1.2775e-07       1.1328%  
         P0_ddx_gogo                3   1.09557993e-05    1.1143e-07       1.0171%  
         P0_sxs_gogo                2   2.77390608e-06    3.2471e-08       1.1706%  
         P0_ssx_gogo                2   2.79096619e-06    3.1656e-08       1.1342%  
         P0_ssx_gogo                3   9.38388375e-07    1.0153e-08       1.0820%  
         P0_sxs_gogo                3   9.34220207e-07    1.0130e-08       1.0843%  
         P0_cxc_gogo                2   8.53848300e-07    9.6870e-09       1.1345%  
         P0_ccx_gogo                2   8.36620675e-07    8.8479e-09       1.0576%  
         P0_bbx_gogo                2   4.03954235e-07    4.6279e-09       1.1457%  
         P0_bxb_gogo                2   4.00514983e-07    4.5167e-09       1.1277%  
         P0_ccx_gogo                3   2.88155976e-07    3.4072e-09       1.1824%  
         P0_cxc_gogo                3   2.87587918e-07    3.0029e-09       1.0442%  
         P0_bbx_gogo                3   1.29692597e-07    1.4849e-09       1.1449%  
         P0_bxb_gogo                3   1.31885545e-07    1.4567e-09       1.1045%  

Total ABS and 
Total: 
                      3.49593889e+01 +- 3.7294e-01  (1.0668e+00%)
                      2.65576195e+01 +- 4.3077e-01  (1.6220e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.99914645e+01    8.7294e-02       0.4367%  
          P0_gg_gogo                1   2.86344970e+00    3.9843e-02       1.3914%  
         P0_uux_gogo                1   1.18451786e+00    7.5800e-03       0.6399%  
         P0_uxu_gogo                1   1.17106753e+00    7.3285e-03       0.6258%  
         P0_dxd_gogo                1   6.43242478e-01    3.9115e-03       0.6081%  
         P0_ddx_gogo                1   6.34695080e-01    3.8681e-03       0.6094%  
         P0_ssx_gogo                1   5.81583079e-02    4.2879e-04       0.7373%  
         P0_sxs_gogo                1   5.73697653e-02    4.1130e-04       0.7169%  
         P0_ccx_gogo                1   2.20334056e-02    1.6828e-04       0.7638%  
         P0_cxc_gogo                1   2.22418841e-02    1.5438e-04       0.6941%  
         P0_bbx_gogo                1   1.02104132e-02    7.8989e-05       0.7736%  
         P0_bxb_gogo                1   1.00551198e-02    7.7755e-05       0.7733%  
         P0_uux_gogo                2   6.22359952e-05    4.9085e-07       0.7887%  
         P0_uxu_gogo                2   6.06874174e-05    4.8861e-07       0.8051%  
         P0_ddx_gogo                2   2.84774446e-05    2.3738e-07       0.8336%  
         P0_dxd_gogo                2   2.89864207e-05    2.3253e-07       0.8022%  
         P0_uxu_gogo                3   2.04712764e-05    1.8250e-07       0.8915%  
         P0_uux_gogo                3   2.02245891e-05    1.6800e-07       0.8307%  
         P0_dxd_gogo                3   9.61354446e-06    8.5863e-08       0.8932%  
         P0_ddx_gogo                3   9.59906132e-06    7.8532e-08       0.8181%  
         P0_ssx_gogo                2   2.36332181e-06    2.2417e-08       0.9485%  
         P0_sxs_gogo                2   2.38969168e-06    2.2395e-08       0.9371%  
         P0_ssx_gogo                3   7.72911235e-07    7.8390e-09       1.0142%  
         P0_sxs_gogo                3   7.82151717e-07    7.7811e-09       0.9948%  
         P0_ccx_gogo                2   7.59374456e-07    6.5758e-09       0.8659%  
         P0_cxc_gogo                2   7.50517348e-07    5.9839e-09       0.7973%  
         P0_bbx_gogo                2   3.52195669e-07    3.0916e-09       0.8778%  
         P0_bxb_gogo                2   3.49790116e-07    2.9762e-09       0.8508%  
         P0_ccx_gogo                3   2.51993186e-07    2.5471e-09       1.0108%  
         P0_cxc_gogo                3   2.48627235e-07    1.9883e-09       0.7997%  
         P0_bbx_gogo                3   1.18275050e-07    9.8243e-10       0.8306%  
         P0_bxb_gogo                3   1.17245253e-07    9.8226e-10       0.8378%  


ABS cross section per integration channel:
          P0_gg_gogo                2   2.69946304e+01    7.1583e-02       0.2652%  
          P0_gg_gogo                1   3.88067731e+00    3.4408e-02       0.8867%  
         P0_uux_gogo                1   1.26592991e+00    6.7795e-03       0.5355%  
         P0_uxu_gogo                1   1.25974586e+00    6.4347e-03       0.5108%  
         P0_dxd_gogo                1   6.84637667e-01    3.4872e-03       0.5093%  
         P0_ddx_gogo                1   6.83013117e-01    3.3642e-03       0.4925%  
         P0_ssx_gogo                1   6.50240924e-02    3.6829e-04       0.5664%  
         P0_sxs_gogo                1   6.43188790e-02    3.4762e-04       0.5405%  
         P0_ccx_gogo                1   2.47383050e-02    1.4512e-04       0.5866%  
         P0_cxc_gogo                1   2.46651822e-02    1.3169e-04       0.5339%  
         P0_bbx_gogo                1   1.15175667e-02    6.7837e-05       0.5890%  
         P0_bxb_gogo                1   1.14456669e-02    6.5845e-05       0.5753%  
         P0_uux_gogo                2   7.09546662e-05    4.1792e-07       0.5890%  
         P0_uxu_gogo                2   7.05615753e-05    4.0585e-07       0.5752%  
         P0_ddx_gogo                2   3.32949706e-05    1.9828e-07       0.5955%  
         P0_dxd_gogo                2   3.33298581e-05    1.9632e-07       0.5890%  
         P0_uxu_gogo                3   2.37987622e-05    1.5684e-07       0.6590%  
         P0_uux_gogo                3   2.36372669e-05    1.4029e-07       0.5935%  
         P0_dxd_gogo                3   1.11617865e-05    7.4349e-08       0.6661%  
         P0_ddx_gogo                3   1.10466353e-05    6.6634e-08       0.6032%  
         P0_ssx_gogo                2   2.83655525e-06    1.9021e-08       0.6706%  
         P0_sxs_gogo                2   2.84709572e-06    1.8976e-08       0.6665%  
         P0_ssx_gogo                3   9.49475067e-07    6.6364e-09       0.6990%  
         P0_sxs_gogo                3   9.49775011e-07    6.6294e-09       0.6980%  
         P0_ccx_gogo                2   8.50151148e-07    5.9025e-09       0.6943%  
         P0_cxc_gogo                2   8.48103426e-07    5.1828e-09       0.6111%  
         P0_bbx_gogo                2   4.01019256e-07    2.7162e-09       0.6773%  
         P0_bxb_gogo                2   3.97736662e-07    2.5986e-09       0.6533%  
         P0_ccx_gogo                3   2.83773046e-07    2.2659e-09       0.7985%  
         P0_cxc_gogo                3   2.80577923e-07    1.7279e-09       0.6158%  
         P0_bbx_gogo                3   1.33878911e-07    8.6043e-10       0.6427%  
         P0_bxb_gogo                3   1.34057939e-07    8.5060e-10       0.6345%  

Total ABS and 
Total: 
                      3.49706326e+01 +- 8.0120e-02  (2.2911e-01%)
                      2.66687556e+01 +- 9.6693e-02  (3.6257e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 5.000000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.667e+01 +- 9.7e-02 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.668e+01 pb  +13.4% -14.0%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.668e+01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1397068e+00   +2.9866671e-03  +2.1397068e+00   +1.8304196e+00   +2.4353885e+00   +2.1397068e+00   +2.0205743e+00   +2.2588394e+00   +2.1397068e+00   +1.9488142e+00   +2.3458013e+00   +2.0310003e+00   +1.8304196e+00   +2.2577584e+00   +2.2598590e+00   +2.0844840e+00   +2.4353885e+00   +2.1397068e+00   +2.1413046e+00   +2.2314480e+00   +2.1759900e+00   +2.1061242e+00   +2.1621085e+00   +2.1638126e+00   +2.0800337e+00   +2.1807575e+00   +2.1801578e+00   +2.1770436e+00   +2.1928624e+00   +2.1107764e+00   +2.2441963e+00   +2.3386172e+00   +2.1996076e+00   +2.1086912e+00   +2.5127549e+00   +2.2556090e+00   +2.0258864e+00   +2.0749685e+00   +2.0512010e+00   +1.9524532e+00   +1.9958191e+00   +1.9734461e+00   +2.1275075e+00   +2.0803617e+00   +2.4959994e+00   +2.2786154e+00   +2.2288547e+00   +2.0086838e+00   +2.0580152e+00   +2.1403115e+00   +2.0793651e+00   +1.8969497e+00   +2.3162915e+00   +2.0681538e+00   +2.2386610e+00   +2.0411749e+00   +2.0586133e+00   +2.0512395e+00   +1.9814613e+00   +2.1064777e+00   +1.9841486e+00   +2.0777967e+00   +1.9833127e+00   +1.8441204e+00   +2.2558195e+00   +2.2248024e+00   +2.1949402e+00   +2.1254269e+00   +2.0903960e+00   +2.1484682e+00   +1.9990781e+00   +2.2652686e+00   +2.1318939e+00   +2.3037411e+00   +2.0636041e+00   +2.1502681e+00   +2.1091930e+00   +2.0509353e+00   +2.0444877e+00   +2.0402022e+00   +2.1777066e+00   +2.3213270e+00   +2.2207004e+00   +2.0811330e+00   +2.0770997e+00   +2.1775140e+00   +2.2894831e+00   +2.2696913e+00   +1.9514873e+00   +2.0914582e+00   +2.3083564e+00   +2.2029481e+00   +2.1650864e+00   +1.9829970e+00   +2.0175851e+00   +2.1809647e+00   +2.0928978e+00   +2.0978058e+00   +2.0288685e+00   +2.1264985e+00   +2.1780057e+00   +2.1079381e+00   +2.2475736e+00   +2.2364207e+00   +2.2544902e+00   +2.2341663e+00   +2.1597766e+00   +2.1663426e+00   +2.1716428e+00   +2.0348284e+00   +2.2174580e+00   +2.0237199e+00   +2.4283219e+00   +2.1226057e+00   +2.1538308e+00   +1.9344410e+00   +2.1984686e+00   +2.3318127e+00
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.3261946e+00   +1.4919001e-03  +1.3261946e+00   +9.9133155e-01   +1.8188215e+00   +1.3261946e+00   +1.2501534e+00   +1.4022357e+00   +1.3261946e+00   +1.1400764e+00   +1.5625979e+00   +1.1531671e+00   +9.9133155e-01   +1.3587275e+00   +1.5436536e+00   +1.3270173e+00   +1.8188215e+00   +1.3261946e+00   +1.3261894e+00   +1.3843737e+00   +1.3474804e+00   +1.3091870e+00   +1.3405283e+00   +1.3406314e+00   +1.2884446e+00   +1.3499901e+00   +1.3541495e+00   +1.3499049e+00   +1.3614443e+00   +1.3076549e+00   +1.3960747e+00   +1.4516853e+00   +1.3618399e+00   +1.3041601e+00   +1.5650972e+00   +1.3987882e+00   +1.2523111e+00   +1.2828691e+00   +1.2710033e+00   +1.2067146e+00   +1.2353063e+00   +1.2221956e+00   +1.3193511e+00   +1.2905331e+00   +1.5530043e+00   +1.4152832e+00   +1.3797200e+00   +1.2404434e+00   +1.2758451e+00   +1.3282721e+00   +1.2890147e+00   +1.1726902e+00   +1.4378955e+00   +1.2804977e+00   +1.3881202e+00   +1.2609924e+00   +1.2751272e+00   +1.2710223e+00   +1.2254975e+00   +1.3058614e+00   +1.2288334e+00   +1.2869312e+00   +1.2248228e+00   +1.1350764e+00   +1.3999085e+00   +1.3807107e+00   +1.3582874e+00   +1.3164880e+00   +1.2937363e+00   +1.3340091e+00   +1.2375320e+00   +1.4106848e+00   +1.3220873e+00   +1.4299755e+00   +1.2779763e+00   +1.3326163e+00   +1.3029699e+00   +1.2685617e+00   +1.2626895e+00   +1.2602277e+00   +1.3554939e+00   +1.4395441e+00   +1.3815656e+00   +1.2890213e+00   +1.2824555e+00   +1.3499197e+00   +1.4253979e+00   +1.4120884e+00   +1.2072303e+00   +1.2944325e+00   +1.4355801e+00   +1.3682210e+00   +1.3433896e+00   +1.2272248e+00   +1.2504526e+00   +1.3542129e+00   +1.2959346e+00   +1.3001598e+00   +1.2547096e+00   +1.3195668e+00   +1.3475910e+00   +1.3064449e+00   +1.3938442e+00   +1.3887543e+00   +1.3987068e+00   +1.3856564e+00   +1.3380791e+00   +1.3457157e+00   +1.3474658e+00   +1.2603655e+00   +1.3745677e+00   +1.2496332e+00   +1.5096225e+00   +1.3160801e+00   +1.3368142e+00   +1.1958667e+00   +1.3632663e+00   +1.4463073e+00
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_gg_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uxu_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_uux_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ddx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_dxd_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ssx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_sxs_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_ccx_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_cxc_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bxb_gogo/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/SubProcesses/P0_bbx_gogo/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_gogo/Events/run_m750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.6474e+00:2.6789e+01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.1240e-01:1.9473e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.9220e-01:2.0007e+01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0225e-01:4.9625e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 7.500000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/res_0.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.46218550e+00    2.9716e-02       2.0323%  
          P0_gg_gogo                1   2.12241510e-01    3.7692e-03       1.7759%  
         P0_uxu_gogo                1   1.55403931e-01    1.7330e-03       1.1152%  
         P0_uux_gogo                1   1.53834930e-01    1.5425e-03       1.0027%  
         P0_dxd_gogo                1   7.67848704e-02    7.8475e-04       1.0220%  
         P0_ddx_gogo                1   7.67595254e-02    7.3735e-04       0.9606%  
         P0_ssx_gogo                1   5.21013747e-03    6.2770e-05       1.2048%  
         P0_sxs_gogo                1   5.26371855e-03    6.1109e-05       1.1609%  
         P0_ccx_gogo                1   1.46572390e-03    1.7616e-05       1.2019%  
         P0_cxc_gogo                1   1.50960699e-03    1.7109e-05       1.1333%  
         P0_bxb_gogo                1   6.60078313e-04    8.1053e-06       1.2279%  
         P0_bbx_gogo                1   6.72745155e-04    7.7408e-06       1.1506%  
         P0_uxu_gogo                2   2.78510062e-05    3.1930e-07       1.1465%  
         P0_uux_gogo                2   2.76927438e-05    3.1145e-07       1.1247%  
         P0_ddx_gogo                2   1.19810517e-05    1.5146e-07       1.2642%  
         P0_dxd_gogo                2   1.18985614e-05    1.4313e-07       1.2029%  
         P0_uxu_gogo                3   9.26340264e-06    1.0993e-07       1.1867%  
         P0_uux_gogo                3   9.23554247e-06    1.0504e-07       1.1373%  
         P0_dxd_gogo                3   3.88153105e-06    4.9852e-08       1.2843%  
         P0_ddx_gogo                3   4.01007395e-06    4.8015e-08       1.1974%  
         P0_sxs_gogo                2   8.31102265e-07    1.2506e-08       1.5047%  
         P0_ssx_gogo                2   8.28919614e-07    1.2268e-08       1.4800%  
         P0_sxs_gogo                3   2.70680340e-07    4.2172e-09       1.5580%  
         P0_ssx_gogo                3   2.72531796e-07    3.8410e-09       1.4094%  
         P0_ccx_gogo                2   1.89593912e-07    2.5888e-09       1.3654%  
         P0_cxc_gogo                2   1.94199052e-07    2.4700e-09       1.2719%  
         P0_bxb_gogo                2   8.63065230e-08    1.1380e-09       1.3186%  
         P0_bbx_gogo                2   8.32572553e-08    1.0926e-09       1.3123%  
         P0_ccx_gogo                3   6.37454666e-08    8.1385e-10       1.2767%  
         P0_cxc_gogo                3   6.40877322e-08    8.0698e-10       1.2592%  
         P0_bxb_gogo                3   2.80825747e-08    3.9557e-10       1.4086%  
         P0_bbx_gogo                3   2.89244230e-08    3.7021e-10       1.2799%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.97792808e+00    2.5288e-02       1.2785%  
          P0_gg_gogo                1   2.88184564e-01    2.9920e-03       1.0382%  
         P0_uxu_gogo                1   1.65692075e-01    1.6108e-03       0.9722%  
         P0_uux_gogo                1   1.63410425e-01    1.4119e-03       0.8640%  
         P0_dxd_gogo                1   8.17642991e-02    7.1594e-04       0.8756%  
         P0_ddx_gogo                1   8.16811268e-02    6.6213e-04       0.8106%  
         P0_ssx_gogo                1   5.92650654e-03    5.3676e-05       0.9057%  
         P0_sxs_gogo                1   5.95405566e-03    5.1942e-05       0.8724%  
         P0_ccx_gogo                1   1.62777003e-03    1.5628e-05       0.9601%  
         P0_cxc_gogo                1   1.66414542e-03    1.5011e-05       0.9020%  
         P0_bxb_gogo                1   7.44626197e-04    7.0596e-06       0.9481%  
         P0_bbx_gogo                1   7.47447916e-04    6.7752e-06       0.9064%  
         P0_uxu_gogo                2   3.03725616e-05    2.8515e-07       0.9388%  
         P0_uux_gogo                2   2.99596248e-05    2.8388e-07       0.9475%  
         P0_ddx_gogo                2   1.34924796e-05    1.3321e-07       0.9873%  
         P0_dxd_gogo                2   1.32087519e-05    1.2588e-07       0.9530%  
         P0_uxu_gogo                3   1.01494775e-05    9.8722e-08       0.9727%  
         P0_uux_gogo                3   1.01434181e-05    9.2640e-08       0.9133%  
         P0_dxd_gogo                3   4.37107185e-06    4.4083e-08       1.0085%  
         P0_ddx_gogo                3   4.44842621e-06    4.2326e-08       0.9515%  
         P0_sxs_gogo                2   9.80129218e-07    1.0998e-08       1.1221%  
         P0_ssx_gogo                2   9.92596435e-07    1.0538e-08       1.0616%  
         P0_sxs_gogo                3   3.26207345e-07    3.6685e-09       1.1246%  
         P0_ssx_gogo                3   3.26156128e-07    3.2440e-09       0.9946%  
         P0_ccx_gogo                2   2.10837950e-07    2.3601e-09       1.1194%  
         P0_cxc_gogo                2   2.15302032e-07    2.2202e-09       1.0312%  
         P0_bxb_gogo                2   9.62307226e-08    1.0218e-09       1.0618%  
         P0_bbx_gogo                2   9.41917185e-08    9.6319e-10       1.0226%  
         P0_ccx_gogo                3   7.09676453e-08    7.2685e-10       1.0242%  
         P0_cxc_gogo                3   7.14067449e-08    7.1756e-10       1.0049%  
         P0_bxb_gogo                3   3.19012036e-08    3.5262e-10       1.1054%  
         P0_bbx_gogo                3   3.22628297e-08    3.2969e-10       1.0219%  

Total ABS and 
Total: 
                      2.77544472e+00 +- 2.5573e-02  (9.2139e-01%)
                      2.15210103e+00 +- 3.0063e-02  (1.3969e+00%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/res_1.txt <==


Cross section per integration channel:
          P0_gg_gogo                2   1.44075716e+00    6.4717e-03       0.4492%  
          P0_gg_gogo                1   2.16967095e-01    2.4727e-03       1.1397%  
         P0_uux_gogo                1   1.57535770e-01    9.2819e-04       0.5892%  
         P0_uxu_gogo                1   1.56083634e-01    9.2250e-04       0.5910%  
         P0_dxd_gogo                1   7.74024047e-02    4.7825e-04       0.6179%  
         P0_ddx_gogo                1   7.65467679e-02    4.7500e-04       0.6205%  
         P0_sxs_gogo                1   5.24286594e-03    3.9420e-05       0.7519%  
         P0_ssx_gogo                1   5.23917799e-03    3.9956e-05       0.7626%  
         P0_ccx_gogo                1   1.48609500e-03    1.0842e-05       0.7296%  
         P0_cxc_gogo                1   1.47847275e-03    1.0907e-05       0.7377%  
         P0_bbx_gogo                1   6.48766371e-04    5.2977e-06       0.8166%  
         P0_bxb_gogo                1   6.57234707e-04    4.9987e-06       0.7606%  
         P0_uxu_gogo                2   2.76973461e-05    2.1611e-07       0.7803%  
         P0_uux_gogo                2   2.78259449e-05    1.9748e-07       0.7097%  
         P0_ddx_gogo                2   1.18208689e-05    9.5434e-08       0.8073%  
         P0_dxd_gogo                2   1.17876121e-05    8.7554e-08       0.7428%  
         P0_uxu_gogo                3   9.24617669e-06    6.7923e-08       0.7346%  
         P0_uux_gogo                3   9.44873380e-06    6.7063e-08       0.7098%  
         P0_ddx_gogo                3   3.95037873e-06    3.1311e-08       0.7926%  
         P0_dxd_gogo                3   3.93538223e-06    3.0946e-08       0.7863%  
         P0_ssx_gogo                2   8.31930357e-07    7.9940e-09       0.9609%  
         P0_sxs_gogo                2   8.24243119e-07    7.5361e-09       0.9143%  
         P0_ssx_gogo                3   2.73858491e-07    2.5210e-09       0.9206%  
         P0_sxs_gogo                3   2.69636232e-07    2.4162e-09       0.8961%  
         P0_ccx_gogo                2   1.90626524e-07    1.4953e-09       0.7844%  
         P0_cxc_gogo                2   1.90065479e-07    1.5015e-09       0.7900%  
         P0_bbx_gogo                2   8.48348953e-08    7.8318e-10       0.9232%  
         P0_bxb_gogo                2   8.40050244e-08    7.2388e-10       0.8617%  
         P0_ccx_gogo                3   6.22137905e-08    5.3860e-10       0.8657%  
         P0_cxc_gogo                3   6.26816779e-08    5.1586e-10       0.8230%  
         P0_bxb_gogo                3   2.82650239e-08    2.4051e-10       0.8509%  
         P0_bbx_gogo                3   2.84902761e-08    2.3643e-10       0.8299%  


ABS cross section per integration channel:
          P0_gg_gogo                2   1.96809332e+00    5.2917e-03       0.2689%  
          P0_gg_gogo                1   2.95795703e-01    1.9502e-03       0.6593%  
         P0_uux_gogo                1   1.66502550e-01    8.3397e-04       0.5009%  
         P0_uxu_gogo                1   1.65224508e-01    8.2651e-04       0.5002%  
         P0_dxd_gogo                1   8.27936278e-02    4.2352e-04       0.5115%  
         P0_ddx_gogo                1   8.20442936e-02    4.1937e-04       0.5112%  
         P0_sxs_gogo                1   5.89981904e-03    3.3697e-05       0.5711%  
         P0_ssx_gogo                1   5.95992539e-03    3.3657e-05       0.5647%  
         P0_ccx_gogo                1   1.65815440e-03    9.3040e-06       0.5611%  
         P0_cxc_gogo                1   1.66525190e-03    9.2463e-06       0.5552%  
         P0_bbx_gogo                1   7.45935131e-04    4.5091e-06       0.6045%  
         P0_bxb_gogo                1   7.43561025e-04    4.2506e-06       0.5717%  
         P0_uxu_gogo                2   3.08239385e-05    1.8917e-07       0.6137%  
         P0_uux_gogo                2   3.06002181e-05    1.7191e-07       0.5618%  
         P0_ddx_gogo                2   1.32946804e-05    8.3072e-08       0.6249%  
         P0_dxd_gogo                2   1.31915469e-05    7.5182e-08       0.5699%  
         P0_uxu_gogo                3   1.01903235e-05    5.9715e-08       0.5860%  
         P0_uux_gogo                3   1.03402029e-05    5.8961e-08       0.5702%  
         P0_ddx_gogo                3   4.43810565e-06    2.7323e-08       0.6156%  
         P0_dxd_gogo                3   4.42747768e-06    2.6878e-08       0.6071%  
         P0_ssx_gogo                2   9.96390166e-07    6.8226e-09       0.6847%  
         P0_sxs_gogo                2   9.94505742e-07    6.2461e-09       0.6281%  
         P0_ssx_gogo                3   3.27321876e-07    2.1143e-09       0.6459%  
         P0_sxs_gogo                3   3.26472246e-07    1.9754e-09       0.6051%  
         P0_ccx_gogo                2   2.13246583e-07    1.3079e-09       0.6133%  
         P0_cxc_gogo                2   2.14418334e-07    1.3007e-09       0.6066%  
         P0_bbx_gogo                2   9.56404020e-08    7.0778e-10       0.7400%  
         P0_bxb_gogo                2   9.53756890e-08    6.3152e-10       0.6621%  
         P0_ccx_gogo                3   6.98123583e-08    4.7942e-10       0.6867%  
         P0_cxc_gogo                3   7.10227864e-08    4.4950e-10       0.6329%  
         P0_bxb_gogo                3   3.20076274e-08    2.0994e-10       0.6559%  
         P0_bbx_gogo                3   3.21519550e-08    2.0777e-10       0.6462%  

Total ABS and 
Total: 
                      2.77724742e+00 +- 5.7915e-03  (2.0853e-01%)
                      2.14015409e+00 +- 7.0829e-03  (3.3095e-01%) 


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/run_m750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 7.500000e+02 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_gogo/Events/run_m750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > go go [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.140e+00 +- 7.1e-03 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.140e+00 pb  +13.8% -14.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.140e+00 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/results.dat <==
   100 1.4794e+03 3.1255e+00 1.6910e+03 1.2981e+03 1.5047e+03 1.4541e+03  9.0991e+02 5.6077e-01 1.1347e+03 7.3763e+02 9.2565e+02 8.9418e+02
   250 2.1526e+01 8.8206e-02 2.4123e+01 1.8850e+01 2.1935e+01 2.1118e+01  1.4102e+01 2.0391e-02 1.8535e+01 1.0942e+01 1.4369e+01 1.3836e+01
   500 5.1940e-01 1.1987e-03 5.7912e-01 4.5235e-01 5.3734e-01 5.0146e-01  3.4671e-01 4.0624e-04 4.6806e-01 2.6279e-01 3.5857e-01 3.3485e-01
   750 4.2107e-02 1.1318e-04 4.6815e-02 3.6583e-02 4.4371e-02 3.9843e-02  2.8247e-02 3.2483e-05 3.8623e-02 2.1164e-02 2.9732e-02 2.6762e-02
  1000 5.6173e-03 1.7228e-05 6.2515e-03 4.8622e-03 6.0365e-03 5.1981e-03  3.7778e-03 3.2818e-06 5.2130e-03 2.8069e-03 4.0503e-03 3.5053e-03
  1250 9.8901e-04 2.8210e-06 1.1072e-03 8.5077e-04 1.0873e-03 8.9066e-04  6.5868e-04 4.7835e-07 9.1636e-04 4.8573e-04 7.2173e-04 5.9564e-04
  1500 2.0228e-04 3.0308e-07 2.2702e-04 1.7329e-04 2.2826e-04 1.7629e-04  1.3432e-04 1.7347e-07 1.8825e-04 9.8380e-05 1.5091e-04 1.1773e-04
  1750 4.6268e-05 1.1650e-07 5.2223e-05 3.9410e-05 5.3950e-05 3.8586e-05  3.0181e-05 2.8469e-08 4.2586e-05 2.1970e-05 3.5088e-05 2.5274e-05
  2000 1.1180e-05 1.3363e-08 1.2676e-05 9.4819e-06 1.3657e-05 8.7024e-06  7.2440e-06 1.3784e-08 1.0276e-05 5.2500e-06 8.8570e-06 5.6310e-06
  2250 2.7942e-06 6.9537e-09 3.1844e-06 2.3619e-06 3.6443e-06 1.9442e-06  1.8062e-06 1.8309e-09 2.5673e-06 1.3070e-06 2.3740e-06 1.2384e-06
  2500 7.2796e-07 1.4595e-09 8.2759e-07 6.1691e-07 1.0480e-06 4.0796e-07  4.7228e-07 7.3177e-10 6.6944e-07 3.4271e-07 6.9290e-07 2.5165e-07
  2750 1.9830e-07 7.5491e-10 2.2442e-07 1.6910e-07 3.2590e-07 7.0701e-08  1.2967e-07 1.8503e-10 1.8216e-07 9.4842e-08 2.1932e-07 4.0010e-08
  3000 5.7226e-08 1.3722e-10 6.4209e-08 4.9289e-08 1.0948e-07 4.9680e-09  3.8182e-08 5.4918e-11 5.2884e-08 2.8254e-08 7.5075e-08 1.2891e-09


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.4793856e+03   +3.1255312e+00  +1.4793856e+03   +1.2981240e+03   +1.6910085e+03   +1.4793856e+03   +1.4540601e+03   +1.5047112e+03   +1.4793856e+03   +1.3062346e+03   +1.6728481e+03   +1.4723320e+03   +1.2981240e+03   +1.6683788e+03   +1.4932406e+03   +1.3171293e+03   +1.6910085e+03   +1.4793856e+03   +1.4058371e+03   +1.4904695e+03   +1.4885707e+03   +1.4523841e+03   +1.3648554e+03   +1.4938660e+03   +1.4845918e+03   +1.4879795e+03   +1.4893698e+03   +1.4485951e+03   +1.4415376e+03   +1.4965711e+03   +1.5001324e+03   +1.4753466e+03   +1.5016421e+03   +1.4983387e+03   +1.5013415e+03   +1.4899168e+03   +1.4869030e+03   +1.5081467e+03   +1.4773597e+03   +1.4506740e+03   +1.5496188e+03   +1.4556214e+03   +1.4840290e+03   +1.4590273e+03   +1.5058397e+03   +1.4802308e+03   +1.4902286e+03   +1.4987813e+03   +1.4611165e+03   +1.4454466e+03   +1.4763735e+03   +1.4599046e+03   +1.5301783e+03   +1.4962077e+03   +1.5066657e+03   +1.4762946e+03   +1.4411769e+03   +1.4764166e+03   +1.4711640e+03   +1.4793342e+03   +1.4652335e+03   +1.4670249e+03   +1.4769448e+03   +1.4746342e+03   +1.4728111e+03   +1.4727069e+03   +1.4885088e+03   +1.4756329e+03   +1.4704959e+03   +1.4669666e+03   +1.4825375e+03   +1.4830466e+03   +1.4700564e+03   +1.4728744e+03   +1.5093588e+03   +1.4651731e+03   +1.5025266e+03   +1.4702692e+03   +1.4828217e+03   +1.4814763e+03   +1.4852697e+03   +1.4810340e+03   +1.4929384e+03   +1.4742988e+03   +1.5506054e+03   +1.4695359e+03   +1.4542431e+03   +1.4740746e+03   +1.4747397e+03   +1.4752531e+03   +1.4203223e+03   +1.4933879e+03   +1.4738089e+03   +1.4296516e+03   +1.4665495e+03   +1.5152619e+03   +1.4701367e+03   +1.4758741e+03   +1.4769335e+03   +1.4575802e+03   +1.5060982e+03   +1.4787467e+03   +1.4643819e+03   +1.4791273e+03   +1.4899922e+03   +1.4889093e+03   +1.5172704e+03   +1.4668914e+03   +1.4596040e+03   +1.4837127e+03   +1.4864409e+03   +1.5010125e+03   +1.4868090e+03   +1.4947189e+03   +1.4829864e+03   +1.4986266e+03   +1.5132058e+03   +1.5055485e+03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.0991472e+02   +5.6077118e-01  +9.0991472e+02   +7.3763494e+02   +1.1346861e+03   +9.0991472e+02   +8.9418438e+02   +9.2564506e+02   +9.0991472e+02   +7.4812959e+02   +1.1315395e+03   +8.9715071e+02   +7.3763494e+02   +1.1156665e+03   +9.1244516e+02   +7.5021022e+02   +1.1346861e+03   +9.0991472e+02   +8.6402056e+02   +9.1645989e+02   +9.1541279e+02   +8.9368179e+02   +8.3836256e+02   +9.1878575e+02   +9.1351286e+02   +9.1518438e+02   +9.1610869e+02   +8.9030262e+02   +8.8553054e+02   +9.2064152e+02   +9.2310473e+02   +9.0671316e+02   +9.2343009e+02   +9.2174229e+02   +9.2246862e+02   +9.1609629e+02   +9.1501174e+02   +9.2804890e+02   +9.0911111e+02   +8.9242659e+02   +9.5383277e+02   +8.9577007e+02   +9.1296828e+02   +8.9782544e+02   +9.2558823e+02   +9.1010140e+02   +9.1614713e+02   +9.2232620e+02   +8.9910211e+02   +8.8870921e+02   +9.0835531e+02   +8.9832635e+02   +9.4093862e+02   +9.2074264e+02   +9.2667522e+02   +9.0801659e+02   +8.8645255e+02   +9.0844380e+02   +9.0538857e+02   +9.0992424e+02   +9.0151947e+02   +9.0218924e+02   +9.0869926e+02   +9.0740425e+02   +9.0547911e+02   +9.0571632e+02   +9.1561213e+02   +9.0774362e+02   +9.0451612e+02   +9.0217372e+02   +9.1217973e+02   +9.1207033e+02   +9.0427964e+02   +9.0521538e+02   +9.2909271e+02   +9.0104539e+02   +9.2424796e+02   +9.0466599e+02   +9.1226435e+02   +9.1129340e+02   +9.1340618e+02   +9.1004651e+02   +9.1817910e+02   +9.0689502e+02   +9.5394670e+02   +9.0374231e+02   +8.9389581e+02   +9.0643177e+02   +9.0758739e+02   +9.0729832e+02   +8.7238730e+02   +9.1840087e+02   +9.0654481e+02   +8.7910641e+02   +9.0223892e+02   +9.3199720e+02   +9.0425271e+02   +9.0813679e+02   +9.0865636e+02   +8.9665390e+02   +9.2633914e+02   +9.0982644e+02   +9.0023584e+02   +9.0937153e+02   +9.1610519e+02   +9.1568265e+02   +9.3350056e+02   +9.0229808e+02   +8.9789927e+02   +9.1307439e+02   +9.1425262e+02   +9.2297947e+02   +9.1360693e+02   +9.1947070e+02   +9.1237934e+02   +9.2266111e+02   +9.3099404e+02   +9.2553242e+02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1683e+03:1.8601e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8626e-01:1.9616e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.6387e+02:1.2482e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.9406e-01:3.3430e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.000000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   5.66180462e+02    9.9153e+00       1.7513%  
         P0_gg_t1t1x                5   4.23489657e+02    9.5763e+00       2.2613%  
         P0_gg_t1t1x                4   4.29944626e+02    8.0742e+00       1.8780%  
        P0_uux_t1t1x                1   3.54820697e+01    4.7128e-01       1.3282%  
        P0_uxu_t1t1x                1   3.53832697e+01    4.3541e-01       1.2306%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   6.51916480e+02    9.0708e+00       1.3914%  
         P0_gg_t1t1x                5   4.97973194e+02    8.8747e+00       1.7822%  
         P0_gg_t1t1x                4   5.14204676e+02    7.4123e+00       1.4415%  
        P0_uux_t1t1x                1   4.09902848e+01    4.0796e-01       0.9953%  
        P0_uxu_t1t1x                1   4.02439573e+01    3.7512e-01       0.9321%  

Total ABS and 
Total: 
                      1.74532859e+03 +- 1.4707e+01  (8.4264e-01%)
                      1.49048008e+03 +- 1.5988e+01  (1.0727e+00%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   5.50678856e+02    3.3418e+00       0.6069%  
         P0_gg_t1t1x                4   4.30262727e+02    2.9046e+00       0.6751%  
         P0_gg_t1t1x                5   4.28208777e+02    2.6772e+00       0.6252%  
        P0_uxu_t1t1x                1   3.56614673e+01    2.9476e-01       0.8266%  
        P0_uux_t1t1x                1   3.51415814e+01    2.9006e-01       0.8254%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   6.55267149e+02    3.0112e+00       0.4595%  
         P0_gg_t1t1x                4   5.13088292e+02    2.6352e+00       0.5136%  
         P0_gg_t1t1x                5   5.13603416e+02    2.4764e+00       0.4822%  
        P0_uxu_t1t1x                1   4.09424686e+01    2.5223e-01       0.6161%  
        P0_uux_t1t1x                1   4.04138457e+01    2.4783e-01       0.6132%  

Total ABS and 
Total: 
                      1.76331517e+03 +- 4.7190e+00  (2.6762e-01%)
                      1.47995341e+03 +- 5.1907e+00  (3.5073e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.000000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.480e+03 +- 5.2e+00 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.479e+03 pb  +14.3% -12.3%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.479e+03 pb
   --------------------------------------------------------------
  Number of loop ME evaluations (by MadLoop): 7381
    Stability unknown:                   0
    Stable PS point:                     44
    Unstable PS point (and rescued):     7232
    Unstable PS point (and not rescued): 105
    Only double precision used:          44
    Quadruple precision used:            7337
    Initialization phase-space points:   0
    Reduction methods used:
      > CutTools (quadruple precision)   7232
      > Not identified (CTModeRun != -1) 105
      > CutTools (double precision)      44
  Total number of unstable PS point detected: 105 (1.42%)
    Maximum fraction of UPS points in channel SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1 (1.66%)
    Please report this to the authors while providing the file
    /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/UPS.log


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.6173079e-03   +1.7227968e-05  +5.6173079e-03   +4.8622414e-03   +6.2514612e-03   +5.6173079e-03   +5.1981230e-03   +6.0364928e-03   +5.6173079e-03   +5.1851872e-03   +6.0557916e-03   +5.3326984e-03   +4.8622414e-03   +5.8442078e-03   +5.9213142e-03   +5.5493256e-03   +6.2514612e-03   +5.6173079e-03   +5.6157253e-03   +5.9569034e-03   +5.6722147e-03   +5.6010255e-03   +5.6509107e-03   +5.6912589e-03   +5.4237691e-03   +5.6916779e-03   +5.8527290e-03   +5.7081491e-03   +5.7847263e-03   +5.5050194e-03   +6.0709044e-03   +6.2748101e-03   +5.7458339e-03   +5.4868850e-03   +6.9537184e-03   +6.0068432e-03   +5.2044768e-03   +5.3639077e-03   +5.3279187e-03   +5.0055994e-03   +5.1129841e-03   +5.0542703e-03   +5.6273826e-03   +5.4595625e-03   +6.8482752e-03   +6.1089753e-03   +5.8278055e-03   +5.1055518e-03   +5.3572055e-03   +5.6183738e-03   +5.4294741e-03   +4.7776529e-03   +6.1758568e-03   +5.3881641e-03   +5.9501228e-03   +5.2076539e-03   +5.3555826e-03   +5.3736145e-03   +5.1108491e-03   +5.5319181e-03   +5.0974899e-03   +5.4175405e-03   +5.0631733e-03   +4.5498076e-03   +6.0173546e-03   +5.9152639e-03   +5.7232478e-03   +5.5577904e-03   +5.4020322e-03   +5.7372193e-03   +5.1332250e-03   +6.1315996e-03   +5.5747422e-03   +6.1846780e-03   +5.4014838e-03   +5.6567500e-03   +5.4255362e-03   +5.3207051e-03   +5.2026806e-03   +5.2323192e-03   +5.8548791e-03   +6.2180478e-03   +5.9406551e-03   +5.4117170e-03   +5.2618810e-03   +5.7187489e-03   +6.1646391e-03   +6.1307847e-03   +4.9941445e-03   +5.4258348e-03   +6.2207094e-03   +5.8474679e-03   +5.8178988e-03   +5.0599376e-03   +5.2236968e-03   +5.7806313e-03   +5.4382066e-03   +5.4851648e-03   +5.1929229e-03   +5.6043551e-03   +5.6841286e-03   +5.5591444e-03   +5.9517482e-03   +5.9809754e-03   +6.0397308e-03   +5.9339139e-03   +5.7056854e-03   +5.7589304e-03   +5.7513856e-03   +5.2477196e-03   +5.8783846e-03   +5.1428291e-03   +6.6535138e-03   +5.5723285e-03   +5.6975251e-03   +4.9164131e-03   +5.8230537e-03   +6.2746565e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.7777814e-03   +3.2817938e-06  +3.7777814e-03   +2.8069414e-03   +5.2129952e-03   +3.7777814e-03   +3.5052982e-03   +4.0502646e-03   +3.7777814e-03   +3.2630698e-03   +4.4264417e-03   +3.2497039e-03   +2.8069414e-03   +3.8076910e-03   +4.4490718e-03   +3.8428991e-03   +5.2129952e-03   +3.7777814e-03   +3.7738935e-03   +3.9983433e-03   +3.8007019e-03   +3.7814903e-03   +3.8081851e-03   +3.8089182e-03   +3.6587870e-03   +3.8063001e-03   +3.9569771e-03   +3.8449696e-03   +3.8724991e-03   +3.7024222e-03   +4.0937324e-03   +4.2061065e-03   +3.8433141e-03   +3.6941952e-03   +4.6577186e-03   +4.0240188e-03   +3.4966036e-03   +3.6257931e-03   +3.6024109e-03   +3.3968527e-03   +3.4624826e-03   +3.4264116e-03   +3.7867689e-03   +3.6897951e-03   +4.5790371e-03   +4.0934729e-03   +3.8934043e-03   +3.4360907e-03   +3.6183528e-03   +3.7899670e-03   +3.6545204e-03   +3.2382199e-03   +4.1468475e-03   +3.6257584e-03   +3.9930063e-03   +3.5020112e-03   +3.6184436e-03   +3.6240740e-03   +3.4588132e-03   +3.7188732e-03   +3.4399426e-03   +3.6472703e-03   +3.4216128e-03   +3.0783138e-03   +4.0203946e-03   +3.9701378e-03   +3.8223264e-03   +3.7309402e-03   +3.6143793e-03   +3.8765677e-03   +3.4729153e-03   +4.1326689e-03   +3.7459644e-03   +4.1437879e-03   +3.6369589e-03   +3.7915783e-03   +3.6368697e-03   +3.5895024e-03   +3.4954271e-03   +3.5196406e-03   +3.9552545e-03   +4.1461818e-03   +3.9995674e-03   +3.6474771e-03   +3.5326121e-03   +3.8436910e-03   +4.1426670e-03   +4.1196389e-03   +3.3758560e-03   +3.6442002e-03   +4.1791900e-03   +3.9292307e-03   +3.9268351e-03   +3.4061830e-03   +3.5265714e-03   +3.8863757e-03   +3.6613006e-03   +3.6967796e-03   +3.4964863e-03   +3.7762788e-03   +3.7973208e-03   +3.7593803e-03   +3.9806744e-03   +4.0132543e-03   +4.0463204e-03   +3.9689193e-03   +3.8368277e-03   +3.8787702e-03   +3.8660504e-03   +3.5402766e-03   +3.9455382e-03   +3.4714869e-03   +4.4454509e-03   +3.7513478e-03   +3.8443584e-03   +3.3225549e-03   +3.9069737e-03   +4.1895635e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3760e-03:6.8766e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.9377e-01:1.6235e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.5262e-03:5.7343e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0984e-01:5.0729e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.000000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.83379076e-03    3.2459e-05       1.7700%  
         P0_gg_t1t1x                5   1.06659613e-03    1.7663e-05       1.6560%  
         P0_gg_t1t1x                4   1.10413292e-03    1.7461e-05       1.5814%  
        P0_uxu_t1t1x                1   7.62227220e-04    6.9300e-06       0.9092%  
        P0_uux_t1t1x                1   7.41801671e-04    6.8247e-06       0.9200%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   2.33167324e-03    2.7503e-05       1.1796%  
         P0_gg_t1t1x                5   1.30997455e-03    1.5246e-05       1.1638%  
         P0_gg_t1t1x                4   1.35948629e-03    1.4769e-05       1.0864%  
        P0_uxu_t1t1x                1   7.89603083e-04    6.4663e-06       0.8189%  
        P0_uux_t1t1x                1   7.72082828e-04    6.3076e-06       0.8170%  

Total ABS and 
Total: 
                      6.56281999e-03 +- 3.5897e-05  (5.4698e-01%)
                      5.50854870e-03 +- 4.2012e-05  (7.6267e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.91392216e-03    1.3639e-05       0.7126%  
         P0_gg_t1t1x                5   1.09077844e-03    9.4383e-06       0.8653%  
         P0_gg_t1t1x                4   1.09501614e-03    8.6603e-06       0.7909%  
        P0_uxu_t1t1x                1   7.56959428e-04    4.0470e-06       0.5346%  
        P0_uux_t1t1x                1   7.50950656e-04    3.9894e-06       0.5312%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   2.39545349e-03    1.1400e-05       0.4759%  
         P0_gg_t1t1x                5   1.36019612e-03    7.8811e-06       0.5794%  
         P0_gg_t1t1x                4   1.34355153e-03    7.1862e-06       0.5349%  
        P0_uxu_t1t1x                1   7.84927893e-04    3.7307e-06       0.4753%  
        P0_uux_t1t1x                1   7.80050895e-04    3.6562e-06       0.4687%  

Total ABS and 
Total: 
                      6.66417993e-03 +- 1.6462e-05  (2.4702e-01%)
                      5.60762682e-03 +- 1.9555e-05  (3.4872e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.000000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.608e-03 +- 2.0e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.617e-03 pb  +11.3% -13.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.617e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.8900670e-04   +2.8210260e-06  +9.8900670e-04   +8.5077150e-04   +1.1071960e-03   +9.8900670e-04   +8.9066368e-04   +1.0873497e-03   +9.8900670e-04   +9.1369210e-04   +1.0659942e-03   +9.3241090e-04   +8.5077150e-04   +1.0216186e-03   +1.0492447e-03   +9.8451820e-04   +1.1071960e-03   +9.8900670e-04   +9.8663940e-04   +1.0739073e-03   +9.9515860e-04   +1.0024684e-03   +9.8592470e-04   +1.0087954e-03   +9.4713070e-04   +9.9265370e-04   +1.0672934e-03   +1.0019153e-03   +1.0129894e-03   +9.6588490e-04   +1.1093996e-03   +1.1297764e-03   +1.0078654e-03   +9.5455030e-04   +1.3055871e-03   +1.0772892e-03   +8.9336400e-04   +9.3336100e-04   +9.2720280e-04   +8.4967400e-04   +8.8061270e-04   +8.6247720e-04   +1.0016278e-03   +9.6318810e-04   +1.2698217e-03   +1.1018980e-03   +1.0207199e-03   +8.6255500e-04   +9.3394170e-04   +9.8684260e-04   +9.4982260e-04   +7.9560730e-04   +1.1092757e-03   +9.4462640e-04   +1.0654987e-03   +8.8199450e-04   +9.1950560e-04   +9.4305740e-04   +8.7788150e-04   +9.7421240e-04   +8.7329630e-04   +9.4782550e-04   +8.5650490e-04   +7.3258640e-04   +1.0840912e-03   +1.0570551e-03   +1.0004864e-03   +9.7178980e-04   +9.3002600e-04   +1.0350128e-03   +8.8175630e-04   +1.1181529e-03   +9.7363110e-04   +1.1158379e-03   +9.4870400e-04   +9.9781390e-04   +9.3778520e-04   +9.2127390e-04   +8.6940100e-04   +8.9982190e-04   +1.0628365e-03   +1.1198499e-03   +1.0741060e-03   +9.3959450e-04   +8.8921200e-04   +1.0020529e-03   +1.1158622e-03   +1.1129001e-03   +8.5098300e-04   +9.4583980e-04   +1.1238710e-03   +1.0516261e-03   +1.0593645e-03   +8.6032770e-04   +8.9720650e-04   +1.0285809e-03   +9.3977240e-04   +9.6076390e-04   +8.8400230e-04   +9.9163810e-04   +9.9891920e-04   +9.7729960e-04   +1.0652999e-03   +1.0793611e-03   +1.0955181e-03   +1.0632738e-03   +1.0175739e-03   +1.0310466e-03   +1.0278581e-03   +9.0406620e-04   +1.0470655e-03   +8.5717520e-04   +1.2304116e-03   +9.8342220e-04   +1.0077455e-03   +8.3355190e-04   +1.0403656e-03   +1.1430690e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.5868370e-04   +4.7835046e-07  +6.5868370e-04   +4.8573177e-04   +9.1636140e-04   +6.5868370e-04   +5.9564186e-04   +7.2172554e-04   +6.5868370e-04   +5.7092734e-04   +7.6863850e-04   +5.6039300e-04   +4.8573177e-04   +6.5394000e-04   +7.8527470e-04   +6.8065250e-04   +9.1636140e-04   +6.5868370e-04   +6.5692050e-04   +7.1374200e-04   +6.5832190e-04   +6.7103050e-04   +6.5862990e-04   +6.6639840e-04   +6.3412960e-04   +6.5576530e-04   +7.1970310e-04   +6.6705840e-04   +6.6708005e-04   +6.4265130e-04   +7.4111220e-04   +7.4909530e-04   +6.6538314e-04   +6.3945720e-04   +8.6415760e-04   +7.1302940e-04   +5.9563300e-04   +6.2862604e-04   +6.2234730e-04   +5.7697500e-04   +5.9205078e-04   +5.8026773e-04   +6.6910890e-04   +6.4511170e-04   +8.3810660e-04   +7.2861570e-04   +6.7179398e-04   +5.7575758e-04   +6.2576820e-04   +6.6026180e-04   +6.3337320e-04   +5.3607292e-04   +7.3634730e-04   +6.2991050e-04   +7.0768170e-04   +5.8784556e-04   +6.1641431e-04   +6.3211040e-04   +5.9230965e-04   +6.4762070e-04   +5.8296192e-04   +6.3304660e-04   +5.7745947e-04   +4.9462695e-04   +7.1456450e-04   +7.0047550e-04   +6.6045820e-04   +6.4425190e-04   +6.1220000e-04   +6.9516070e-04   +5.9233842e-04   +7.4381440e-04   +6.4487650e-04   +7.3825640e-04   +6.3436850e-04   +6.6115490e-04   +6.2347870e-04   +6.1947047e-04   +5.7683841e-04   +6.0275312e-04   +7.1178900e-04   +7.3644620e-04   +7.1346710e-04   +6.2713110e-04   +5.9029629e-04   +6.6453690e-04   +7.3940170e-04   +7.3665130e-04   +5.7044828e-04   +6.2885860e-04   +7.4610550e-04   +6.9893880e-04   +7.1515990e-04   +5.7237622e-04   +5.9844275e-04   +6.8443320e-04   +6.2653150e-04   +6.4189880e-04   +5.8879948e-04   +6.6289710e-04   +6.5790018e-04   +6.5888030e-04   +7.0370470e-04   +7.1723080e-04   +7.2795280e-04   +7.0290880e-04   +6.7837160e-04   +6.8672580e-04   +6.8399350e-04   +6.0328010e-04   +6.9621770e-04   +5.7527716e-04   +8.1399600e-04   +6.5619330e-04   +6.7405340e-04   +5.5908197e-04   +6.8985620e-04   +7.5434620e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m1250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.6569e-04:1.2179e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.0200e-01:1.7136e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3716e-04:1.0080e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.1948e-01:5.2196e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.250000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   3.24063518e-04    5.9919e-06       1.8490%  
         P0_gg_t1t1x                5   1.79443416e-04    3.0681e-06       1.7098%  
         P0_gg_t1t1x                4   1.76946213e-04    2.9716e-06       1.6794%  
        P0_uux_t1t1x                1   1.53259953e-04    1.3862e-06       0.9045%  
        P0_uxu_t1t1x                1   1.54017831e-04    1.3689e-06       0.8888%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   4.15653535e-04    5.1397e-06       1.2365%  
         P0_gg_t1t1x                5   2.28429984e-04    2.5712e-06       1.1256%  
         P0_gg_t1t1x                4   2.21689538e-04    2.5174e-06       1.1355%  
        P0_uux_t1t1x                1   1.57556240e-04    1.3152e-06       0.8347%  
        P0_uxu_t1t1x                1   1.58314927e-04    1.3015e-06       0.8221%  

Total ABS and 
Total: 
                      1.18164422e-03 +- 6.5412e-06  (5.5357e-01%)
                      9.87730930e-04 +- 7.6120e-06  (7.7065e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   3.24724496e-04    1.9776e-06       0.6090%  
         P0_gg_t1t1x                5   1.78151086e-04    1.5397e-06       0.8642%  
         P0_gg_t1t1x                4   1.76627230e-04    1.4581e-06       0.8256%  
        P0_uxu_t1t1x                1   1.54122511e-04    8.2178e-07       0.5332%  
        P0_uux_t1t1x                1   1.54233586e-04    8.1896e-07       0.5310%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   4.17364387e-04    1.6150e-06       0.3870%  
         P0_gg_t1t1x                5   2.26331621e-04    1.2691e-06       0.5607%  
         P0_gg_t1t1x                4   2.25988658e-04    1.1680e-06       0.5168%  
        P0_uxu_t1t1x                1   1.59677643e-04    7.5874e-07       0.4752%  
        P0_uux_t1t1x                1   1.59901099e-04    7.5417e-07       0.4716%  

Total ABS and 
Total: 
                      1.18926341e-03 +- 2.5938e-06  (2.1810e-01%)
                      9.87858908e-04 +- 3.1231e-06  (3.1614e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/run_m1250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.250000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 9.879e-04 +- 3.1e-06 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              9.890e-04 pb  +12.0% -14.0%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              9.890e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.0227572e-04   +3.0308454e-07  +2.0227572e-04   +1.7328831e-04   +2.2702207e-04   +2.0227572e-04   +1.7629250e-04   +2.2825894e-04   +2.0227572e-04   +1.8710695e-04   +2.1780827e-04   +1.8972657e-04   +1.7328831e-04   +2.0772106e-04   +2.1549214e-04   +2.0257012e-04   +2.2702207e-04   +2.0227572e-04   +2.0156349e-04   +2.2588143e-04   +2.0291251e-04   +2.0998139e-04   +1.9936359e-04   +2.0728827e-04   +1.9216817e-04   +1.9960403e-04   +2.3190083e-04   +2.0339063e-04   +2.0245855e-04   +1.9712132e-04   +2.3621367e-04   +2.3697635e-04   +2.0481346e-04   +1.9529660e-04   +2.8628112e-04   +2.2418712e-04   +1.7819146e-04   +1.9057234e-04   +1.8723414e-04   +1.7055350e-04   +1.7648389e-04   +1.7004190e-04   +2.0955037e-04   +1.9730932e-04   +2.7323003e-04   +2.3020092e-04   +2.0579347e-04   +1.6826146e-04   +1.8928422e-04   +2.0150678e-04   +1.9289330e-04   +1.5127957e-04   +2.3135846e-04   +1.9228361e-04   +2.2183780e-04   +1.7201503e-04   +1.8031195e-04   +1.9398929e-04   +1.7545385e-04   +1.9809993e-04   +1.7193836e-04   +1.9324008e-04   +1.6757362e-04   +1.3431632e-04   +2.2727861e-04   +2.1825145e-04   +2.0307103e-04   +1.9636471e-04   +1.8298711e-04   +2.2021315e-04   +1.7594621e-04   +2.3565908e-04   +1.9511768e-04   +2.3319809e-04   +1.9454764e-04   +2.0476524e-04   +1.8846967e-04   +1.8757418e-04   +1.6369078e-04   +1.8113235e-04   +2.2527098e-04   +2.3383567e-04   +2.2502064e-04   +1.8860057e-04   +1.7296779e-04   +2.0140354e-04   +2.3332468e-04   +2.3331664e-04   +1.6764328e-04   +1.9197070e-04   +2.3520918e-04   +2.2094115e-04   +2.3073708e-04   +1.6873835e-04   +1.7610608e-04   +2.1222200e-04   +1.8657659e-04   +1.9454133e-04   +1.7299347e-04   +2.0489103e-04   +2.0271355e-04   +2.0086679e-04   +2.2219655e-04   +2.2793425e-04   +2.3387202e-04   +2.2197540e-04   +2.1279560e-04   +2.1491771e-04   +2.1450959e-04   +1.7968588e-04   +2.1699848e-04   +1.6270276e-04   +2.6769044e-04   +2.0222929e-04   +2.0727949e-04   +1.6380226e-04   +2.1568399e-04   +2.4344824e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.3431954e-04   +1.7347331e-07  +1.3431954e-04   +9.8380060e-05   +1.8825171e-04   +1.3431954e-04   +1.1773252e-04   +1.5090656e-04   +1.3431954e-04   +1.1674041e-04   +1.5624729e-04   +1.1319443e-04   +9.8380060e-05   +1.3167351e-04   +1.6183244e-04   +1.4065254e-04   +1.8825171e-04   +1.3431954e-04   +1.3381257e-04   +1.4965332e-04   +1.3366266e-04   +1.3993875e-04   +1.3292582e-04   +1.3596817e-04   +1.2860954e-04   +1.3130014e-04   +1.5683793e-04   +1.3483710e-04   +1.3192828e-04   +1.3054147e-04   +1.5715092e-04   +1.5654881e-04   +1.3447915e-04   +1.3121275e-04   +1.8836006e-04   +1.4749753e-04   +1.1893007e-04   +1.2877066e-04   +1.2558874e-04   +1.1673409e-04   +1.1872814e-04   +1.1441322e-04   +1.3977485e-04   +1.3169481e-04   +1.7902402e-04   +1.5109776e-04   +1.3431282e-04   +1.1206214e-04   +1.2692878e-04   +1.3477281e-04   +1.2847470e-04   +1.0227323e-04   +1.5296517e-04   +1.2804171e-04   +1.4690045e-04   +1.1457054e-04   +1.2072668e-04   +1.3029950e-04   +1.1900357e-04   +1.3085074e-04   +1.1428980e-04   +1.2897063e-04   +1.1362833e-04   +9.1320460e-05   +1.4857089e-04   +1.4365043e-04   +1.3364352e-04   +1.2927837e-04   +1.1909955e-04   +1.4759235e-04   +1.1824673e-04   +1.5540033e-04   +1.2818710e-04   +1.5335916e-04   +1.3008090e-04   +1.3511506e-04   +1.2549765e-04   +1.2662423e-04   +1.0807598e-04   +1.2216316e-04   +1.5051206e-04   +1.5253107e-04   +1.4841659e-04   +1.2555504e-04   +1.1430134e-04   +1.3261862e-04   +1.5335130e-04   +1.5258229e-04   +1.1206113e-04   +1.2719629e-04   +1.5486200e-04   +1.4609007e-04   +1.5689537e-04   +1.1175938e-04   +1.1651798e-04   +1.4071782e-04   +1.2417175e-04   +1.2987066e-04   +1.1473593e-04   +1.3682774e-04   +1.3220070e-04   +1.3593471e-04   +1.4617564e-04   +1.5098541e-04   +1.5466858e-04   +1.4591151e-04   +1.4151469e-04   +1.4246538e-04   +1.4228737e-04   +1.1945085e-04   +1.4387936e-04   +1.0963528e-04   +1.7646564e-04   +1.3487839e-04   +1.3825550e-04   +1.0983413e-04   +1.4222755e-04   +1.5986435e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m1500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.5596e-04:2.5108e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.0853e-01:1.8281e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.8542e-05:2.0708e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.2815e-01:5.3534e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.500000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   6.59859298e-05    1.1792e-06       1.7871%  
         P0_gg_t1t1x                4   3.39354609e-05    6.4273e-07       1.8940%  
         P0_gg_t1t1x                5   3.29487590e-05    6.2346e-07       1.8922%  
        P0_uxu_t1t1x                1   3.54218392e-05    3.4003e-07       0.9599%  
        P0_uux_t1t1x                1   3.56507757e-05    3.3395e-07       0.9367%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   8.54668760e-05    9.7857e-07       1.1450%  
         P0_gg_t1t1x                4   4.43093084e-05    5.5031e-07       1.2420%  
         P0_gg_t1t1x                5   4.34922222e-05    5.2489e-07       1.2069%  
        P0_uxu_t1t1x                1   3.64581385e-05    3.2453e-07       0.8901%  
        P0_uux_t1t1x                1   3.67371615e-05    3.1577e-07       0.8595%  

Total ABS and 
Total: 
                      2.46463707e-04 +- 1.3195e-06  (5.3536e-01%)
                      2.03942765e-04 +- 1.5555e-06  (7.6270e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   6.35954345e-05    4.9467e-07       0.7778%  
         P0_gg_t1t1x                5   3.37103045e-05    3.2721e-07       0.9706%  
         P0_gg_t1t1x                4   3.35281058e-05    2.8457e-07       0.8488%  
        P0_uux_t1t1x                1   3.56430616e-05    2.0501e-07       0.5752%  
        P0_uxu_t1t1x                1   3.57686764e-05    1.8861e-07       0.5273%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   8.53023151e-05    4.0330e-07       0.4728%  
         P0_gg_t1t1x                5   4.45094659e-05    2.7055e-07       0.6078%  
         P0_gg_t1t1x                4   4.44334147e-05    2.2013e-07       0.4954%  
        P0_uux_t1t1x                1   3.67352144e-05    1.9352e-07       0.5268%  
        P0_uxu_t1t1x                1   3.68673004e-05    1.7610e-07       0.4777%  

Total ABS and 
Total: 
                      2.47847711e-04 +- 5.9394e-07  (2.3964e-01%)
                      2.02245583e-04 +- 7.1439e-07  (3.5323e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.500000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.022e-04 +- 7.1e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.023e-04 pb  +12.2% -14.3%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.023e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.6268158e-05   +1.1649725e-07  +4.6268158e-05   +3.9409853e-05   +5.2222899e-05   +4.6268158e-05   +3.8586494e-05   +5.3949822e-05   +4.6268158e-05   +4.2762663e-05   +4.9902056e-05   +4.3184478e-05   +3.9409853e-05   +4.7349614e-05   +4.9495266e-05   +4.6499124e-05   +5.2222899e-05   +4.6268158e-05   +4.6033078e-05   +5.3481473e-05   +4.6458628e-05   +4.9401491e-05   +4.5043633e-05   +4.7403213e-05   +4.3650076e-05   +4.4533661e-05   +5.8047523e-05   +4.6024860e-05   +4.4144454e-05   +4.4795466e-05   +5.6378293e-05   +5.6089744e-05   +4.6594577e-05   +4.5764063e-05   +7.0719050e-05   +5.2178098e-05   +3.9942980e-05   +4.4015300e-05   +4.2197159e-05   +3.9414067e-05   +3.9508735e-05   +3.7185178e-05   +5.0006113e-05   +4.4819333e-05   +6.5775453e-05   +5.3600374e-05   +4.5699703e-05   +3.6071205e-05   +4.3153516e-05   +4.6110477e-05   +4.4084436e-05   +3.1048617e-05   +5.4170137e-05   +4.3687226e-05   +5.1644450e-05   +3.7068348e-05   +3.8231752e-05   +4.5408481e-05   +3.9449597e-05   +4.4243171e-05   +3.7049403e-05   +4.4281919e-05   +3.6317042e-05   +2.6383755e-05   +5.3345213e-05   +5.0016236e-05   +4.6262892e-05   +4.4003944e-05   +3.9132738e-05   +5.3307502e-05   +3.8903544e-05   +5.4866239e-05   +4.2933401e-05   +5.4324397e-05   +4.4968908e-05   +4.7235719e-05   +4.2586546e-05   +4.3622941e-05   +3.2507587e-05   +4.1451557e-05   +5.3516166e-05   +5.4592500e-05   +5.2412142e-05   +4.2012548e-05   +3.7327154e-05   +4.4364494e-05   +5.4131054e-05   +5.3883916e-05   +3.6512499e-05   +4.3570401e-05   +5.4712376e-05   +5.2086319e-05   +5.8593550e-05   +3.6695314e-05   +3.7556482e-05   +4.8922531e-05   +4.0673323e-05   +4.3527119e-05   +3.7276843e-05   +4.7826166e-05   +4.5089790e-05   +4.6729091e-05   +5.2262219e-05   +5.4291021e-05   +5.6595491e-05   +5.2142006e-05   +5.0338178e-05   +5.0397516e-05   +5.0468027e-05   +3.9471251e-05   +5.0633693e-05   +3.3286143e-05   +6.6734740e-05   +4.6923173e-05   +4.7686473e-05   +3.5908115e-05   +4.9811269e-05   +5.8684113e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.0180523e-05   +2.8468698e-08  +3.0180523e-05   +2.1969709e-05   +4.2585656e-05   +3.0180523e-05   +2.5273535e-05   +3.5087511e-05   +3.0180523e-05   +2.6288794e-05   +3.5016406e-05   +2.5222052e-05   +2.1969709e-05   +2.9263433e-05   +3.6704431e-05   +3.1971452e-05   +4.2585656e-05   +3.0180523e-05   +3.0022246e-05   +3.4755483e-05   +2.9864120e-05   +3.2465985e-05   +2.9572968e-05   +3.0230904e-05   +2.8851561e-05   +2.8465218e-05   +3.9149114e-05   +2.9733547e-05   +2.7808713e-05   +2.8900525e-05   +3.6959817e-05   +3.6485363e-05   +2.9821057e-05   +3.0718997e-05   +4.5536569e-05   +3.3501317e-05   +2.6512704e-05   +2.9785652e-05   +2.8160683e-05   +2.7190910e-05   +2.6051732e-05   +2.4683051e-05   +3.3257504e-05   +2.9326222e-05   +4.2152822e-05   +3.4323728e-05   +2.8849540e-05   +2.3632983e-05   +2.8665730e-05   +3.0318694e-05   +2.9033070e-05   +2.0722173e-05   +3.5104000e-05   +2.8465773e-05   +3.3512580e-05   +2.4297799e-05   +2.4990688e-05   +3.0318359e-05   +2.6758976e-05   +2.8432684e-05   +2.3987611e-05   +2.9290452e-05   +2.4454544e-05   +1.7815454e-05   +3.3960622e-05   +3.2088143e-05   +2.9799650e-05   +2.8277485e-05   +2.4295676e-05   +3.5431520e-05   +2.5703946e-05   +3.5117800e-05   +2.7308295e-05   +3.4772122e-05   +2.9779235e-05   +3.0565514e-05   +2.8109812e-05   +2.9453454e-05   +2.0694490e-05   +2.7797346e-05   +3.5145288e-05   +3.4761850e-05   +3.3433739e-05   +2.7470347e-05   +2.4119827e-05   +2.8330543e-05   +3.4475590e-05   +3.4000426e-05   +2.3993913e-05   +2.8233477e-05   +3.5154676e-05   +3.3670030e-05   +4.0179665e-05   +2.3771909e-05   +2.4247391e-05   +3.1967313e-05   +2.6417813e-05   +2.8411299e-05   +2.4119321e-05   +3.1578607e-05   +2.8330085e-05   +3.1595535e-05   +3.3523386e-05   +3.5358385e-05   +3.6888852e-05   +3.3670104e-05   +3.2930447e-05   +3.2738066e-05   +3.2949569e-05   +2.5547684e-05   +3.3173344e-05   +2.2108576e-05   +4.3512612e-05   +3.0839560e-05   +3.1061386e-05   +2.3684135e-05   +3.1947691e-05   +3.7793919e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m1750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.4728e-05:5.9345e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.4572e-01:2.3243e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9773e-05:4.6844e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.3600e-01:5.4765e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.750000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #                n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #                n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #                n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #                n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #                x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #                x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #                go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #                sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #                svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #                svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #                el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #                mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #                ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #                er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #                mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #                ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #                ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #                cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #                t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #                ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #                cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #                t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #                dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #                sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #                b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #                dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #                sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #                b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.40516979e-05    2.8210e-07       2.0076%  
         P0_gg_t1t1x                5   7.33316459e-06    1.3602e-07       1.8549%  
         P0_gg_t1t1x                4   6.90849572e-06    1.3282e-07       1.9225%  
        P0_uux_t1t1x                1   8.82976045e-06    8.7558e-08       0.9916%  
        P0_uxu_t1t1x                1   8.82024174e-06    8.4279e-08       0.9555%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   1.89896050e-05    2.3757e-07       1.2511%  
         P0_gg_t1t1x                5   9.88178638e-06    1.1050e-07       1.1182%  
         P0_gg_t1t1x                4   9.53034522e-06    1.0734e-07       1.1263%  
        P0_uux_t1t1x                1   9.14640505e-06    8.2431e-08       0.9012%  
        P0_uxu_t1t1x                1   9.04319011e-06    8.0972e-08       0.8954%  

Total ABS and 
Total: 
                      5.65913318e-05 +- 3.0582e-07  (5.4040e-01%)
                      4.59433604e-05 +- 3.6124e-07  (7.8626e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.42195044e-05    1.1264e-07       0.7921%  
        P0_uux_t1t1x                1   8.96803795e-06    6.2247e-08       0.6941%  
         P0_gg_t1t1x                5   7.09890520e-06    6.7177e-08       0.9463%  
         P0_gg_t1t1x                4   7.05796171e-06    6.5517e-08       0.9283%  
        P0_uxu_t1t1x                1   8.94843157e-06    5.1688e-08       0.5776%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   1.94979012e-05    8.9396e-08       0.4585%  
        P0_uux_t1t1x                1   9.27039064e-06    5.9459e-08       0.6414%  
         P0_gg_t1t1x                5   9.71175179e-06    5.2887e-08       0.5446%  
         P0_gg_t1t1x                4   9.63674076e-06    5.1405e-08       0.5334%  
        P0_uxu_t1t1x                1   9.22363469e-06    4.8852e-08       0.5296%  

Total ABS and 
Total: 
                      5.73404191e-05 +- 1.3911e-07  (2.4261e-01%)
                      4.62928409e-05 +- 1.6745e-07  (3.6172e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/run_m1750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.750000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #                n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #                n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #                n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #                n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #                x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #                x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #                go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #                sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #                svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #                svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #                el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #                mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #                ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #                er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #                mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #                ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #                ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #                cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #                t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #                ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #                cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #                t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #                dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #                sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #                b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #                dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #                sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #                b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m1750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.629e-05 +- 1.7e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.627e-05 pb  +12.9% -14.8%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.627e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.1179617e-05   +1.3363063e-08  +1.1179617e-05   +9.4818540e-06   +1.2676365e-05   +1.1179617e-05   +8.7024249e-06   +1.3656809e-05   +1.1179617e-05   +1.0336535e-05   +1.2057483e-05   +1.0385449e-05   +9.4818540e-06   +1.1385072e-05   +1.2014369e-05   +1.1292369e-05   +1.2676365e-05   +1.1179617e-05   +1.1098794e-05   +1.3493582e-05   +1.1126016e-05   +1.2384093e-05   +1.0840183e-05   +1.1208693e-05   +1.0595813e-05   +1.0157303e-05   +1.6083392e-05   +1.0865747e-05   +9.5962200e-06   +1.0532442e-05   +1.4402438e-05   +1.4243399e-05   +1.1077008e-05   +1.1843655e-05   +1.8570160e-05   +1.2771816e-05   +9.6489090e-06   +1.1247017e-05   +1.0279082e-05   +1.0187490e-05   +9.2523870e-06   +8.4614415e-06   +1.3199174e-05   +1.0642565e-05   +1.6698091e-05   +1.3074878e-05   +1.0237654e-05   +7.8856186e-06   +1.0617716e-05   +1.1295896e-05   +1.0900888e-05   +6.4452565e-06   +1.3458149e-05   +1.0423068e-05   +1.2667739e-05   +8.3030940e-06   +7.9309889e-06   +1.1527762e-05   +9.6913876e-06   +1.0005525e-05   +8.0257620e-06   +1.0849422e-05   +8.2404046e-06   +5.0325356e-06   +1.3073314e-05   +1.1887254e-05   +1.1047239e-05   +1.0226880e-05   +8.0283165e-06   +1.4106255e-05   +8.9258778e-06   +1.3137612e-05   +9.5316750e-06   +1.3207984e-05   +1.1279881e-05   +1.1482974e-05   +1.0298183e-05   +1.1200238e-05   +5.9363793e-06   +1.0280858e-05   +1.3542321e-05   +1.3417242e-05   +1.2523258e-05   +9.7915960e-06   +8.3454240e-06   +9.8960230e-06   +1.2911128e-05   +1.2583570e-05   +8.2306500e-06   +1.0333641e-05   +1.3360685e-05   +1.2940472e-05   +1.6861613e-05   +8.2365550e-06   +8.1037730e-06   +1.1952113e-05   +9.0032480e-06   +1.0034907e-05   +8.2602350e-06   +1.2100709e-05   +1.0013065e-05   +1.1904545e-05   +1.2996631e-05   +1.3769895e-05   +1.4793678e-05   +1.3101183e-05   +1.2750152e-05   +1.2587277e-05   +1.2734548e-05   +8.8902400e-06   +1.2743617e-05   +6.6086142e-06   +1.8202468e-05   +1.1621245e-05   +1.1414791e-05   +8.3070870e-06   +1.1962284e-05   +1.5166823e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.2439715e-06   +1.3783760e-08  +7.2439715e-06   +5.2499582e-06   +1.0275601e-05   +7.2439715e-06   +5.6309653e-06   +8.8569777e-06   +7.2439715e-06   +6.3218023e-06   +8.3866260e-06   +6.0157768e-06   +5.2499582e-06   +6.9646970e-06   +8.8755800e-06   +7.7457040e-06   +1.0275601e-05   +7.2439715e-06   +7.1693014e-06   +8.6811400e-06   +7.0245130e-06   +8.0946780e-06   +7.0744002e-06   +6.9962220e-06   +6.9868579e-06   +6.4285360e-06   +1.0905179e-05   +6.8864300e-06   +5.8499293e-06   +6.6534300e-06   +9.3341310e-06   +9.1910120e-06   +6.9661170e-06   +8.1009891e-06   +1.1803958e-05   +8.0663640e-06   +6.4861909e-06   +7.6983084e-06   +6.8780231e-06   +7.2079194e-06   +6.0269578e-06   +5.5966876e-06   +8.8366460e-06   +6.8806194e-06   +1.0523418e-05   +8.2167300e-06   +6.2558526e-06   +5.1664907e-06   +7.0648037e-06   +7.4216954e-06   +7.1749902e-06   +4.3584715e-06   +8.5995940e-06   +6.7007408e-06   +8.1405280e-06   +5.4275417e-06   +5.1780076e-06   +7.7864837e-06   +6.6969208e-06   +6.3118573e-06   +5.1042053e-06   +7.1812205e-06   +5.6272691e-06   +3.5372095e-06   +8.1305670e-06   +7.4702420e-06   +7.0437860e-06   +6.4498080e-06   +4.7173237e-06   +9.3521030e-06   +5.8910715e-06   +8.1806800e-06   +5.8578161e-06   +8.3124340e-06   +7.4793687e-06   +7.3642740e-06   +6.7986522e-06   +7.7159086e-06   +3.6530777e-06   +6.9798862e-06   +8.8172570e-06   +8.4000750e-06   +7.7713230e-06   +6.3523964e-06   +5.2991108e-06   +6.1463158e-06   +8.0059170e-06   +7.6258174e-06   +5.3364987e-06   +6.6183844e-06   +8.4184030e-06   +8.2294090e-06   +1.1702640e-05   +5.2668161e-06   +5.1397128e-06   +7.8179930e-06   +5.8143094e-06   +6.4722735e-06   +5.2552948e-06   +7.9628820e-06   +6.0707722e-06   +8.1501737e-06   +8.2054430e-06   +8.9016540e-06   +9.5365460e-06   +8.3877150e-06   +8.2910940e-06   +8.0648440e-06   +8.2298090e-06   +5.6359655e-06   +8.3365680e-06   +4.5024124e-06   +1.1879056e-05   +7.6440460e-06   +7.3909997e-06   +5.4457060e-06   +7.5044720e-06   +9.6811950e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m2000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.8322e-06:1.5022e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.2794e-01:3.1021e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.7250e-06:1.1303e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.4177e-01:5.5726e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.000000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   3.16773519e-06    6.6007e-08       2.0837%  
         P0_gg_t1t1x                4   1.54142803e-06    3.1159e-08       2.0215%  
         P0_gg_t1t1x                5   1.54521291e-06    3.1366e-08       2.0299%  
        P0_uxu_t1t1x                1   2.41862148e-06    2.5015e-08       1.0343%  
        P0_uux_t1t1x                1   2.39975477e-06    2.3579e-08       0.9826%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   4.57478646e-06    5.3119e-08       1.1611%  
         P0_gg_t1t1x                4   2.18805961e-06    2.5064e-08       1.1455%  
         P0_gg_t1t1x                5   2.22715368e-06    2.5027e-08       1.1237%  
        P0_uxu_t1t1x                1   2.48466622e-06    2.4114e-08       0.9705%  
        P0_uux_t1t1x                1   2.47053160e-06    2.2516e-08       0.9114%  

Total ABS and 
Total: 
                      1.39451976e-05 +- 7.1866e-08  (5.1534e-01%)
                      1.10727524e-05 +- 8.6565e-08  (7.8178e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   3.27984713e-06    2.5077e-08       0.7646%  
        P0_uux_t1t1x                1   2.38223435e-06    1.5455e-08       0.6488%  
        P0_uxu_t1t1x                1   2.38245664e-06    1.4953e-08       0.6276%  
         P0_gg_t1t1x                4   1.57556916e-06    1.5525e-08       0.9854%  
         P0_gg_t1t1x                5   1.56011746e-06    1.5045e-08       0.9643%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   4.61772595e-06    1.9626e-08       0.4250%  
        P0_uux_t1t1x                1   2.45069953e-06    1.4825e-08       0.6049%  
        P0_uxu_t1t1x                1   2.46456742e-06    1.4174e-08       0.5751%  
         P0_gg_t1t1x                4   2.24472107e-06    1.1876e-08       0.5291%  
         P0_gg_t1t1x                5   2.21616874e-06    1.1482e-08       0.5181%  

Total ABS and 
Total: 
                      1.39938827e-05 +- 3.2844e-08  (2.3470e-01%)
                      1.11802247e-05 +- 3.9480e-08  (3.5313e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/run_m2000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.000000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.118e-05 +- 3.9e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.118e-05 pb  +13.4% -15.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.118e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.7942365e-06   +6.9537187e-09  +2.7942365e-06   +2.3618850e-06   +3.1844212e-06   +2.7942365e-06   +1.9441710e-06   +3.6443020e-06   +2.7942365e-06   +2.5853094e-06   +3.0119772e-06   +2.5844060e-06   +2.3618850e-06   +2.8303431e-06   +3.0180662e-06   +2.8376472e-06   +3.1844212e-06   +2.7942365e-06   +2.7762097e-06   +3.5178411e-06   +2.6980818e-06   +3.2646055e-06   +2.6780447e-06   +2.6578163e-06   +2.6721130e-06   +2.2712582e-06   +4.7460870e-06   +2.5907244e-06   +1.9861317e-06   +2.4732496e-06   +3.8306173e-06   +3.8030027e-06   +2.6920866e-06   +3.4022582e-06   +5.0286628e-06   +3.1762205e-06   +2.5099229e-06   +3.1033892e-06   +2.6679358e-06   +2.9780871e-06   +2.1899801e-06   +1.9527417e-06   +3.8008700e-06   +2.5762228e-06   +4.3387815e-06   +3.2457772e-06   +2.2016391e-06   +1.7298676e-06   +2.7489078e-06   +2.8697154e-06   +2.8375387e-06   +1.2921094e-06   +3.4232667e-06   +2.5151522e-06   +3.1818904e-06   +1.9057375e-06   +1.4884734e-06   +3.1834515e-06   +2.5631063e-06   +2.1948120e-06   +1.6487450e-06   +2.7858552e-06   +1.8361357e-06   +8.9109744e-07   +3.2549009e-06   +2.8281704e-06   +2.6670293e-06   +2.4043001e-06   +1.4140166e-06   +4.0028144e-06   +2.0938425e-06   +3.1205983e-06   +2.0125242e-06   +3.2569781e-06   +2.9756422e-06   +2.9274870e-06   +2.5626081e-06   +3.1657760e-06   +8.2131690e-07   +2.6868147e-06   +3.5080407e-06   +3.3851476e-06   +2.9310507e-06   +2.3485189e-06   +1.8920797e-06   +2.1324831e-06   +3.0309351e-06   +2.8337365e-06   +1.8979352e-06   +2.5292289e-06   +3.3039887e-06   +3.2867174e-06   +5.2853435e-06   +1.8910515e-06   +1.7278342e-06   +3.0672943e-06   +1.9620548e-06   +2.2441626e-06   +1.8296099e-06   +3.2137552e-06   +2.0819167e-06   +3.1858275e-06   +3.2837888e-06   +3.6167511e-06   +3.9975354e-06   +3.4410849e-06   +3.4157736e-06   +3.2625470e-06   +3.3602407e-06   +1.9879965e-06   +3.3971959e-06   +1.2239053e-06   +5.3221729e-06   +3.0427255e-06   +2.7652805e-06   +1.9878581e-06   +2.8931960e-06   +4.0739415e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.8061801e-06   +1.8308679e-09  +1.8061801e-06   +1.3070380e-06   +2.5672779e-06   +1.8061801e-06   +1.2383901e-06   +2.3739701e-06   +1.8061801e-06   +1.5787617e-06   +2.0872161e-06   +1.4953154e-06   +1.3070380e-06   +1.7279817e-06   +2.2216033e-06   +1.9418783e-06   +2.5672779e-06   +1.8061801e-06   +1.7845495e-06   +2.2395813e-06   +1.6720443e-06   +2.1217652e-06   +1.7334778e-06   +1.6246047e-06   +1.7498406e-06   +1.4247019e-06   +3.2249761e-06   +1.6091527e-06   +1.1592438e-06   +1.5296574e-06   +2.4520406e-06   +2.4447598e-06   +1.6639841e-06   +2.3892307e-06   +3.1506999e-06   +1.9632497e-06   +1.7177069e-06   +2.1563100e-06   +1.8037479e-06   +2.1670618e-06   +1.3997898e-06   +1.2935950e-06   +2.5756147e-06   +1.6515028e-06   +2.6781400e-06   +1.9983549e-06   +1.2944936e-06   +1.1582987e-06   +1.8426075e-06   +1.8808269e-06   +1.8737548e-06   +9.0396884e-07   +2.1595099e-06   +1.5949675e-06   +2.0264074e-06   +1.2547417e-06   +9.7643570e-07   +2.1828689e-06   +1.8000471e-06   +1.3604986e-06   +1.0236146e-06   +1.8583621e-06   +1.2689070e-06   +6.8926613e-07   +1.9742761e-06   +1.7312157e-06   +1.6815854e-06   +1.4913366e-06   +7.3713223e-07   +2.6576142e-06   +1.3889332e-06   +1.8822710e-06   +1.1788948e-06   +2.0182356e-06   +1.9739352e-06   +1.8626298e-06   +1.6928454e-06   +2.2398121e-06   +4.6446760e-07   +1.8545246e-06   +2.2624816e-06   +2.0806746e-06   +1.7525586e-06   +1.5191026e-06   +1.1827677e-06   +1.2799987e-06   +1.8129590e-06   +1.6250575e-06   +1.2239428e-06   +1.6140369e-06   +2.0344576e-06   +2.0573587e-06   +3.6774978e-06   +1.2015218e-06   +1.0790928e-06   +2.0133387e-06   +1.2658990e-06   +1.4234308e-06   +1.1429375e-06   +2.1061143e-06   +1.1926161e-06   +2.1850228e-06   +2.0270895e-06   +2.3255957e-06   +2.5356631e-06   +2.1909147e-06   +2.2237744e-06   +2.0673395e-06   +2.1607490e-06   +1.2338579e-06   +2.2299361e-06   +8.8792900e-07   +3.4743925e-06   +2.0147745e-06   +1.7847776e-06   +1.2962366e-06   +1.7727749e-06   +2.5726426e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m2250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.7498e-06:4.0087e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.5025e-01:4.2591e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1146e-06:2.8240e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.9094e-01:5.6853e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.250000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #                 n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #                 n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #                 n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #                 n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #                 x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #                 x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #                 go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #                 sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #                 svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #                 svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #                 el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #                 mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #                 ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #                 er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #                 mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #                 ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #                 ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #                 cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #                 t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #                 ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #                 cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #                 t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #                 dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #                 sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #                 b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #                 dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #                 sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #                 b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   7.45622273e-07    1.7117e-08       2.2957%  
        P0_uux_t1t1x                1   6.59001642e-07    7.1525e-09       1.0854%  
        P0_uxu_t1t1x                1   6.67098805e-07    7.2256e-09       1.0831%  
         P0_gg_t1t1x                5   3.39195232e-07    7.7995e-09       2.2994%  
         P0_gg_t1t1x                4   3.51257455e-07    7.4195e-09       2.1123%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   1.11066019e-06    1.3973e-08       1.2581%  
        P0_uux_t1t1x                1   6.76693498e-07    6.9166e-09       1.0221%  
        P0_uxu_t1t1x                1   6.90752163e-07    6.8972e-09       0.9985%  
         P0_gg_t1t1x                5   5.08608242e-07    6.3583e-09       1.2501%  
         P0_gg_t1t1x                4   5.22745735e-07    5.7546e-09       1.1008%  

Total ABS and 
Total: 
                      3.50945982e-06 +- 1.9084e-08  (5.4378e-01%)
                      2.76217541e-06 +- 2.2633e-08  (8.1939e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   7.53955696e-07    6.5012e-09       0.8623%  
        P0_uux_t1t1x                1   6.77381339e-07    3.6496e-09       0.5388%  
        P0_uxu_t1t1x                1   6.69521360e-07    3.6342e-09       0.5428%  
         P0_gg_t1t1x                4   3.45383521e-07    4.2677e-09       1.2357%  
         P0_gg_t1t1x                5   3.45483738e-07    3.5692e-09       1.0331%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   1.13620491e-06    5.0964e-09       0.4485%  
        P0_uux_t1t1x                1   6.99766920e-07    3.4829e-09       0.4977%  
        P0_uxu_t1t1x                1   6.93570039e-07    3.4533e-09       0.4979%  
         P0_gg_t1t1x                4   5.16333690e-07    3.1288e-09       0.6060%  
         P0_gg_t1t1x                5   5.22756926e-07    2.6221e-09       0.5016%  

Total ABS and 
Total: 
                      3.56863249e-06 +- 8.1666e-09  (2.2884e-01%)
                      2.79172565e-06 +- 9.9873e-09  (3.5775e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/run_m2250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.250000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #                 n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #                 n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #                 n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #                 n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #                 x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #                 x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #                 go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #                 sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #                 svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #                 svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #                 el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #                 mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #                 ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #                 er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #                 mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #                 ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #                 ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #                 cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #                 t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #                 ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #                 cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #                 t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #                 dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #                 sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #                 b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #                 dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #                 sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #                 b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.792e-06 +- 1.0e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.794e-06 pb  +14.0% -15.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.794e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1526427e+01   +8.8206097e-02  +2.1526427e+01   +1.8850103e+01   +2.4123013e+01   +2.1526427e+01   +2.1118053e+01   +2.1934800e+01   +2.1526427e+01   +1.9483884e+01   +2.3663891e+01   +2.0994735e+01   +1.8850103e+01   +2.3342321e+01   +2.2196700e+01   +2.0251682e+01   +2.4123013e+01   +2.1526427e+01   +2.1165186e+01   +2.1815389e+01   +2.1811930e+01   +2.1065898e+01   +2.0770997e+01   +2.1758563e+01   +2.1392406e+01   +2.1792823e+01   +2.1755939e+01   +2.1281141e+01   +2.0946645e+01   +2.1612871e+01   +2.1840568e+01   +2.1976431e+01   +2.1989174e+01   +2.1705817e+01   +2.2601120e+01   +2.2032638e+01   +2.1406090e+01   +2.1910912e+01   +2.1301871e+01   +2.0770480e+01   +2.1813624e+01   +2.0920017e+01   +2.1428688e+01   +2.1241373e+01   +2.2654284e+01   +2.1784554e+01   +2.2008442e+01   +2.1515514e+01   +2.1068929e+01   +2.1165171e+01   +2.1164630e+01   +2.0716148e+01   +2.2446947e+01   +2.1463957e+01   +2.2034745e+01   +2.1432470e+01   +2.1105821e+01   +2.1154555e+01   +2.1216879e+01   +2.1290551e+01   +2.0870879e+01   +2.1258475e+01   +2.1117180e+01   +2.0978499e+01   +2.1718780e+01   +2.1712563e+01   +2.1752739e+01   +2.1389859e+01   +2.1258786e+01   +2.1318683e+01   +2.1190301e+01   +2.1706483e+01   +2.1313251e+01   +2.1905402e+01   +2.1597486e+01   +2.1336322e+01   +2.1821696e+01   +2.1290479e+01   +2.1405825e+01   +2.1444540e+01   +2.1449525e+01   +2.1947721e+01   +2.1732518e+01   +2.1264237e+01   +2.2331782e+01   +2.1543673e+01   +2.1484662e+01   +2.1502855e+01   +2.0916233e+01   +2.1425635e+01   +2.1467751e+01   +2.1745705e+01   +2.1579552e+01   +2.0578786e+01   +2.0953167e+01   +2.1839430e+01   +2.1378071e+01   +2.1312634e+01   +2.1248840e+01   +2.1201947e+01   +2.2062803e+01   +2.1461132e+01   +2.1694200e+01   +2.1659081e+01   +2.1888863e+01   +2.1833959e+01   +2.2063987e+01   +2.1319763e+01   +2.1482452e+01   +2.1220767e+01   +2.1886122e+01   +2.1543142e+01   +2.2210960e+01   +2.1629072e+01   +2.1584322e+01   +2.1159880e+01   +2.1977984e+01   +2.2301923e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.4102408e+01   +2.0390915e-02  +1.4102408e+01   +1.0942421e+01   +1.8534579e+01   +1.4102408e+01   +1.3835847e+01   +1.4368969e+01   +1.4102408e+01   +1.1866707e+01   +1.7046119e+01   +1.3003987e+01   +1.0942421e+01   +1.5718415e+01   +1.5333824e+01   +1.2902903e+01   +1.8534579e+01   +1.4102408e+01   +1.3870272e+01   +1.4289868e+01   +1.4298600e+01   +1.3810436e+01   +1.3642359e+01   +1.4241344e+01   +1.4014395e+01   +1.4276663e+01   +1.4257314e+01   +1.3964234e+01   +1.3732908e+01   +1.4148760e+01   +1.4316604e+01   +1.4416104e+01   +1.4399896e+01   +1.4214137e+01   +1.4821673e+01   +1.4428600e+01   +1.4009163e+01   +1.4347584e+01   +1.3956502e+01   +1.3608399e+01   +1.4270119e+01   +1.3717377e+01   +1.4036189e+01   +1.3920190e+01   +1.4855020e+01   +1.4277588e+01   +1.4416420e+01   +1.4085380e+01   +1.3814998e+01   +1.3880699e+01   +1.3865523e+01   +1.3563478e+01   +1.4713226e+01   +1.4046742e+01   +1.4431712e+01   +1.4030758e+01   +1.3826326e+01   +1.3856091e+01   +1.3886743e+01   +1.3943731e+01   +1.3673488e+01   +1.3928191e+01   +1.3834277e+01   +1.3719309e+01   +1.4227987e+01   +1.4230388e+01   +1.4255079e+01   +1.4013006e+01   +1.3925750e+01   +1.3973606e+01   +1.3877184e+01   +1.4230699e+01   +1.3970160e+01   +1.4354167e+01   +1.4127017e+01   +1.3978206e+01   +1.4287455e+01   +1.3948167e+01   +1.4010350e+01   +1.4041211e+01   +1.4048929e+01   +1.4374653e+01   +1.4242164e+01   +1.3931807e+01   +1.4611284e+01   +1.4119217e+01   +1.4096709e+01   +1.4101110e+01   +1.3691118e+01   +1.4029821e+01   +1.4083508e+01   +1.4250321e+01   +1.4134121e+01   +1.3490285e+01   +1.3727101e+01   +1.4297896e+01   +1.4002794e+01   +1.3969195e+01   +1.3916903e+01   +1.3900907e+01   +1.4434008e+01   +1.4061010e+01   +1.4222254e+01   +1.4192475e+01   +1.4345824e+01   +1.4302683e+01   +1.4436445e+01   +1.3978847e+01   +1.4080672e+01   +1.3900691e+01   +1.4336014e+01   +1.4097429e+01   +1.4553301e+01   +1.4160571e+01   +1.4147128e+01   +1.3847484e+01   +1.4387106e+01   +1.4605018e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.6965e+01:2.6535e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8312e-01:1.6961e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.8482e+00:2.0388e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.5328e-01:4.2196e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.500000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   8.29206141e+00    1.3625e-01       1.6432%  
         P0_gg_t1t1x                5   5.65503497e+00    9.0726e-02       1.6043%  
         P0_gg_t1t1x                4   5.74881048e+00    8.7770e-02       1.5267%  
        P0_uux_t1t1x                1   9.25054908e-01    1.0486e-02       1.1335%  
        P0_uxu_t1t1x                1   9.17452294e-01    1.0375e-02       1.1308%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   9.62370149e+00    1.2320e-01       1.2802%  
         P0_gg_t1t1x                5   6.70886391e+00    7.9725e-02       1.1884%  
         P0_gg_t1t1x                4   6.58953153e+00    7.9226e-02       1.2023%  
        P0_uux_t1t1x                1   1.02206530e+00    9.2056e-03       0.9007%  
        P0_uxu_t1t1x                1   1.01106058e+00    9.0759e-03       0.8977%  

Total ABS and 
Total: 
                      2.49552228e+01 +- 1.6727e-01  (6.7027e-01%)
                      2.15384141e+01 +- 1.8633e-01  (8.6509e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   8.09807437e+00    5.0007e-02       0.6175%  
         P0_gg_t1t1x                4   5.78938381e+00    3.9837e-02       0.6881%  
         P0_gg_t1t1x                5   5.71244197e+00    3.9354e-02       0.6889%  
        P0_uux_t1t1x                1   9.29633644e-01    6.7035e-03       0.7211%  
        P0_uxu_t1t1x                1   9.27553331e-01    6.5118e-03       0.7020%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   9.47952698e+00    4.3415e-02       0.4580%  
         P0_gg_t1t1x                4   6.73592968e+00    3.5252e-02       0.5233%  
         P0_gg_t1t1x                5   6.66067020e+00    3.4809e-02       0.5226%  
        P0_uux_t1t1x                1   1.02358009e+00    5.8635e-03       0.5728%  
        P0_uxu_t1t1x                1   1.02481584e+00    5.6163e-03       0.5480%  

Total ABS and 
Total: 
                      2.49245228e+01 +- 6.6372e-02  (2.6629e-01%)
                      2.14570871e+01 +- 7.5656e-02  (3.5259e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/run_m250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.500000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.146e+01 +- 7.6e-02 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.153e+01 pb  +12.1% -12.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.153e+01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.2795808e-07   +1.4594881e-09  +7.2795808e-07   +6.1691321e-07   +8.2759466e-07   +7.2795808e-07   +4.0796123e-07   +1.0479549e-06   +7.2795808e-07   +6.7438974e-07   +7.8359502e-07   +6.7410979e-07   +6.1691321e-07   +7.3712544e-07   +7.8532567e-07   +7.3925926e-07   +8.2759466e-07   +7.2795808e-07   +7.1928549e-07   +9.4403560e-07   +6.4357192e-07   +9.1369606e-07   +6.8282463e-07   +6.1794472e-07   +7.0457720e-07   +4.6755017e-07   +1.5112304e-06   +6.0332158e-07   +3.5160904e-07   +5.4947557e-07   +1.0452220e-06   +1.0736998e-06   +6.5331379e-07   +1.1404455e-06   +1.4038709e-06   +7.9427360e-07   +7.3096374e-07   +9.6326664e-07   +7.6853299e-07   +1.0309107e-06   +4.9742992e-07   +4.5869552e-07   +1.2327959e-06   +6.3208495e-07   +1.1427341e-06   +8.1189620e-07   +4.1158577e-07   +3.9371925e-07   +7.6104846e-07   +7.5021317e-07   +7.8590741e-07   +2.4702082e-07   +8.8823670e-07   +5.9831963e-07   +8.1141777e-07   +4.5439686e-07   +2.0322177e-07   +9.8857278e-07   +7.5879854e-07   +4.4156593e-07   +2.8270528e-07   +7.6359757e-07   +3.8812828e-07   +1.5914686e-07   +8.1008646e-07   +6.5561906e-07   +6.3528182e-07   +5.6145739e-07   +1.0039733e-07   +1.2423621e-06   +5.0257424e-07   +7.0118240e-07   +3.5378893e-07   +8.0214650e-07   +8.3246419e-07   +7.8144020e-07   +6.5890959e-07   +1.0357243e-06   -3.1416094e-08   +7.4429840e-07   +9.1472350e-07   +8.7174430e-07   +6.3087806e-07   +5.8453447e-07   +4.2857887e-07   +4.0653269e-07   +6.6254879e-07   +5.4863174e-07   +4.5819653e-07   +6.4073548e-07   +8.1884520e-07   +8.4553390e-07   +1.8141960e-06   +4.4048827e-07   +3.6674066e-07   +8.4996285e-07   +3.9896153e-07   +4.4725271e-07   +3.8981826e-07   +8.9859424e-07   +3.3388450e-07   +9.0852748e-07   +8.2519390e-07   +9.8463280e-07   +1.0985740e-06   +9.5865650e-07   +9.7345320e-07   +8.7550700e-07   +9.3306460e-07   +4.1278093e-07   +9.8774834e-07   +2.0187342e-07   +1.6890255e-06   +8.6687320e-07   +6.6670071e-07   +4.9144055e-07   +6.6981340e-07   +1.1460490e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.7227902e-07   +7.3176871e-10  +4.7227902e-07   +3.4270946e-07   +6.6944088e-07   +4.7227902e-07   +2.5165361e-07   +6.9290443e-07   +4.7227902e-07   +4.1338783e-07   +5.4487228e-07   +3.9153188e-07   +3.4270946e-07   +4.5171357e-07   +5.8025126e-07   +5.0789639e-07   +6.6944088e-07   +4.7227902e-07   +4.6249797e-07   +5.9288815e-07   +3.8982521e-07   +5.9815573e-07   +4.3702639e-07   +3.6658381e-07   +4.5685248e-07   +2.8958480e-07   +1.0250781e-06   +3.6210917e-07   +1.9004801e-07   +3.2142382e-07   +6.5929464e-07   +6.9158552e-07   +3.9365764e-07   +8.2220588e-07   +8.6727260e-07   +4.7724118e-07   +5.1513288e-07   +6.7577441e-07   +5.2655653e-07   +7.6378986e-07   +3.0644663e-07   +3.1147872e-07   +8.4598136e-07   +4.0197352e-07   +6.9293360e-07   +4.8711267e-07   +2.2211773e-07   +2.8048449e-07   +5.1386405e-07   +4.8719309e-07   +5.1903583e-07   +1.8406667e-07   +5.5300200e-07   +3.6899205e-07   +5.1136243e-07   +3.0605914e-07   +1.4240952e-07   +6.9709434e-07   +5.4108784e-07   +2.6658696e-07   +1.6783775e-07   +5.2185551e-07   +2.7513385e-07   +1.5105586e-07   +4.7782159e-07   +3.8757335e-07   +3.9419231e-07   +3.3928045e-07   +6.7258000e-10   +8.2852635e-07   +3.3590320e-07   +3.9935901e-07   +1.7953927e-07   +4.8765834e-07   +5.4959466e-07   +4.9998662e-07   +4.3439372e-07   +7.4789107e-07   -4.3979486e-08   +5.2125474e-07   +5.7776048e-07   +5.2760514e-07   +3.5094349e-07   +3.7778150e-07   +2.6401038e-07   +2.2460852e-07   +3.7331523e-07   +2.7247409e-07   +2.9959985e-07   +4.0941669e-07   +4.8888733e-07   +5.1855096e-07   +1.2640979e-06   +2.8146609e-07   +2.3147655e-07   +5.7161853e-07   +2.6084523e-07   +2.7360598e-07   +2.3659764e-07   +5.8519124e-07   +1.5223237e-07   +6.1607104e-07   +4.9279298e-07   +6.3313579e-07   +6.7721797e-07   +6.1004793e-07   +6.3572434e-07   +5.4745014e-07   +5.9672124e-07   +2.4592855e-07   +6.5397562e-07   +1.8224710e-07   +1.1100483e-06   +5.8450069e-07   +4.3142836e-07   +3.1883230e-07   +3.9022587e-07   +7.1694040e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m2500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.6717e-07:1.1528e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.5058e-01:6.1541e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.2649e-07:7.6219e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.9138e-01:6.5401e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.500000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.73527416e-07    4.2488e-09       2.4485%  
        P0_uxu_t1t1x                1   2.01799789e-07    2.3578e-09       1.1684%  
        P0_uux_t1t1x                1   2.00798783e-07    2.2504e-09       1.1207%  
         P0_gg_t1t1x                4   7.86860488e-08    1.8355e-09       2.3327%  
         P0_gg_t1t1x                5   8.07275381e-08    1.7236e-09       2.1350%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   2.71807679e-07    3.4305e-09       1.2621%  
        P0_uxu_t1t1x                1   2.09336672e-07    2.2657e-09       1.0823%  
        P0_uux_t1t1x                1   2.08345081e-07    2.1479e-09       1.0309%  
         P0_gg_t1t1x                4   1.24601555e-07    1.4340e-09       1.1509%  
         P0_gg_t1t1x                5   1.22484973e-07    1.3323e-09       1.0877%  

Total ABS and 
Total: 
                      9.36575960e-07 +- 5.0346e-09  (5.3755e-01%)
                      7.35539575e-07 +- 5.9174e-09  (8.0450e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.74020544e-07    1.5446e-09       0.8876%  
        P0_uxu_t1t1x                1   2.00306159e-07    1.1445e-09       0.5714%  
        P0_uux_t1t1x                1   2.01126481e-07    1.0915e-09       0.5427%  
         P0_gg_t1t1x                5   7.57145284e-08    1.0989e-09       1.4513%  
         P0_gg_t1t1x                4   7.72488579e-08    1.0439e-09       1.3514%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   2.76380584e-07    1.1477e-09       0.4152%  
        P0_uxu_t1t1x                1   2.08739681e-07    1.0849e-09       0.5198%  
        P0_uux_t1t1x                1   2.08486630e-07    1.0372e-09       0.4975%  
         P0_gg_t1t1x                5   1.23848207e-07    8.1148e-10       0.6552%  
         P0_gg_t1t1x                4   1.22875069e-07    7.5328e-10       0.6130%  

Total ABS and 
Total: 
                      9.40330171e-07 +- 2.1900e-09  (2.3289e-01%)
                      7.28416571e-07 +- 2.6803e-09  (3.6797e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/run_m2500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.500000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 7.284e-07 +- 2.7e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              7.280e-07 pb  +13.7% -15.3%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              7.280e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.9830186e-07   +7.5491405e-10  +1.9830186e-07   +1.6909878e-07   +2.2442352e-07   +1.9830186e-07   +7.0700889e-08   +3.2590283e-07   +1.9830186e-07   +1.8401808e-07   +2.1305128e-07   +1.8441623e-07   +1.6909878e-07   +2.0120013e-07   +2.1320535e-07   +2.0092455e-07   +2.2442352e-07   +1.9830186e-07   +1.9541460e-07   +2.5462952e-07   +1.4540094e-07   +2.7257072e-07   +1.7366336e-07   +1.3334592e-07   +1.8683012e-07   +7.4929054e-08   +4.9710634e-07   +1.2867248e-07   +3.5476030e-08   +1.0045588e-07   +2.8796329e-07   +3.1815988e-07   +1.5208265e-07   +4.2932942e-07   +3.9444282e-07   +1.9070995e-07   +2.4180712e-07   +3.2777750e-07   +2.4507174e-07   +3.9718440e-07   +9.8636900e-08   +1.1350465e-07   +4.3286241e-07   +1.5656161e-07   +2.9995997e-07   +1.9655819e-07   +4.6333070e-08   +1.0490652e-07   +2.2400624e-07   +1.9974777e-07   +2.2866067e-07   +4.9377739e-08   +2.3136725e-07   +1.3375067e-07   +2.0796587e-07   +1.1876699e-07   -5.3020400e-09   +3.4461122e-07   +2.4488944e-07   +6.8341274e-08   +2.2067073e-08   +2.3043398e-07   +6.7580930e-08   +4.2127850e-08   +1.9484901e-07   +1.3858119e-07   +1.4163872e-07   +1.2372114e-07   -8.3960370e-08   +4.1167116e-07   +1.2507571e-07   +1.3113915e-07   +2.0827400e-08   +1.9416163e-07   +2.3914899e-07   +2.1934718e-07   +1.6895533e-07   +3.7246849e-07   -9.3861192e-08   +2.1895153e-07   +2.2837123e-07   +2.2500832e-07   +1.0550317e-07   +1.5040920e-07   +9.4558350e-08   +4.8227530e-08   +1.1799735e-07   +5.3732620e-08   +1.2211350e-07   +1.6905542e-07   +1.9639065e-07   +2.1419840e-07   +6.5259207e-07   +1.0518147e-07   +8.0642756e-08   +2.6168577e-07   +7.2442065e-08   +6.4340868e-08   +7.4762862e-08   +2.5846739e-07   -8.3960100e-09   +2.5029787e-07   +1.9529422e-07   +2.7801784e-07   +2.8653395e-07   +2.8054499e-07   +2.9230074e-07   +2.3793564e-07   +2.6960925e-07   +7.1310233e-08   +3.1016338e-07   +4.3877180e-08   +5.6561769e-07   +2.7158153e-07   +1.5774077e-07   +1.2479478e-07   +1.3564989e-07   +3.2847869e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.2966617e-07   +1.8502505e-10  +1.2966617e-07   +9.4841697e-08   +1.8216294e-07   +1.2966617e-07   +4.0010412e-08   +2.1932194e-07   +1.2966617e-07   +1.1363933e-07   +1.4938132e-07   +1.0821747e-07   +9.4841697e-08   +1.2467142e-07   +1.5812133e-07   +1.3857739e-07   +1.8216294e-07   +1.2966617e-07   +1.2583051e-07   +1.5841865e-07   +8.6461670e-08   +1.7969647e-07   +1.0982819e-07   +7.5765761e-08   +1.1964873e-07   +4.5218312e-08   +3.3406170e-07   +7.3019911e-08   +1.2457420e-08   +5.0125870e-08   +1.7867461e-07   +2.0561387e-07   +8.8159339e-08   +3.0973338e-07   +2.4347475e-07   +1.1079319e-07   +1.7215083e-07   +2.2899651e-07   +1.6958191e-07   +2.8922768e-07   +5.6112724e-08   +7.9151147e-08   +2.9838775e-07   +9.8629734e-08   +1.8043145e-07   +1.1461798e-07   +1.5598100e-08   +7.9283493e-08   +1.5219272e-07   +1.2927601e-07   +1.5108443e-07   +3.9489192e-08   +1.4295433e-07   +7.9035360e-08   +1.2998598e-07   +8.1915495e-08   +1.7124530e-09   +2.4462227e-07   +1.7396057e-07   +3.8900340e-08   +9.3740742e-09   +1.6146179e-07   +5.0597447e-08   +4.3932370e-08   +1.1127365e-07   +7.7766058e-08   +8.6211369e-08   +7.1662009e-08   -7.7463284e-08   +2.7526890e-07   +8.3829276e-08   +6.5776770e-08   -4.2076500e-09   +1.1622655e-07   +1.5691427e-07   +1.3985873e-07   +1.1103669e-07   +2.6687538e-07   -7.0063252e-08   +1.5486844e-07   +1.4064863e-07   +1.3521966e-07   +4.8907880e-08   +9.7077691e-08   +5.6919971e-08   +1.7443830e-08   +5.8755670e-08   +4.2868700e-09   +8.1721640e-08   +1.0806916e-07   +1.1442053e-07   +1.2871790e-07   +4.4989465e-07   +6.6981873e-08   +5.2758296e-08   +1.7957580e-07   +4.8644326e-08   +3.5199792e-08   +4.2826052e-08   +1.6767369e-07   -3.2160600e-08   +1.6279244e-07   +1.1181377e-07   +1.8023756e-07   +1.6844967e-07   +1.8030682e-07   +1.9087368e-07   +1.4722056e-07   +1.7217869e-07   +3.7995322e-08   +2.0761896e-07   +4.7675430e-08   +3.7304777e-07   +1.8491371e-07   +1.0384668e-07   +8.0920338e-08   +6.9966322e-08   +2.0561401e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m2750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.3631e-08:3.5849e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-9.5233e-01:9.0086e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.6009e-08:2.4125e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.0233e+00:9.6801e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.750000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #                  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #                  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #                  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #                  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #                  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #                  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #                  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #                  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #                  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #                  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #                  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #                  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #                  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #                  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #                  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #                  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #                  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #                  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #                  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #                  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #                  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #                  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #                  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #                  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #                  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #                  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #                  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #                  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   3.65240530e-08    1.0327e-09       2.8275%  
        P0_uxu_t1t1x                1   6.34408466e-08    7.9185e-10       1.2482%  
        P0_uux_t1t1x                1   6.56044272e-08    7.8386e-10       1.1948%  
         P0_gg_t1t1x                5   1.53873956e-08    4.2949e-10       2.7912%  
         P0_gg_t1t1x                4   1.55893970e-08    4.2428e-10       2.7216%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   6.41555189e-08    8.1088e-10       1.2639%  
        P0_uxu_t1t1x                1   6.63955650e-08    7.5772e-10       1.1412%  
        P0_uux_t1t1x                1   6.81801900e-08    7.5277e-10       1.1041%  
         P0_gg_t1t1x                5   2.75539238e-08    3.3115e-10       1.2018%  
         P0_gg_t1t1x                4   2.77473012e-08    3.2095e-10       1.1567%  

Total ABS and 
Total: 
                      2.54032499e-07 +- 1.4181e-09  (5.5823e-01%)
                      1.96546119e-07 +- 1.6348e-09  (8.3174e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/res_1.txt <==


Cross section per integration channel:
        P0_uxu_t1t1x                1   6.47840813e-08    3.3414e-10       0.5158%  
        P0_uux_t1t1x                1   6.47704380e-08    3.2990e-10       0.5093%  
         P0_gg_t1t1x                3   3.75118737e-08    3.8076e-10       1.0150%  
         P0_gg_t1t1x                5   1.55517257e-08    2.5174e-10       1.6187%  
         P0_gg_t1t1x                4   1.56611254e-08    2.4724e-10       1.5787%  


ABS cross section per integration channel:
        P0_uxu_t1t1x                1   6.75961759e-08    3.1739e-10       0.4695%  
        P0_uux_t1t1x                1   6.75664142e-08    3.1270e-10       0.4628%  
         P0_gg_t1t1x                3   6.53276792e-08    2.8209e-10       0.4318%  
         P0_gg_t1t1x                5   2.76357396e-08    1.8309e-10       0.6625%  
         P0_gg_t1t1x                4   2.76933726e-08    1.7696e-10       0.6390%  

Total ABS and 
Total: 
                      2.55819382e-07 +- 5.8560e-10  (2.2891e-01%)
                      1.98279244e-07 +- 6.9997e-10  (3.5302e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/run_m2750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 2.750000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #                  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #                  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #                  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #                  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #                  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #                  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #                  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #                  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #                  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #                  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #                  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #                  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #                  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #                  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #                  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #                  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #                  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #                  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #                  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #                  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #                  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #                  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #                  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #                  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #                  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #                  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #                  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #                  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m2750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.983e-07 +- 7.0e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.983e-07 pb  +13.2% -14.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.983e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.7226351e-08   +1.3722482e-10  +5.7226351e-08   +4.9288814e-08   +6.4208653e-08   +5.7226351e-08   +4.9679653e-09   +1.0948474e-07   +5.7226351e-08   +5.3265996e-08   +6.1257841e-08   +5.3575189e-08   +4.9288814e-08   +5.8219099e-08   +6.1164303e-08   +5.7772869e-08   +6.4208653e-08   +5.7226351e-08   +5.6302062e-08   +6.8028565e-08   +3.0604498e-08   +8.6869022e-08   +4.2317958e-08   +2.5804592e-08   +4.7426963e-08   -4.8856000e-10   +1.6112194e-07   +2.1362969e-08   -7.3951070e-09   +3.6949110e-09   +7.7068259e-08   +9.9253701e-08   +3.2923286e-08   +1.7083399e-07   +1.1206287e-07   +4.1473884e-08   +8.7212097e-08   +1.1407674e-07   +8.4975389e-08   +1.5686039e-07   +1.1353548e-08   +3.2223736e-08   +1.5904474e-07   +3.9094475e-08   +7.8038904e-08   +4.5097920e-08   -1.0363985e-08   +3.6930584e-08   +6.9041677e-08   +5.4037460e-08   +6.8270105e-08   +1.1308818e-08   +6.0438859e-08   +2.4906514e-08   +5.2096908e-08   +3.5762867e-08   -1.9653586e-08   +1.2999629e-07   +8.1305366e-08   +9.6835490e-10   -1.2564756e-08   +7.7503585e-08   +2.9773470e-09   +1.9298334e-08   +4.5599380e-08   +2.3909731e-08   +2.6815911e-08   +2.3101416e-08   -6.6584034e-08   +1.4287686e-07   +3.2059769e-08   +1.2876831e-08   -2.3841440e-08   +4.5842715e-08   +6.8553714e-08   +6.3822521e-08   +4.0733726e-08   +1.3666357e-07   -5.5330009e-08   +6.5675069e-08   +5.1284554e-08   +5.8779600e-08   +3.3013910e-09   +4.0349290e-08   +2.0116708e-08   -1.0166951e-08   +1.2624973e-08   -2.5637306e-08   +3.9535839e-08   +4.8127172e-08   +4.6169987e-08   +5.2933186e-08   +2.3364796e-07   +2.6112321e-08   +2.2096860e-08   +8.9359422e-08   +9.4492200e-09   -3.9962512e-09   +1.0546875e-08   +7.5738320e-08   -5.2289751e-08   +5.1412330e-08   +4.0973368e-08   +8.3106755e-08   +6.0840839e-08   +8.7303794e-08   +9.2311051e-08   +6.5651546e-08   +8.0995256e-08   +5.3609060e-09   +1.0436826e-07   +1.7536657e-08   +1.9705318e-07   +9.3066248e-08   +3.8399714e-08   +3.3635483e-08   +1.4137763e-08   +9.6598877e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.8181984e-08   +5.4918149e-11  +3.8181984e-08   +2.8253760e-08   +5.2883785e-08   +3.8181984e-08   +1.2890903e-09   +7.5074878e-08   +3.8181984e-08   +3.3500584e-08   +4.3931541e-08   +3.2201961e-08   +2.8253760e-08   +3.7051031e-08   +4.5962585e-08   +4.0327230e-08   +5.2883785e-08   +3.8181984e-08   +3.6911772e-08   +4.1693723e-08   +1.8205177e-08   +5.8288721e-08   +2.6273379e-08   +1.3768227e-08   +2.9578236e-08   -9.8441600e-10   +1.0668802e-07   +1.0280063e-08   -6.7906530e-09   -4.3875620e-09   +4.6218813e-08   +6.4941533e-08   +1.7935976e-08   +1.2275673e-07   +6.8924747e-08   +2.2328373e-08   +6.2686047e-08   +7.8412833e-08   +5.8810205e-08   +1.1207165e-07   +4.0082880e-09   +2.3963278e-08   +1.0925523e-07   +2.4662813e-08   +4.6587684e-08   +2.4947115e-08   -1.1004009e-08   +2.9712352e-08   +4.7039162e-08   +3.5327569e-08   +4.4996662e-08   +9.5846060e-09   +3.7000834e-08   +1.3043510e-08   +3.1889620e-08   +2.5658906e-08   -9.7038600e-09   +9.3195673e-08   +5.7506575e-08   -4.5194160e-10   -8.9787936e-09   +5.6032704e-08   +4.5656060e-09   +1.8407538e-08   +2.5198986e-08   +1.1771690e-08   +1.5798579e-08   +1.2253346e-08   -5.0351808e-08   +9.5473021e-08   +2.1898875e-08   +1.7530800e-09   -2.1951794e-08   +2.7055176e-08   +4.5021838e-08   +4.1313329e-08   +2.6121662e-08   +9.6073169e-08   -3.9156556e-08   +4.6812553e-08   +3.0049716e-08   +3.5422998e-08   -4.4822290e-09   +2.6059786e-08   +1.1864991e-08   -1.1437008e-08   +3.8424260e-09   -2.7245283e-08   +2.7624114e-08   +3.1680661e-08   +2.6360996e-08   +3.0880087e-08   +1.5909460e-07   +1.7442345e-08   +1.5826421e-08   +6.3063219e-08   +7.6885990e-09   -4.5811441e-09   +5.1424610e-09   +4.8989671e-08   -4.5665561e-08   +2.9286027e-08   +2.1448437e-08   +5.5586780e-08   +3.1131572e-08   +5.6833626e-08   +6.0762542e-08   +4.0134097e-08   +5.1492337e-08   +8.9781900e-10   +7.0559974e-08   +1.9791596e-08   +1.3076840e-07   +6.4657766e-08   +2.7170376e-08   +2.2339183e-08   +1.9032990e-09   +6.0642540e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m3000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.4712e-09:1.2043e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3515e+00:1.2785e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1602e-09:8.2582e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4300e+00:1.3527e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 3.000000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/res_0.txt <==


Cross section per integration channel:
        P0_uux_t1t1x                1   2.15306856e-08    2.7143e-10       1.2607%  
        P0_uxu_t1t1x                1   2.21451420e-08    2.6616e-10       1.2019%  
         P0_gg_t1t1x                3   7.35509924e-09    2.6368e-10       3.5849%  
         P0_gg_t1t1x                5   2.97690851e-09    1.0484e-10       3.5219%  
         P0_gg_t1t1x                4   2.88785704e-09    9.4502e-11       3.2724%  


ABS cross section per integration channel:
        P0_uux_t1t1x                1   2.26721853e-08    2.5626e-10       1.1303%  
        P0_uxu_t1t1x                1   2.32636184e-08    2.5319e-10       1.0883%  
         P0_gg_t1t1x                3   1.47643863e-08    2.1192e-10       1.4353%  
         P0_gg_t1t1x                5   6.16833155e-09    8.2191e-11       1.3325%  
         P0_gg_t1t1x                4   5.95992686e-09    7.1124e-11       1.1934%  

Total ABS and 
Total: 
                      7.28284484e-08 +- 4.3185e-10  (5.9297e-01%)
                      5.68956925e-08 +- 4.8370e-10  (8.5015e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/res_1.txt <==


Cross section per integration channel:
        P0_uxu_t1t1x                1   2.20507008e-08    1.1708e-10       0.5310%  
        P0_uux_t1t1x                1   2.21629485e-08    1.0440e-10       0.4711%  
         P0_gg_t1t1x                3   7.28485380e-09    9.4104e-11       1.2918%  
         P0_gg_t1t1x                5   2.86540127e-09    5.8415e-11       2.0386%  
         P0_gg_t1t1x                4   2.90478792e-09    5.5949e-11       1.9261%  


ABS cross section per integration channel:
        P0_uxu_t1t1x                1   2.31738267e-08    1.1047e-10       0.4767%  
        P0_uux_t1t1x                1   2.32685953e-08    9.8341e-11       0.4226%  
         P0_gg_t1t1x                3   1.47750929e-08    6.9881e-11       0.4730%  
         P0_gg_t1t1x                5   6.07109774e-09    4.2133e-11       0.6940%  
         P0_gg_t1t1x                4   6.04654146e-09    3.9022e-11       0.6454%  

Total ABS and 
Total: 
                      7.33351540e-08 +- 1.7337e-10  (2.3640e-01%)
                      5.72686923e-08 +- 2.0002e-10  (3.4926e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/run_m3000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 3.000000e+03 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m3000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.727e-08 +- 2.0e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.723e-08 pb  +12.2% -13.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.723e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1940409e-01   +1.1986729e-03  +5.1940409e-01   +4.5234830e-01   +5.7911909e-01   +5.1940409e-01   +5.0146335e-01   +5.3734483e-01   +5.1940409e-01   +4.7552472e-01   +5.6434605e-01   +4.9937876e-01   +4.5234830e-01   +5.5055300e-01   +5.4219962e-01   +5.0247141e-01   +5.7911909e-01   +5.1940409e-01   +5.2001077e-01   +5.3354236e-01   +5.2837570e-01   +5.0734165e-01   +5.2126388e-01   +5.2366115e-01   +5.1076549e-01   +5.2797934e-01   +5.2643664e-01   +5.2369331e-01   +5.1863798e-01   +5.1559631e-01   +5.3248776e-01   +5.5078610e-01   +5.3283671e-01   +5.1886761e-01   +5.7560127e-01   +5.3963888e-01   +5.0429310e-01   +5.1829009e-01   +5.0608401e-01   +4.9028175e-01   +5.0292723e-01   +4.9318391e-01   +5.1511522e-01   +5.0863645e-01   +5.7479038e-01   +5.3805795e-01   +5.3759478e-01   +5.0451157e-01   +5.0392750e-01   +5.1680168e-01   +5.0626147e-01   +4.8152511e-01   +5.5124772e-01   +5.0797504e-01   +5.3685568e-01   +5.0840663e-01   +5.0724334e-01   +5.0283371e-01   +4.9786732e-01   +5.1080575e-01   +4.9161172e-01   +5.0949886e-01   +4.9829848e-01   +4.8031502e-01   +5.3443891e-01   +5.3165691e-01   +5.2942334e-01   +5.1521637e-01   +5.0938061e-01   +5.1711501e-01   +4.9868491e-01   +5.3340120e-01   +5.1479381e-01   +5.4435906e-01   +5.0865400e-01   +5.1778904e-01   +5.2147524e-01   +5.0714334e-01   +5.0799495e-01   +5.0896748e-01   +5.1952709e-01   +5.4643744e-01   +5.2803573e-01   +5.0950912e-01   +5.2255258e-01   +5.2489901e-01   +5.3571785e-01   +5.3106760e-01   +4.8813821e-01   +5.1271346e-01   +5.4196114e-01   +5.2792328e-01   +5.2329117e-01   +4.9016797e-01   +4.9688994e-01   +5.2540615e-01   +5.1301782e-01   +5.1166286e-01   +5.0356354e-01   +5.1373760e-01   +5.2978971e-01   +5.1581188e-01   +5.3546717e-01   +5.3160086e-01   +5.3727666e-01   +5.3337406e-01   +5.2650255e-01   +5.1856379e-01   +5.2236829e-01   +5.0161172e-01   +5.3375444e-01   +5.0857568e-01   +5.6168675e-01   +5.1730009e-01   +5.2120961e-01   +4.8867184e-01   +5.2927071e-01   +5.5151745e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.4671376e-01   +4.0623635e-04  +3.4671376e-01   +2.6278540e-01   +4.6805601e-01   +3.4671376e-01   +3.3485267e-01   +3.5857485e-01   +3.4671376e-01   +2.9590566e-01   +4.1203503e-01   +3.0790665e-01   +2.6278540e-01   +3.6591662e-01   +3.9385354e-01   +3.3613746e-01   +4.6805601e-01   +3.4671376e-01   +3.4682080e-01   +3.5579315e-01   +3.5234757e-01   +3.3946305e-01   +3.4889911e-01   +3.4879991e-01   +3.4124951e-01   +3.5197472e-01   +3.5163746e-01   +3.5038317e-01   +3.4664646e-01   +3.4386183e-01   +3.5604589e-01   +3.6785235e-01   +3.5509061e-01   +3.4617106e-01   +3.8408612e-01   +3.5970729e-01   +3.3614077e-01   +3.4569310e-01   +3.3825947e-01   +3.2773998e-01   +3.3581282e-01   +3.3008120e-01   +3.4395564e-01   +3.3997484e-01   +3.8355854e-01   +3.5919195e-01   +3.5809786e-01   +3.3634071e-01   +3.3714138e-01   +3.4568669e-01   +3.3832090e-01   +3.2163421e-01   +3.6816309e-01   +3.3876224e-01   +3.5797276e-01   +3.3901317e-01   +3.3879321e-01   +3.3587193e-01   +3.3214201e-01   +3.4094197e-01   +3.2855744e-01   +3.4002607e-01   +3.3270173e-01   +3.1985879e-01   +3.5634907e-01   +3.5492400e-01   +3.5303209e-01   +3.4382377e-01   +3.3972597e-01   +3.4577424e-01   +3.3320811e-01   +3.5677250e-01   +3.4404831e-01   +3.6296350e-01   +3.3896014e-01   +3.4546435e-01   +3.4740704e-01   +3.3853708e-01   +3.3865469e-01   +3.3912051e-01   +3.4737172e-01   +3.6392426e-01   +3.5298188e-01   +3.4039032e-01   +3.4820815e-01   +3.5057979e-01   +3.5852493e-01   +3.5519899e-01   +3.2610850e-01   +3.4192689e-01   +3.6224907e-01   +3.5256948e-01   +3.4925534e-01   +3.2763550e-01   +3.3229693e-01   +3.5077222e-01   +3.4240978e-01   +3.4182606e-01   +3.3616672e-01   +3.4352020e-01   +3.5237568e-01   +3.4469484e-01   +3.5713398e-01   +3.5469262e-01   +3.5831796e-01   +3.5558013e-01   +3.5079794e-01   +3.4683931e-01   +3.4881166e-01   +3.3530197e-01   +3.5599629e-01   +3.3910723e-01   +3.7450055e-01   +3.4526227e-01   +3.4847351e-01   +3.2625351e-01   +3.5280591e-01   +3.6708933e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.0711e-01:6.3703e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8768e-01:1.6378e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3651e-01:5.1486e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.8416e-01:4.6839e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 5.000000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.86232304e-01    3.1574e-03       1.6954%  
         P0_gg_t1t1x                5   1.25775523e-01    2.6741e-03       2.1261%  
         P0_gg_t1t1x                4   1.23616312e-01    2.0473e-03       1.6562%  
        P0_uux_t1t1x                1   4.07358179e-02    3.9792e-04       0.9768%  
        P0_uxu_t1t1x                1   3.87334946e-02    3.9899e-04       1.0301%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   2.20701651e-01    2.8204e-03       1.2779%  
         P0_gg_t1t1x                5   1.47456812e-01    2.4631e-03       1.6704%  
         P0_gg_t1t1x                4   1.44078253e-01    1.8541e-03       1.2869%  
        P0_uux_t1t1x                1   4.28551360e-02    3.6719e-04       0.8568%  
        P0_uxu_t1t1x                1   4.12058827e-02    3.6285e-04       0.8806%  

Total ABS and 
Total: 
                      5.96297734e-01 +- 4.2102e-03  (7.0606e-01%)
                      5.15093452e-01 +- 4.6507e-03  (9.0288e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.92464807e-01    1.0708e-03       0.5564%  
         P0_gg_t1t1x                4   1.23841167e-01    8.3698e-04       0.6759%  
         P0_gg_t1t1x                5   1.23004671e-01    6.1987e-04       0.5039%  
        P0_uux_t1t1x                1   3.98776996e-02    2.4606e-04       0.6170%  
        P0_uxu_t1t1x                1   3.98926130e-02    2.3438e-04       0.5875%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   2.27898357e-01    9.2573e-04       0.4062%  
         P0_gg_t1t1x                4   1.47215402e-01    7.2064e-04       0.4895%  
         P0_gg_t1t1x                5   1.44991740e-01    5.3645e-04       0.3700%  
        P0_uux_t1t1x                1   4.26074797e-02    2.1832e-04       0.5124%  
        P0_uxu_t1t1x                1   4.24954145e-02    2.0657e-04       0.4861%  

Total ABS and 
Total: 
                      6.05208393e-01 +- 1.3245e-03  (2.1886e-01%)
                      5.19080958e-01 +- 1.5320e-03  (2.9513e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 5.000000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.191e-01 +- 1.5e-03 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.194e-01 pb  +11.5% -12.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.194e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.2107085e-02   +1.1318045e-04  +4.2107085e-02   +3.6582728e-02   +4.6815413e-02   +4.2107085e-02   +3.9843429e-02   +4.4370741e-02   +4.2107085e-02   +3.8744783e-02   +4.5529630e-02   +4.0229587e-02   +3.6582728e-02   +4.4197301e-02   +4.4156828e-02   +4.1210258e-02   +4.6815413e-02   +4.2107085e-02   +4.2205506e-02   +4.3896629e-02   +4.2757067e-02   +4.1414749e-02   +4.2598172e-02   +4.2499719e-02   +4.1017098e-02   +4.2821555e-02   +4.3007713e-02   +4.2819976e-02   +4.2959826e-02   +4.1494839e-02   +4.4123605e-02   +4.5949618e-02   +4.3202756e-02   +4.1567318e-02   +4.9246310e-02   +4.4364270e-02   +3.9916453e-02   +4.1005636e-02   +4.0427575e-02   +3.8641301e-02   +3.9397649e-02   +3.8951094e-02   +4.1858526e-02   +4.0990294e-02   +4.8914699e-02   +4.4709439e-02   +4.3751499e-02   +3.9599037e-02   +4.0524378e-02   +4.2118799e-02   +4.0897632e-02   +3.7490219e-02   +4.5511774e-02   +4.0723588e-02   +4.4015490e-02   +4.0216818e-02   +4.0699294e-02   +4.0416583e-02   +3.9237207e-02   +4.1408857e-02   +3.9068322e-02   +4.0940381e-02   +3.9265620e-02   +3.6567235e-02   +4.4209394e-02   +4.3718807e-02   +4.3065326e-02   +4.1758909e-02   +4.1013714e-02   +4.2327574e-02   +3.9437029e-02   +4.4464131e-02   +4.1860604e-02   +4.5265648e-02   +4.0718901e-02   +4.2215664e-02   +4.1529569e-02   +4.0453644e-02   +4.0280977e-02   +4.0264336e-02   +4.2836273e-02   +4.5529049e-02   +4.3581068e-02   +4.0977477e-02   +4.0920705e-02   +4.2813488e-02   +4.4880830e-02   +4.4465825e-02   +3.8491840e-02   +4.1114316e-02   +4.5383991e-02   +4.3245022e-02   +4.2761908e-02   +3.8958165e-02   +3.9752004e-02   +4.2876438e-02   +4.1245214e-02   +4.1313067e-02   +3.9969126e-02   +4.1841911e-02   +4.2760802e-02   +4.1694446e-02   +4.4096632e-02   +4.3933749e-02   +4.4327390e-02   +4.3840985e-02   +4.2525414e-02   +4.2572018e-02   +4.2677383e-02   +4.0034071e-02   +4.3641251e-02   +4.0028282e-02   +4.7649789e-02   +4.1780429e-02   +4.2435608e-02   +3.8185866e-02   +4.3183126e-02   +4.5794181e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.8246646e-02   +3.2482973e-05  +2.8246646e-02   +2.1164255e-02   +3.8622601e-02   +2.8246646e-02   +2.6761521e-02   +2.9731771e-02   +2.8246646e-02   +2.4282509e-02   +3.3281814e-02   +2.4619335e-02   +2.1164255e-02   +2.9007908e-02   +3.2779436e-02   +2.8179165e-02   +3.8622601e-02   +2.8246646e-02   +2.8278272e-02   +2.9399599e-02   +2.8601785e-02   +2.7879406e-02   +2.8636156e-02   +2.8414574e-02   +2.7572250e-02   +2.8633179e-02   +2.8916613e-02   +2.8773189e-02   +2.8789445e-02   +2.7816153e-02   +2.9682131e-02   +3.0782374e-02   +2.8884219e-02   +2.7878215e-02   +3.2969634e-02   +2.9688906e-02   +2.6741516e-02   +2.7538720e-02   +2.7211903e-02   +2.6028014e-02   +2.6516473e-02   +2.6257308e-02   +2.8098595e-02   +2.7581934e-02   +3.2731593e-02   +2.9956183e-02   +2.9223390e-02   +2.6543802e-02   +2.7277639e-02   +2.8328555e-02   +2.7475307e-02   +2.5240761e-02   +3.0523075e-02   +2.7310634e-02   +2.9482126e-02   +2.6958435e-02   +2.7368476e-02   +2.7155292e-02   +2.6383166e-02   +2.7774085e-02   +2.6257292e-02   +2.7459403e-02   +2.6375888e-02   +2.4535413e-02   +2.9550975e-02   +2.9312182e-02   +2.8781477e-02   +2.7985263e-02   +2.7437127e-02   +2.8478199e-02   +2.6540140e-02   +2.9908860e-02   +2.8101200e-02   +3.0294466e-02   +2.7309844e-02   +2.8263798e-02   +2.7780203e-02   +2.7161398e-02   +2.6995798e-02   +2.6964904e-02   +2.8839225e-02   +3.0382632e-02   +2.9280378e-02   +2.7536839e-02   +2.7407581e-02   +2.8731532e-02   +3.0153119e-02   +2.9865922e-02   +2.5895429e-02   +2.7543175e-02   +3.0460042e-02   +2.9010558e-02   +2.8722832e-02   +2.6157854e-02   +2.6754879e-02   +2.8768881e-02   +2.7674749e-02   +2.7751061e-02   +2.6828485e-02   +2.8129047e-02   +2.8534722e-02   +2.8062600e-02   +2.9487501e-02   +2.9425834e-02   +2.9659589e-02   +2.9318216e-02   +2.8493495e-02   +2.8622172e-02   +2.8633136e-02   +2.6922750e-02   +2.9242260e-02   +2.6855275e-02   +3.1855531e-02   +2.8040934e-02   +2.8540757e-02   +2.5674695e-02   +2.8917886e-02   +3.0564861e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_gg_t1t1x/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uux_t1t1x/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/SubProcesses/P0_uxu_t1t1x/all_G1/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_t1t1/Events/run_m750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.2924e-02:5.1497e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8952e-01:1.6042e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9048e-02:4.2485e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.9907e-01:4.9095e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 7.500000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/res_0.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.52613261e-02    2.5304e-04       1.6580%  
         P0_gg_t1t1x                5   9.07993197e-03    1.3812e-04       1.5212%  
         P0_gg_t1t1x                4   9.22498827e-03    1.3549e-04       1.4688%  
        P0_uux_t1t1x                1   4.53144955e-03    4.3180e-05       0.9529%  
        P0_uxu_t1t1x                1   4.54450304e-03    4.2269e-05       0.9301%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   1.82628382e-02    2.2474e-04       1.2306%  
         P0_gg_t1t1x                5   1.08651160e-02    1.1932e-04       1.0982%  
         P0_gg_t1t1x                4   1.09328256e-02    1.1660e-04       1.0665%  
        P0_uux_t1t1x                1   4.71293157e-03    4.0376e-05       0.8567%  
        P0_uxu_t1t1x                1   4.71850039e-03    3.9456e-05       0.8362%  

Total ABS and 
Total: 
                      4.94922117e-02 +- 2.8553e-04  (5.7693e-01%)
                      4.26421990e-02 +- 3.2422e-04  (7.6032e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/res_1.txt <==


Cross section per integration channel:
         P0_gg_t1t1x                3   1.51338240e-02    8.5143e-05       0.5626%  
         P0_gg_t1t1x                4   9.03602135e-03    7.1748e-05       0.7940%  
         P0_gg_t1t1x                5   8.94737359e-03    6.9200e-05       0.7734%  
        P0_uux_t1t1x                1   4.48624785e-03    2.5787e-05       0.5748%  
        P0_uxu_t1t1x                1   4.51266004e-03    2.4612e-05       0.5454%  


ABS cross section per integration channel:
         P0_gg_t1t1x                3   1.82873638e-02    7.2286e-05       0.3953%  
         P0_gg_t1t1x                4   1.09238026e-02    6.0905e-05       0.5575%  
         P0_gg_t1t1x                5   1.08262302e-02    5.7917e-05       0.5350%  
        P0_uux_t1t1x                1   4.73129269e-03    2.3158e-05       0.4895%  
        P0_uxu_t1t1x                1   4.71955031e-03    2.2289e-05       0.4723%  

Total ABS and 
Total: 
                      4.94882397e-02 +- 1.1542e-04  (2.3323e-01%)
                      4.21161268e-02 +- 1.3586e-04  (3.2257e-01%) 


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/run_m750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 7.500000e+02 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_t1t1/Events/run_m750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > t1 t1~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.212e-02 +- 1.4e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.211e-02 pb  +11.2% -13.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.211e-02 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_ululx/Events/results.dat <==
   100 1.4822e+03 4.3959e+00 1.6888e+03 1.3033e+03 1.5076e+03 1.4567e+03  9.0986e+02 7.9725e-01 1.1346e+03 7.3760e+02 9.2559e+02 8.9413e+02
   500 5.1821e-01 1.2131e-03 5.7793e-01 4.5122e-01 5.3621e-01 5.0022e-01  3.4666e-01 3.5592e-04 4.6795e-01 2.6276e-01 3.5851e-01 3.3480e-01
  1000 5.6240e-03 1.6989e-05 6.2761e-03 4.8605e-03 6.0430e-03 5.2049e-03  3.7893e-03 1.7033e-06 5.2284e-03 2.8158e-03 4.0618e-03 3.5168e-03


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.4821900e+03   +4.3958550e+00  +1.4821900e+03   +1.3032943e+03   +1.6888153e+03   +1.4821900e+03   +1.4567311e+03   +1.5076488e+03   +1.4821900e+03   +1.3083137e+03   +1.6767588e+03   +1.4792791e+03   +1.3032943e+03   +1.6780296e+03   +1.4916403e+03   +1.3159221e+03   +1.6888153e+03   +1.4821900e+03   +1.4082927e+03   +1.4933218e+03   +1.4911679e+03   +1.4552863e+03   +1.3670221e+03   +1.4969651e+03   +1.4873916e+03   +1.4909044e+03   +1.4923346e+03   +1.4508927e+03   +1.4442780e+03   +1.4992889e+03   +1.5037352e+03   +1.4785519e+03   +1.5044517e+03   +1.5010725e+03   +1.5052031e+03   +1.4931969e+03   +1.4896968e+03   +1.5105033e+03   +1.4799299e+03   +1.4525267e+03   +1.5519425e+03   +1.4578890e+03   +1.4869649e+03   +1.4619178e+03   +1.5100016e+03   +1.4835317e+03   +1.4928955e+03   +1.5011351e+03   +1.4637709e+03   +1.4478206e+03   +1.4791901e+03   +1.4621370e+03   +1.5332689e+03   +1.4990056e+03   +1.5098872e+03   +1.4787934e+03   +1.4436904e+03   +1.4793471e+03   +1.4737517e+03   +1.4824399e+03   +1.4675635e+03   +1.4696293e+03   +1.4791609e+03   +1.4765816e+03   +1.4758734e+03   +1.4757793e+03   +1.4915475e+03   +1.4783587e+03   +1.4731669e+03   +1.4696224e+03   +1.4850182e+03   +1.4862872e+03   +1.4727983e+03   +1.4758811e+03   +1.5123904e+03   +1.4681294e+03   +1.5051044e+03   +1.4726419e+03   +1.4851188e+03   +1.4839094e+03   +1.4884786e+03   +1.4843252e+03   +1.4959739e+03   +1.4768782e+03   +1.5528736e+03   +1.4723358e+03   +1.4573977e+03   +1.4773523e+03   +1.4770609e+03   +1.4778705e+03   +1.4231494e+03   +1.4965630e+03   +1.4769437e+03   +1.4317222e+03   +1.4691872e+03   +1.5184747e+03   +1.4728053e+03   +1.4787428e+03   +1.4793052e+03   +1.4602591e+03   +1.5091341e+03   +1.4815434e+03   +1.4671060e+03   +1.4823000e+03   +1.4930982e+03   +1.4922107e+03   +1.5203611e+03   +1.4697651e+03   +1.4626059e+03   +1.4861512e+03   +1.4895196e+03   +1.5033921e+03   +1.4905641e+03   +1.4975358e+03   +1.4857536e+03   +1.5010172e+03   +1.5163557e+03   +1.5090683e+03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.0986237e+02   +7.9725412e-01  +9.0986237e+02   +7.3760194e+02   +1.1346080e+03   +9.0986237e+02   +8.9413264e+02   +9.2559211e+02   +9.0986237e+02   +7.4808657e+02   +1.1314744e+03   +8.9711044e+02   +7.3760194e+02   +1.1156164e+03   +9.1238217e+02   +7.5015834e+02   +1.1346080e+03   +9.0986237e+02   +8.6392736e+02   +9.1642835e+02   +9.1530465e+02   +8.9364037e+02   +8.3825860e+02   +9.1871578e+02   +9.1348347e+02   +9.1512264e+02   +9.1604870e+02   +8.9022229e+02   +8.8552359e+02   +9.2057793e+02   +9.2307963e+02   +9.0669864e+02   +9.2337651e+02   +9.2167759e+02   +9.2243838e+02   +9.1605010e+02   +9.1493646e+02   +9.2794244e+02   +9.0904960e+02   +8.9235815e+02   +9.5373380e+02   +8.9566573e+02   +9.1294115e+02   +8.9778380e+02   +9.2558236e+02   +9.1009774e+02   +9.1607707e+02   +9.2222887e+02   +8.9904050e+02   +8.8867213e+02   +9.0831602e+02   +8.9825118e+02   +9.4088424e+02   +9.2071136e+02   +9.2663782e+02   +9.0793998e+02   +8.8636937e+02   +9.0840525e+02   +9.0531054e+02   +9.0989942e+02   +9.0144025e+02   +9.0210147e+02   +9.0863061e+02   +9.0727032e+02   +9.0546242e+02   +9.0566249e+02   +9.1557710e+02   +9.0770669e+02   +9.0445687e+02   +9.0214815e+02   +9.1213920e+02   +9.1203369e+02   +9.0423852e+02   +9.0516535e+02   +9.2905159e+02   +9.0101901e+02   +9.2417708e+02   +9.0461474e+02   +9.1220007e+02   +9.1120380e+02   +9.1339019e+02   +9.1002265e+02   +9.1810688e+02   +9.0685186e+02   +9.5381914e+02   +9.0369317e+02   +8.9387418e+02   +9.0643025e+02   +9.0754155e+02   +9.0723060e+02   +8.7235682e+02   +9.1840132e+02   +9.0651421e+02   +8.7903279e+02   +9.0218115e+02   +9.3195913e+02   +9.0419731e+02   +9.0808949e+02   +9.0860279e+02   +8.9662500e+02   +9.2627043e+02   +9.0979114e+02   +9.0018531e+02   +9.0933598e+02   +9.1607641e+02   +9.1564948e+02   +9.3342092e+02   +9.0227242e+02   +8.9785135e+02   +9.1302507e+02   +9.1421436e+02   +9.2289969e+02   +9.1361895e+02   +9.1940358e+02   +9.1233007e+02   +9.2259981e+02   +9.3096985e+02   +9.2544088e+02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uxu_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uux_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_ccx_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_cxc_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uux_ululx/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uxu_ululx/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1730e+03:1.8577e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8312e-01:1.9143e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.6384e+02:1.2481e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.9405e-01:3.3428e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.000000e+02 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/res_0.txt <==


Cross section per integration channel:
         P0_gg_ululx                3   5.46335332e+02    9.8710e+00       1.8068%  
         P0_gg_ululx                4   4.33217286e+02    9.0236e+00       2.0829%  
         P0_gg_ululx                5   4.26932080e+02    7.5055e+00       1.7580%  
        P0_uux_ululx                1   1.84288549e+01    2.3732e-01       1.2878%  
        P0_uxu_ululx                1   1.77270848e+01    2.3912e-01       1.3489%  
        P0_ccx_ululx                1   1.73306692e+01    2.1934e-01       1.2656%  
        P0_cxc_ululx                1   1.72888818e+01    2.1758e-01       1.2585%  
        P0_uux_ululx                2   1.00507027e-05    2.9531e-07       2.9382%  
        P0_uxu_ululx                2   9.35548585e-06    2.8924e-07       3.0917%  


ABS cross section per integration channel:
         P0_gg_ululx                3   6.54728065e+02    8.9057e+00       1.3602%  
         P0_gg_ululx                4   5.16754298e+02    8.3400e+00       1.6139%  
         P0_gg_ululx                5   5.10980584e+02    6.7904e+00       1.3289%  
        P0_uux_ululx                1   2.07776844e+01    2.0948e-01       1.0082%  
        P0_uxu_ululx                1   2.05684296e+01    2.0679e-01       1.0054%  
        P0_ccx_ululx                1   1.99107014e+01    1.8789e-01       0.9437%  
        P0_cxc_ululx                1   1.98037405e+01    1.8664e-01       0.9424%  
        P0_uux_ululx                2   1.59156358e-05    2.5336e-07       1.5919%  
        P0_uxu_ululx                2   1.57878244e-05    2.4369e-07       1.5435%  

Total ABS and 
Total: 
                      1.76352353e+03 +- 1.3969e+01  (7.9211e-01%)
                      1.47726021e+03 +- 1.5343e+01  (1.0386e+00%) 


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/res_1.txt <==


Cross section per integration channel:
         P0_gg_ululx                5   4.22837682e+02    3.9052e+00       0.9236%  
         P0_gg_ululx                3   5.51412838e+02    3.3025e+00       0.5989%  
         P0_gg_ululx                4   4.33436996e+02    2.5175e+00       0.5808%  
        P0_uxu_ululx                1   1.81149479e+01    1.5115e-01       0.8344%  
        P0_uux_ululx                1   1.79979411e+01    1.4589e-01       0.8106%  
        P0_ccx_ululx                1   1.71246989e+01    1.4698e-01       0.8583%  
        P0_cxc_ululx                1   1.72698821e+01    1.3986e-01       0.8098%  
        P0_uux_ululx                2   1.02479032e-05    1.7945e-07       1.7511%  
        P0_uxu_ululx                2   1.01500313e-05    1.6188e-07       1.5948%  


ABS cross section per integration channel:
         P0_gg_ululx                5   5.12142171e+02    3.6275e+00       0.7083%  
         P0_gg_ululx                3   6.52790781e+02    2.9833e+00       0.4570%  
         P0_gg_ululx                4   5.13827292e+02    2.2884e+00       0.4454%  
        P0_uxu_ululx                1   2.07744795e+01    1.3024e-01       0.6269%  
        P0_uux_ululx                1   2.06820810e+01    1.2390e-01       0.5991%  
        P0_ccx_ululx                1   2.00912803e+01    1.2360e-01       0.6152%  
        P0_cxc_ululx                1   1.99832963e+01    1.1752e-01       0.5881%  
        P0_uux_ululx                2   1.58775264e-05    1.5380e-07       0.9687%  
        P0_uxu_ululx                2   1.57482184e-05    1.3368e-07       0.8489%  

Total ABS and 
Total: 
                      1.76029141e+03 +- 5.2304e+00  (2.9713e-01%)
                      1.47819501e+03 +- 5.7079e+00  (3.8614e-01%) 


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.000000e+02 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ululx/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > ul ul~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.478e+03 +- 5.7e+00 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.482e+03 pb  +13.9% -12.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.482e+03 pb
   --------------------------------------------------------------
  Number of loop ME evaluations (by MadLoop): 51315
    Stability unknown:                   0
    Stable PS point:                     6897
    Unstable PS point (and rescued):     44201
    Unstable PS point (and not rescued): 217
    Only double precision used:          6897
    Quadruple precision used:            44418
    Initialization phase-space points:   0
    Reduction methods used:
      > CutTools (quadruple precision)   44201
      > CutTools (double precision)      6897
      > Not identified (CTModeRun != -1) 217
  Total number of unstable PS point detected: 217 (0.42%)
    Maximum fraction of UPS points in channel SUSY_ululx/SubProcesses/P0_gg_ululx/all_G5 (1.67%)
    Please report this to the authors while providing the file
    /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G5/UPS.log


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.6239614e-03   +1.6988888e-05  +5.6239614e-03   +4.8605032e-03   +6.2761254e-03   +5.6239614e-03   +5.2049222e-03   +6.0430005e-03   +5.6239614e-03   +5.1925945e-03   +6.0609648e-03   +5.3282579e-03   +4.8605032e-03   +5.8356889e-03   +5.9436914e-03   +5.5696410e-03   +6.2761254e-03   +5.6239614e-03   +5.6240514e-03   +5.9657504e-03   +5.6805351e-03   +5.5997803e-03   +5.6596973e-03   +5.7023403e-03   +5.4294637e-03   +5.6952634e-03   +5.8495613e-03   +5.7218469e-03   +5.7940463e-03   +5.5213942e-03   +6.0744308e-03   +6.2781499e-03   +5.7565962e-03   +5.4834904e-03   +6.9587367e-03   +6.0153664e-03   +5.2022521e-03   +5.3696124e-03   +5.3335013e-03   +5.0005031e-03   +5.1252825e-03   +5.0589462e-03   +5.6232938e-03   +5.4711119e-03   +6.8493367e-03   +6.1168712e-03   +5.8402954e-03   +5.1108918e-03   +5.3633311e-03   +5.6344710e-03   +5.4358410e-03   +4.7931293e-03   +6.1833395e-03   +5.4034806e-03   +5.9606526e-03   +5.2183673e-03   +5.3565177e-03   +5.3679378e-03   +5.1119174e-03   +5.5391900e-03   +5.1068143e-03   +5.4152537e-03   +5.0643568e-03   +4.5542351e-03   +6.0234549e-03   +5.9217610e-03   +5.7274532e-03   +5.5675815e-03   +5.4147475e-03   +5.7386298e-03   +5.1436977e-03   +6.1435178e-03   +5.5892439e-03   +6.1981383e-03   +5.4097830e-03   +5.6569982e-03   +5.4279488e-03   +5.3163872e-03   +5.2196084e-03   +5.2324819e-03   +5.8672467e-03   +6.2210656e-03   +5.9559018e-03   +5.4218443e-03   +5.2661902e-03   +5.7348304e-03   +6.1757734e-03   +6.1454623e-03   +5.0033765e-03   +5.4368823e-03   +6.2327126e-03   +5.8567637e-03   +5.8001625e-03   +5.0663405e-03   +5.2313587e-03   +5.7791036e-03   +5.4466270e-03   +5.4988238e-03   +5.2056878e-03   +5.6102077e-03   +5.7014605e-03   +5.5535050e-03   +5.9633591e-03   +5.9856301e-03   +6.0400060e-03   +5.9356033e-03   +5.7117099e-03   +5.7683253e-03   +5.7599178e-03   +5.2621703e-03   +5.8817035e-03   +5.1443972e-03   +6.6492688e-03   +5.5781636e-03   +5.7039714e-03   +4.9274305e-03   +5.8375263e-03   +6.2798996e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.7893284e-03   +1.7032887e-06  +3.7893284e-03   +2.8157602e-03   +5.2283917e-03   +3.7893284e-03   +3.5168226e-03   +4.0618342e-03   +3.7893284e-03   +3.2730437e-03   +4.4399707e-03   +3.2599145e-03   +2.8157602e-03   +3.8196543e-03   +4.4622129e-03   +3.8542496e-03   +5.2283917e-03   +3.7893284e-03   +3.7864409e-03   +4.0109816e-03   +3.8114599e-03   +3.7893666e-03   +3.8202139e-03   +3.8216427e-03   +3.6707405e-03   +3.8159372e-03   +3.9614763e-03   +3.8589471e-03   +3.8856079e-03   +3.7162271e-03   +4.1082308e-03   +4.2171833e-03   +3.8565902e-03   +3.6979634e-03   +4.6692566e-03   +4.0358049e-03   +3.5054157e-03   +3.6361536e-03   +3.6145025e-03   +3.3998050e-03   +3.4772645e-03   +3.4372402e-03   +3.7920200e-03   +3.7037437e-03   +4.5919985e-03   +4.1056477e-03   +3.9074660e-03   +3.4459976e-03   +3.6299189e-03   +3.8034774e-03   +3.6660629e-03   +3.2525180e-03   +4.1603312e-03   +3.6412692e-03   +4.0083594e-03   +3.5152184e-03   +3.6292019e-03   +3.6311929e-03   +3.4687163e-03   +3.7319125e-03   +3.4524368e-03   +3.6571841e-03   +3.4310890e-03   +3.0879260e-03   +4.0319636e-03   +3.9827034e-03   +3.8333464e-03   +3.7435713e-03   +3.6285611e-03   +3.8854147e-03   +3.4861842e-03   +4.1463836e-03   +3.7605059e-03   +4.1577698e-03   +3.6478318e-03   +3.8022910e-03   +3.6494786e-03   +3.5942057e-03   +3.5118938e-03   +3.5301546e-03   +3.9682493e-03   +4.1572342e-03   +4.0135166e-03   +3.6612261e-03   +3.5465567e-03   +3.8593175e-03   +4.1551420e-03   +4.1341955e-03   +3.3879996e-03   +3.6558875e-03   +4.1907865e-03   +3.9415257e-03   +3.9318238e-03   +3.4178868e-03   +3.5381157e-03   +3.8946307e-03   +3.6747877e-03   +3.7122652e-03   +3.5100943e-03   +3.7876130e-03   +3.8122067e-03   +3.7672345e-03   +3.9927092e-03   +4.0231364e-03   +4.0551067e-03   +3.9784588e-03   +3.8483681e-03   +3.8907275e-03   +3.8780598e-03   +3.5546845e-03   +3.9564020e-03   +3.4825455e-03   +4.4504736e-03   +3.7611545e-03   +3.8537417e-03   +3.3344073e-03   +3.9234200e-03   +4.1978298e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uxu_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uux_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_cxc_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_ccx_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uux_ululx/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uxu_ululx/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3745e-03:6.9037e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.9616e-01:1.6630e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.5342e-03:5.7512e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0973e-01:5.0711e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.000000e+03 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
         P0_gg_ululx                3   1.90621807e-03    3.3146e-05       1.7388%  
         P0_gg_ululx                5   1.07994478e-03    1.7721e-05       1.6409%  
         P0_gg_ululx                4   1.09848342e-03    1.7220e-05       1.5676%  
        P0_uux_ululx                1   5.34537120e-04    4.7494e-06       0.8885%  
        P0_uxu_ululx                1   5.31392291e-04    4.7532e-06       0.8945%  
        P0_cxc_ululx                1   2.27053183e-04    2.3494e-06       1.0347%  
        P0_ccx_ululx                1   2.28218398e-04    2.3322e-06       1.0219%  
        P0_uux_ululx                2   3.84447055e-07    3.9143e-09       1.0182%  
        P0_uxu_ululx                2   3.78860125e-07    3.7236e-09       0.9828%  


ABS cross section per integration channel:
         P0_gg_ululx                3   2.38414461e-03    2.8416e-05       1.1919%  
         P0_gg_ululx                5   1.34202730e-03    1.5109e-05       1.1258%  
         P0_gg_ululx                4   1.32472225e-03    1.4832e-05       1.1196%  
        P0_uux_ululx                1   5.52008448e-04    4.4714e-06       0.8100%  
        P0_uxu_ululx                1   5.50812782e-04    4.4255e-06       0.8034%  
        P0_cxc_ululx                1   2.44566817e-04    2.0866e-06       0.8532%  
        P0_ccx_ululx                1   2.46092644e-04    2.0585e-06       0.8365%  
        P0_uux_ululx                2   4.07496562e-07    3.5866e-09       0.8801%  
        P0_uxu_ululx                2   4.00138307e-07    3.3902e-09       0.8472%  

Total ABS and 
Total: 
                      6.64518248e-03 +- 3.6110e-05  (5.4340e-01%)
                      5.60661057e-03 +- 4.2016e-05  (7.4940e-01%) 


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
         P0_gg_ululx                3   1.93866708e-03    1.2835e-05       0.6621%  
         P0_gg_ululx                4   1.08248363e-03    9.0282e-06       0.8340%  
         P0_gg_ululx                5   1.08866713e-03    8.6049e-06       0.7904%  
        P0_uxu_ululx                1   5.29903708e-04    2.9094e-06       0.5490%  
        P0_uux_ululx                1   5.33933218e-04    2.8393e-06       0.5318%  
        P0_cxc_ululx                1   2.27066384e-04    1.4289e-06       0.6293%  
        P0_ccx_ululx                1   2.25009069e-04    1.3991e-06       0.6218%  
        P0_uux_ululx                2   3.73338738e-07    2.3497e-09       0.6294%  
        P0_uxu_ululx                2   3.74281470e-07    2.3255e-09       0.6213%  


ABS cross section per integration channel:
         P0_gg_ululx                3   2.39395073e-03    1.0802e-05       0.4512%  
         P0_gg_ululx                4   1.35145050e-03    7.5078e-06       0.5555%  
         P0_gg_ululx                5   1.34982698e-03    7.0420e-06       0.5217%  
        P0_uxu_ululx                1   5.51409574e-04    2.6723e-06       0.4846%  
        P0_uux_ululx                1   5.54241501e-04    2.6051e-06       0.4700%  
        P0_cxc_ululx                1   2.47121690e-04    1.2239e-06       0.4953%  
        P0_ccx_ululx                1   2.43428999e-04    1.2102e-06       0.4971%  
        P0_uux_ululx                2   4.01856576e-07    2.0632e-09       0.5134%  
        P0_uxu_ululx                2   4.02723989e-07    2.0351e-09       0.5053%  

Total ABS and 
Total: 
                      6.69223455e-03 +- 1.5477e-05  (2.3127e-01%)
                      5.62647784e-03 +- 1.8461e-05  (3.2812e-01%) 


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.000000e+03 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > ul ul~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.626e-03 +- 1.8e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.624e-03 pb  +11.6% -13.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.624e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_ululx/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+03 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1821365e-01   +1.2130862e-03  +5.1821365e-01   +4.5121955e-01   +5.7793057e-01   +5.1821365e-01   +5.0021853e-01   +5.3620876e-01   +5.1821365e-01   +4.7457524e-01   +5.6282174e-01   +4.9795547e-01   +4.5121955e-01   +5.4871956e-01   +5.4126081e-01   +5.0171439e-01   +5.7793057e-01   +5.1821365e-01   +5.1877820e-01   +5.3238552e-01   +5.2703439e-01   +5.0641551e-01   +5.1996059e-01   +5.2254357e-01   +5.0971903e-01   +5.2673991e-01   +5.2539603e-01   +5.2235494e-01   +5.1735052e-01   +5.1437519e-01   +5.3167020e-01   +5.4961132e-01   +5.3177341e-01   +5.1753051e-01   +5.7436780e-01   +5.3856620e-01   +5.0314653e-01   +5.1686445e-01   +5.0491197e-01   +4.8895382e-01   +5.0189942e-01   +4.9188119e-01   +5.1408117e-01   +5.0750832e-01   +5.7367236e-01   +5.3696262e-01   +5.3623367e-01   +5.0303088e-01   +5.0268140e-01   +5.1555817e-01   +5.0504518e-01   +4.7995900e-01   +5.5008640e-01   +5.0679852e-01   +5.3564100e-01   +5.0707751e-01   +5.0582736e-01   +5.0179758e-01   +4.9659718e-01   +5.0948029e-01   +4.9029322e-01   +5.0820156e-01   +4.9680372e-01   +4.7859064e-01   +5.3347901e-01   +5.3053567e-01   +5.2817431e-01   +5.1400553e-01   +5.0811936e-01   +5.1620287e-01   +4.9738194e-01   +5.3234473e-01   +5.1348020e-01   +5.4305883e-01   +5.0746432e-01   +5.1682883e-01   +5.2023269e-01   +5.0588127e-01   +5.0651903e-01   +5.0764469e-01   +5.1840887e-01   +5.4525345e-01   +5.2693335e-01   +5.0834272e-01   +5.2149589e-01   +5.2360390e-01   +5.3460841e-01   +5.2991696e-01   +4.8704420e-01   +5.1158079e-01   +5.4075012e-01   +5.2689949e-01   +5.2254847e-01   +4.8901406e-01   +4.9574375e-01   +5.2440132e-01   +5.1164417e-01   +5.1026988e-01   +5.0235479e-01   +5.1271413e-01   +5.2848065e-01   +5.1457869e-01   +5.3432130e-01   +5.3037445e-01   +5.3626492e-01   +5.3225937e-01   +5.2541369e-01   +5.1756142e-01   +5.2129079e-01   +5.0046002e-01   +5.3267177e-01   +5.0690202e-01   +5.6072612e-01   +5.1627870e-01   +5.2002247e-01   +4.8755784e-01   +5.2816439e-01   +5.5031671e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.4665649e-01   +3.5591878e-04  +3.4665649e-01   +2.6275648e-01   +4.6795097e-01   +3.4665649e-01   +3.3480427e-01   +3.5850872e-01   +3.4665649e-01   +2.9585676e-01   +4.1196692e-01   +3.0787282e-01   +2.6275648e-01   +3.6587636e-01   +3.9376519e-01   +3.3606208e-01   +4.6795097e-01   +3.4665649e-01   +3.4676677e-01   +3.5573004e-01   +3.5229421e-01   +3.3943347e-01   +3.4888956e-01   +3.4870088e-01   +3.4124511e-01   +3.5189285e-01   +3.5165916e-01   +3.5033866e-01   +3.4651105e-01   +3.4375705e-01   +3.5599058e-01   +3.6780317e-01   +3.5502242e-01   +3.4610907e-01   +3.8398195e-01   +3.5965775e-01   +3.3609891e-01   +3.4566953e-01   +3.3817842e-01   +3.2772618e-01   +3.3578953e-01   +3.3006909e-01   +3.4391328e-01   +3.3992582e-01   +3.8348088e-01   +3.5911498e-01   +3.5798129e-01   +3.3626845e-01   +3.3710110e-01   +3.4565647e-01   +3.3826175e-01   +3.2156204e-01   +3.6811217e-01   +3.3871400e-01   +3.5787941e-01   +3.3894984e-01   +3.3872100e-01   +3.3584759e-01   +3.3210764e-01   +3.4085719e-01   +3.2852268e-01   +3.3999367e-01   +3.3270390e-01   +3.1979051e-01   +3.5627617e-01   +3.5485970e-01   +3.5299255e-01   +3.4372350e-01   +3.3962619e-01   +3.4577561e-01   +3.3320210e-01   +3.5663383e-01   +3.4392975e-01   +3.6285782e-01   +3.3890131e-01   +3.4539236e-01   +3.4736754e-01   +3.3848810e-01   +3.3853691e-01   +3.3912174e-01   +3.4728900e-01   +3.6384584e-01   +3.5289008e-01   +3.4032640e-01   +3.4817899e-01   +3.5047566e-01   +3.5844790e-01   +3.5504448e-01   +3.2606668e-01   +3.4187061e-01   +3.6219511e-01   +3.5254303e-01   +3.4932054e-01   +3.2758718e-01   +3.3221213e-01   +3.5072336e-01   +3.4233752e-01   +3.4175954e-01   +3.3612006e-01   +3.4350037e-01   +3.5226480e-01   +3.4470098e-01   +3.5709792e-01   +3.5462886e-01   +3.5834894e-01   +3.5553436e-01   +3.5070074e-01   +3.4679373e-01   +3.4875377e-01   +3.3525002e-01   +3.5595090e-01   +3.3901871e-01   +3.7445483e-01   +3.4521980e-01   +3.4839145e-01   +3.2622977e-01   +3.5271324e-01   +3.6699325e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_gg_ululx/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uxu_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uux_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_ccx_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_cxc_ululx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uux_ululx/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/SubProcesses/P0_uxu_ululx/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_ululx/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.0610e-01:6.3572e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8796e-01:1.6414e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3648e-01:5.1475e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.8409e-01:4.6828e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 5.000000e+02 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/res_0.txt <==


Cross section per integration channel:
         P0_gg_ululx                3   1.88060013e-01    3.2660e-03       1.7367%  
         P0_gg_ululx                5   1.24861370e-01    2.1842e-03       1.7493%  
         P0_gg_ululx                4   1.21756092e-01    1.9409e-03       1.5941%  
        P0_uxu_ululx                1   2.47635680e-02    2.6014e-04       1.0505%  
        P0_uux_ululx                1   2.51868170e-02    2.4444e-04       0.9705%  
        P0_ccx_ululx                1   1.48949983e-02    1.4875e-04       0.9986%  
        P0_cxc_ululx                1   1.48707564e-02    1.4965e-04       1.0063%  
        P0_uxu_ululx                2   2.10959702e-06    2.6860e-08       1.2733%  
        P0_uux_ululx                2   2.13923820e-06    2.3852e-08       1.1150%  


ABS cross section per integration channel:
         P0_gg_ululx                3   2.24581874e-01    2.9237e-03       1.3018%  
         P0_gg_ululx                5   1.49243038e-01    1.9341e-03       1.2959%  
         P0_gg_ululx                4   1.42289841e-01    1.7398e-03       1.2227%  
        P0_uxu_ululx                1   2.63743800e-02    2.3539e-04       0.8925%  
        P0_uux_ululx                1   2.66186865e-02    2.2268e-04       0.8365%  
        P0_ccx_ululx                1   1.57299204e-02    1.3614e-04       0.8655%  
        P0_cxc_ululx                1   1.58520499e-02    1.3530e-04       0.8535%  
        P0_uxu_ululx                2   2.38656433e-06    2.3524e-08       0.9857%  
        P0_uux_ululx                2   2.38101779e-06    2.0371e-08       0.8556%  

Total ABS and 
Total: 
                      6.00694558e-01 +- 3.9316e-03  (6.5451e-01%)
                      5.14397863e-01 +- 4.4019e-03  (8.5573e-01%) 


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/res_1.txt <==


Cross section per integration channel:
         P0_gg_ululx                3   1.92193543e-01    1.0624e-03       0.5528%  
         P0_gg_ululx                5   1.24376301e-01    8.6097e-04       0.6922%  
         P0_gg_ululx                4   1.22002202e-01    8.1234e-04       0.6658%  
        P0_uxu_ululx                1   2.50186162e-02    1.5174e-04       0.6065%  
        P0_uux_ululx                1   2.48552217e-02    1.4724e-04       0.5924%  
        P0_ccx_ululx                1   1.47527200e-02    9.2747e-05       0.6287%  
        P0_cxc_ululx                1   1.47777657e-02    9.0161e-05       0.6101%  
        P0_uux_ululx                2   2.08023287e-06    1.5463e-08       0.7434%  
        P0_uxu_ululx                2   2.08727453e-06    1.4992e-08       0.7182%  


ABS cross section per integration channel:
         P0_gg_ululx                3   2.28124049e-01    9.1144e-04       0.3995%  
         P0_gg_ululx                5   1.46475065e-01    7.5172e-04       0.5132%  
         P0_gg_ululx                4   1.44204199e-01    6.9956e-04       0.4851%  
        P0_uxu_ululx                1   2.65956407e-02    1.3545e-04       0.5093%  
        P0_uux_ululx                1   2.65059702e-02    1.2963e-04       0.4891%  
        P0_ccx_ululx                1   1.58624849e-02    8.1610e-05       0.5145%  
        P0_cxc_ululx                1   1.58130416e-02    7.9499e-05       0.5027%  
        P0_uux_ululx                2   2.35117741e-06    1.2974e-08       0.5518%  
        P0_uxu_ululx                2   2.33985858e-06    1.2683e-08       0.5420%  

Total ABS and 
Total: 
                      6.03585141e-01 +- 1.3904e-03  (2.3036e-01%)
                      5.17980538e-01 +- 1.6097e-03  (3.1077e-01%) 


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 5.000000e+02 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ululx/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > ul ul~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.180e-01 +- 1.6e-03 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.182e-01 pb  +11.5% -12.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.182e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_ururx/Events/results.dat <==
   100 1.4821e+03 4.4090e+00 1.6888e+03 1.3032e+03 1.5076e+03 1.4567e+03  9.0986e+02 7.9733e-01 1.1346e+03 7.3760e+02 9.2559e+02 8.9413e+02
   500 5.1773e-01 1.2550e-03 5.7731e-01 4.5085e-01 5.3571e-01 4.9976e-01  3.4650e-01 3.4329e-04 4.6774e-01 2.6264e-01 3.5835e-01 3.3466e-01
  1000 5.6240e-03 1.6995e-05 6.2761e-03 4.8605e-03 6.0430e-03 5.2049e-03  3.7893e-03 1.7034e-06 5.2284e-03 2.8158e-03 4.0618e-03 3.5168e-03


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.4821349e+03   +4.4089670e+00  +1.4821349e+03   +1.3032432e+03   +1.6887584e+03   +1.4821349e+03   +1.4566772e+03   +1.5075926e+03   +1.4821349e+03   +1.3082729e+03   +1.6766819e+03   +1.4792104e+03   +1.3032432e+03   +1.6779339e+03   +1.4915996e+03   +1.3158923e+03   +1.6887584e+03   +1.4821349e+03   +1.4082399e+03   +1.4932654e+03   +1.4911090e+03   +1.4552314e+03   +1.3669726e+03   +1.4969103e+03   +1.4873365e+03   +1.4908502e+03   +1.4922773e+03   +1.4508357e+03   +1.4442281e+03   +1.4992346e+03   +1.5036818e+03   +1.4785014e+03   +1.5043990e+03   +1.5010156e+03   +1.5051503e+03   +1.4931409e+03   +1.4896406e+03   +1.5104440e+03   +1.4798754e+03   +1.4524714e+03   +1.5518802e+03   +1.4578295e+03   +1.4869095e+03   +1.4618630e+03   +1.5099494e+03   +1.4834801e+03   +1.4928396e+03   +1.5010761e+03   +1.4637162e+03   +1.4477692e+03   +1.4791347e+03   +1.4620807e+03   +1.5332093e+03   +1.4989501e+03   +1.5098336e+03   +1.4787383e+03   +1.4436357e+03   +1.4792910e+03   +1.4736944e+03   +1.4823851e+03   +1.4675074e+03   +1.4695708e+03   +1.4791039e+03   +1.4765235e+03   +1.4758210e+03   +1.4757254e+03   +1.4914944e+03   +1.4783055e+03   +1.4731116e+03   +1.4695684e+03   +1.4849605e+03   +1.4862331e+03   +1.4727438e+03   +1.4758272e+03   +1.5123341e+03   +1.4680761e+03   +1.5050468e+03   +1.4725872e+03   +1.4850637e+03   +1.4838514e+03   +1.4884225e+03   +1.4842720e+03   +1.4959138e+03   +1.4768219e+03   +1.5528123e+03   +1.4722821e+03   +1.4573458e+03   +1.4773004e+03   +1.4770037e+03   +1.4778164e+03   +1.4230990e+03   +1.4965082e+03   +1.4768901e+03   +1.4316683e+03   +1.4691317e+03   +1.5184203e+03   +1.4727501e+03   +1.4786885e+03   +1.4792517e+03   +1.4602064e+03   +1.5090791e+03   +1.4814879e+03   +1.4670518e+03   +1.4822465e+03   +1.4930448e+03   +1.4921572e+03   +1.5203048e+03   +1.4697107e+03   +1.4625530e+03   +1.4860940e+03   +1.4894653e+03   +1.5033357e+03   +1.4905141e+03   +1.4974788e+03   +1.4856959e+03   +1.5009588e+03   +1.5163016e+03   +1.5090125e+03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.0986367e+02   +7.9733393e-01  +9.0986367e+02   +7.3760254e+02   +1.1346101e+03   +9.0986367e+02   +8.9413444e+02   +9.2559291e+02   +9.0986367e+02   +7.4808757e+02   +1.1314760e+03   +8.9711114e+02   +7.3760254e+02   +1.1156173e+03   +9.1238387e+02   +7.5015984e+02   +1.1346101e+03   +9.0986367e+02   +8.6392956e+02   +9.1642965e+02   +9.1530485e+02   +8.9364007e+02   +8.3826310e+02   +9.1871598e+02   +9.1348627e+02   +9.1512394e+02   +9.1604910e+02   +8.9022519e+02   +8.8552619e+02   +9.2057923e+02   +9.2308043e+02   +9.0670244e+02   +9.2337911e+02   +9.2167899e+02   +9.2243838e+02   +9.1605130e+02   +9.1493676e+02   +9.2794294e+02   +9.0905071e+02   +8.9236135e+02   +9.5373440e+02   +8.9566633e+02   +9.1294204e+02   +8.9778460e+02   +9.2558286e+02   +9.1009884e+02   +9.1607748e+02   +9.2222907e+02   +8.9904170e+02   +8.8867493e+02   +9.0831642e+02   +8.9825188e+02   +9.4088444e+02   +9.2071206e+02   +9.2663922e+02   +9.0794198e+02   +8.8637087e+02   +9.0840575e+02   +9.0531185e+02   +9.0989932e+02   +9.0144095e+02   +9.0210127e+02   +9.0863391e+02   +9.0727162e+02   +9.0546342e+02   +9.0566319e+02   +9.1557910e+02   +9.0770809e+02   +9.0445757e+02   +9.0215105e+02   +9.1214010e+02   +9.1203339e+02   +9.0423922e+02   +9.0516655e+02   +9.2905219e+02   +9.0102041e+02   +9.2417848e+02   +9.0461644e+02   +9.1220147e+02   +9.1120559e+02   +9.1338969e+02   +9.1002425e+02   +9.1810458e+02   +9.0685366e+02   +9.5382064e+02   +9.0369467e+02   +8.9387488e+02   +9.0643045e+02   +9.0754335e+02   +9.0723210e+02   +8.7236062e+02   +9.1840162e+02   +9.0651631e+02   +8.7903469e+02   +9.0218275e+02   +9.3195883e+02   +9.0419861e+02   +9.0809069e+02   +9.0860569e+02   +8.9662730e+02   +9.2626963e+02   +9.0979314e+02   +9.0018701e+02   +9.0933649e+02   +9.1607931e+02   +9.1565027e+02   +9.3342122e+02   +9.0227402e+02   +8.9785265e+02   +9.1302587e+02   +9.1421606e+02   +9.2290099e+02   +9.1362165e+02   +9.1940348e+02   +9.1233127e+02   +9.2260151e+02   +9.3097035e+02   +9.2544178e+02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uxu_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uux_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_ccx_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_cxc_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uux_ururx/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uxu_ururx/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1729e+03:1.8576e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8312e-01:1.9143e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.6384e+02:1.2481e+04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.9405e-01:3.3428e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.000000e+02 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/res_0.txt <==


Cross section per integration channel:
         P0_gg_ururx                3   5.46366269e+02    9.8723e+00       1.8069%  
         P0_gg_ururx                4   4.33217311e+02    9.0236e+00       2.0829%  
         P0_gg_ururx                5   4.26932091e+02    7.5055e+00       1.7580%  
        P0_uux_ururx                1   1.84288493e+01    2.3732e-01       1.2878%  
        P0_uxu_ururx                1   1.77270843e+01    2.3912e-01       1.3489%  
        P0_ccx_ururx                1   1.73306687e+01    2.1934e-01       1.2656%  
        P0_cxc_ururx                1   1.72888973e+01    2.1758e-01       1.2585%  
        P0_uux_ururx                2   1.00506689e-05    2.9531e-07       2.9382%  
        P0_uxu_ururx                2   9.35558803e-06    2.8924e-07       3.0916%  


ABS cross section per integration channel:
         P0_gg_ururx                3   6.54777997e+02    8.9068e+00       1.3603%  
         P0_gg_ururx                4   5.16754233e+02    8.3400e+00       1.6139%  
         P0_gg_ururx                5   5.10980733e+02    6.7904e+00       1.3289%  
        P0_uux_ururx                1   2.07776886e+01    2.0948e-01       1.0082%  
        P0_uxu_ururx                1   2.05684291e+01    2.0679e-01       1.0054%  
        P0_ccx_ururx                1   1.99107012e+01    1.8789e-01       0.9437%  
        P0_cxc_ururx                1   1.98037474e+01    1.8664e-01       0.9424%  
        P0_uux_ururx                2   1.59155449e-05    2.5336e-07       1.5919%  
        P0_uxu_ururx                2   1.57877990e-05    2.4369e-07       1.5435%  

Total ABS and 
Total: 
                      1.76357356e+03 +- 1.3970e+01  (7.9213e-01%)
                      1.47729119e+03 +- 1.5344e+01  (1.0386e+00%) 


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/res_1.txt <==


Cross section per integration channel:
         P0_gg_ururx                5   4.22826824e+02    3.9052e+00       0.9236%  
         P0_gg_ururx                3   5.51361782e+02    3.3027e+00       0.5990%  
         P0_gg_ururx                4   4.33438250e+02    2.5175e+00       0.5808%  
        P0_uxu_ururx                1   1.81149478e+01    1.5115e-01       0.8344%  
        P0_uux_ururx                1   1.79979390e+01    1.4589e-01       0.8106%  
        P0_ccx_ururx                1   1.71247043e+01    1.4698e-01       0.8583%  
        P0_cxc_ururx                1   1.72699326e+01    1.3986e-01       0.8098%  
        P0_uux_ururx                2   1.02481509e-05    1.7945e-07       1.7511%  
        P0_uxu_ururx                2   1.01500143e-05    1.6188e-07       1.5949%  


ABS cross section per integration channel:
         P0_gg_ururx                5   5.12153133e+02    3.6274e+00       0.7083%  
         P0_gg_ururx                3   6.52734324e+02    2.9835e+00       0.4571%  
         P0_gg_ururx                4   5.13827445e+02    2.2884e+00       0.4454%  
        P0_uxu_ururx                1   2.07744792e+01    1.3024e-01       0.6269%  
        P0_uux_ururx                1   2.06820625e+01    1.2390e-01       0.5991%  
        P0_ccx_ururx                1   2.00912738e+01    1.2360e-01       0.6152%  
        P0_cxc_ururx                1   1.99833482e+01    1.1752e-01       0.5881%  
        P0_uux_ururx                2   1.58777331e-05    1.5381e-07       0.9687%  
        P0_uxu_ururx                2   1.57482377e-05    1.3368e-07       0.8489%  

Total ABS and 
Total: 
                      1.76024610e+03 +- 5.2304e+00  (2.9714e-01%)
                      1.47813440e+03 +- 5.7080e+00  (3.8616e-01%) 


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.000000e+02 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ururx/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > ur ur~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.478e+03 +- 5.7e+00 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.482e+03 pb  +13.9% -12.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.482e+03 pb
   --------------------------------------------------------------
  Number of loop ME evaluations (by MadLoop): 51316
    Stability unknown:                   0
    Stable PS point:                     6917
    Unstable PS point (and rescued):     44177
    Unstable PS point (and not rescued): 222
    Only double precision used:          6917
    Quadruple precision used:            44399
    Initialization phase-space points:   0
    Reduction methods used:
      > CutTools (quadruple precision)   44177
      > CutTools (double precision)      6917
      > Not identified (CTModeRun != -1) 222
  Total number of unstable PS point detected: 222 (0.43%)
    Maximum fraction of UPS points in channel SUSY_ururx/SubProcesses/P0_gg_ururx/all_G4 (1.57%)
    Please report this to the authors while providing the file
    /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G4/UPS.log


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.6239606e-03   +1.6994811e-05  +5.6239606e-03   +4.8605264e-03   +6.2760699e-03   +5.6239606e-03   +5.2049201e-03   +6.0430010e-03   +5.6239606e-03   +5.1925926e-03   +6.0609620e-03   +5.3282866e-03   +4.8605264e-03   +5.8357237e-03   +5.9436480e-03   +5.5696044e-03   +6.2760699e-03   +5.6239606e-03   +5.6240577e-03   +5.9657521e-03   +5.6805195e-03   +5.5997731e-03   +5.6596081e-03   +5.7023445e-03   +5.4294123e-03   +5.6952409e-03   +5.8495586e-03   +5.7218492e-03   +5.7940632e-03   +5.5214579e-03   +6.0745048e-03   +6.2782033e-03   +5.7566014e-03   +5.4834865e-03   +6.9587419e-03   +6.0152964e-03   +5.2022251e-03   +5.3696039e-03   +5.3335348e-03   +5.0005176e-03   +5.1253446e-03   +5.0589955e-03   +5.6233098e-03   +5.4711169e-03   +6.8493182e-03   +6.1168580e-03   +5.8403267e-03   +5.1108972e-03   +5.3633594e-03   +5.6344089e-03   +5.4358151e-03   +4.7931007e-03   +6.1833136e-03   +5.4034793e-03   +5.9606722e-03   +5.2183266e-03   +5.3564758e-03   +5.3679640e-03   +5.1118815e-03   +5.5392176e-03   +5.1068256e-03   +5.4152933e-03   +5.0643190e-03   +4.5541861e-03   +6.0234640e-03   +5.9217251e-03   +5.7274340e-03   +5.5676282e-03   +5.4147539e-03   +5.7386452e-03   +5.1437508e-03   +6.1435765e-03   +5.5892700e-03   +6.1981007e-03   +5.4097842e-03   +5.6570908e-03   +5.4279390e-03   +5.3164044e-03   +5.2195313e-03   +5.2324847e-03   +5.8672826e-03   +6.2210507e-03   +5.9558902e-03   +5.4218668e-03   +5.2661259e-03   +5.7348398e-03   +6.1757245e-03   +6.1455385e-03   +5.0033151e-03   +5.4368587e-03   +6.2326362e-03   +5.8567579e-03   +5.8001892e-03   +5.0663757e-03   +5.2313220e-03   +5.7790763e-03   +5.4466471e-03   +5.4987886e-03   +5.2056594e-03   +5.6101706e-03   +5.7014358e-03   +5.5534725e-03   +5.9632942e-03   +5.9856506e-03   +6.0400202e-03   +5.9355808e-03   +5.7118003e-03   +5.7683610e-03   +5.7599303e-03   +5.2621634e-03   +5.8816843e-03   +5.1444144e-03   +6.6492685e-03   +5.5781490e-03   +5.7039201e-03   +4.9274220e-03   +5.8375774e-03   +6.2798240e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.7893285e-03   +1.7034144e-06  +3.7893285e-03   +2.8157605e-03   +5.2283926e-03   +3.7893285e-03   +3.5168227e-03   +4.0618343e-03   +3.7893285e-03   +3.2730438e-03   +4.4399709e-03   +3.2599146e-03   +2.8157605e-03   +3.8196544e-03   +4.4622131e-03   +3.8542495e-03   +5.2283926e-03   +3.7893285e-03   +3.7864410e-03   +4.0109819e-03   +3.8114601e-03   +3.7893668e-03   +3.8202143e-03   +3.8216428e-03   +3.6707405e-03   +3.8159373e-03   +3.9614765e-03   +3.8589472e-03   +3.8856080e-03   +3.7162272e-03   +4.1082311e-03   +4.2171834e-03   +3.8565904e-03   +3.6979635e-03   +4.6692569e-03   +4.0358050e-03   +3.5054158e-03   +3.6361536e-03   +3.6145026e-03   +3.3998051e-03   +3.4772649e-03   +3.4372404e-03   +3.7920202e-03   +3.7037437e-03   +4.5919987e-03   +4.1056479e-03   +3.9074661e-03   +3.4459975e-03   +3.6299190e-03   +3.8034776e-03   +3.6660630e-03   +3.2525181e-03   +4.1603313e-03   +3.6412693e-03   +4.0083595e-03   +3.5152184e-03   +3.6292019e-03   +3.6311930e-03   +3.4687165e-03   +3.7319126e-03   +3.4524367e-03   +3.6571842e-03   +3.4310890e-03   +3.0879261e-03   +4.0319639e-03   +3.9827035e-03   +3.8333465e-03   +3.7435714e-03   +3.6285611e-03   +3.8854148e-03   +3.4861843e-03   +4.1463837e-03   +3.7605059e-03   +4.1577699e-03   +3.6478320e-03   +3.8022912e-03   +3.6494787e-03   +3.5942058e-03   +3.5118939e-03   +3.5301546e-03   +3.9682496e-03   +4.1572344e-03   +4.0135168e-03   +3.6612262e-03   +3.5465568e-03   +3.8593177e-03   +4.1551424e-03   +4.1341958e-03   +3.3879997e-03   +3.6558875e-03   +4.1907867e-03   +3.9415258e-03   +3.9318240e-03   +3.4178867e-03   +3.5381159e-03   +3.8946309e-03   +3.6747879e-03   +3.7122653e-03   +3.5100947e-03   +3.7876131e-03   +3.8122067e-03   +3.7672345e-03   +3.9927094e-03   +4.0231365e-03   +4.0551067e-03   +3.9784589e-03   +3.8483682e-03   +3.8907277e-03   +3.8780599e-03   +3.5546846e-03   +3.9564022e-03   +3.4825455e-03   +4.4504737e-03   +3.7611546e-03   +3.8537416e-03   +3.3344075e-03   +3.9234202e-03   +4.1978299e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uxu_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uux_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_cxc_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_ccx_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uux_ururx/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uxu_ururx/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3745e-03:6.9037e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.9615e-01:1.6629e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.5342e-03:5.7512e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.0973e-01:5.0711e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.000000e+03 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
         P0_gg_ururx                3   1.90622062e-03    3.3146e-05       1.7388%  
         P0_gg_ururx                5   1.07994653e-03    1.7721e-05       1.6409%  
         P0_gg_ururx                4   1.09848518e-03    1.7220e-05       1.5676%  
        P0_uux_ururx                1   5.34536696e-04    4.7494e-06       0.8885%  
        P0_uxu_ururx                1   5.31391941e-04    4.7532e-06       0.8945%  
        P0_cxc_ururx                1   2.27053226e-04    2.3494e-06       1.0347%  
        P0_ccx_ururx                1   2.28218349e-04    2.3322e-06       1.0219%  
        P0_uux_ururx                2   3.84447115e-07    3.9143e-09       1.0182%  
        P0_uxu_ururx                2   3.78860114e-07    3.7235e-09       0.9828%  


ABS cross section per integration channel:
         P0_gg_ururx                3   2.38414671e-03    2.8416e-05       1.1919%  
         P0_gg_ururx                5   1.34202868e-03    1.5109e-05       1.1258%  
         P0_gg_ururx                4   1.32472385e-03    1.4832e-05       1.1196%  
        P0_uux_ururx                1   5.52007843e-04    4.4714e-06       0.8100%  
        P0_uxu_ururx                1   5.50812457e-04    4.4255e-06       0.8034%  
        P0_cxc_ururx                1   2.44566814e-04    2.0866e-06       0.8532%  
        P0_ccx_ururx                1   2.46092608e-04    2.0585e-06       0.8365%  
        P0_uux_ururx                2   4.07496655e-07    3.5866e-09       0.8801%  
        P0_uxu_ururx                2   4.00138212e-07    3.3901e-09       0.8472%  

Total ABS and 
Total: 
                      6.64518659e-03 +- 3.6110e-05  (5.4340e-01%)
                      5.60661584e-03 +- 4.2016e-05  (7.4940e-01%) 


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
         P0_gg_ururx                3   1.93866942e-03    1.2835e-05       0.6621%  
         P0_gg_ururx                4   1.08247277e-03    9.0279e-06       0.8340%  
         P0_gg_ururx                5   1.08867503e-03    8.6049e-06       0.7904%  
        P0_uxu_ururx                1   5.29904779e-04    2.9095e-06       0.5491%  
        P0_uux_ururx                1   5.33933009e-04    2.8392e-06       0.5318%  
        P0_cxc_ururx                1   2.27066413e-04    1.4289e-06       0.6293%  
        P0_ccx_ururx                1   2.25004478e-04    1.3991e-06       0.6218%  
        P0_uux_ururx                2   3.73337378e-07    2.3496e-09       0.6294%  
        P0_uxu_ururx                2   3.74281464e-07    2.3255e-09       0.6213%  


ABS cross section per integration channel:
         P0_gg_ururx                3   2.39395266e-03    1.0802e-05       0.4512%  
         P0_gg_ururx                4   1.35139231e-03    7.5076e-06       0.5555%  
         P0_gg_ururx                5   1.34983778e-03    7.0420e-06       0.5217%  
        P0_uxu_ururx                1   5.51410246e-04    2.6724e-06       0.4846%  
        P0_uux_ururx                1   5.54240805e-04    2.6051e-06       0.4700%  
        P0_cxc_ururx                1   2.47121795e-04    1.2239e-06       0.4953%  
        P0_ccx_ururx                1   2.43425553e-04    1.2102e-06       0.4972%  
        P0_uux_ururx                2   4.01855201e-07    2.0630e-09       0.5134%  
        P0_uxu_ururx                2   4.02723997e-07    2.0351e-09       0.5053%  

Total ABS and 
Total: 
                      6.69218573e-03 +- 1.5477e-05  (2.3127e-01%)
                      5.62647351e-03 +- 1.8461e-05  (3.2811e-01%) 


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.000000e+03 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > ur ur~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.626e-03 +- 1.8e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.624e-03 pb  +11.6% -13.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.624e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_ururx/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+03 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1773307e-01   +1.2549741e-03  +5.1773307e-01   +4.5084927e-01   +5.7730521e-01   +5.1773307e-01   +4.9976050e-01   +5.3570564e-01   +5.1773307e-01   +4.7416725e-01   +5.6224657e-01   +4.9751768e-01   +4.5084927e-01   +5.4819409e-01   +5.4073594e-01   +5.0126722e-01   +5.7730521e-01   +5.1773307e-01   +5.1829343e-01   +5.3187733e-01   +5.2652690e-01   +5.0595853e-01   +5.1948721e-01   +5.2205569e-01   +5.0925475e-01   +5.2625633e-01   +5.2489185e-01   +5.2187756e-01   +5.1687715e-01   +5.1388302e-01   +5.3117754e-01   +5.4910016e-01   +5.3127663e-01   +5.1705083e-01   +5.7380503e-01   +5.3806932e-01   +5.0269125e-01   +5.1637287e-01   +5.0443969e-01   +4.8850324e-01   +5.0143634e-01   +4.9142531e-01   +5.1360511e-01   +5.0703894e-01   +5.7312559e-01   +5.3646376e-01   +5.3572350e-01   +5.0256761e-01   +5.0221292e-01   +5.1508308e-01   +5.0457321e-01   +4.7950812e-01   +5.4958053e-01   +5.0633206e-01   +5.3513172e-01   +5.0661504e-01   +5.0537598e-01   +5.0134190e-01   +4.9614889e-01   +5.0901482e-01   +4.8985105e-01   +5.0772559e-01   +4.9636206e-01   +4.7815727e-01   +5.3298402e-01   +5.3004330e-01   +5.2768942e-01   +5.1352646e-01   +5.0765879e-01   +5.1572371e-01   +4.9691107e-01   +5.3184034e-01   +5.1300124e-01   +5.4254676e-01   +5.0699074e-01   +5.1635275e-01   +5.1973841e-01   +5.0541938e-01   +5.0606356e-01   +5.0716542e-01   +5.1791870e-01   +5.4473827e-01   +5.2643907e-01   +5.0787164e-01   +5.2102853e-01   +5.2312003e-01   +5.3410394e-01   +5.2941479e-01   +4.8660842e-01   +5.1111142e-01   +5.4025134e-01   +5.2641191e-01   +5.2206239e-01   +4.8856858e-01   +4.9529885e-01   +5.2392284e-01   +5.1118259e-01   +5.0979940e-01   +5.0189512e-01   +5.1224546e-01   +5.2798047e-01   +5.1411483e-01   +5.3381532e-01   +5.2985978e-01   +5.3578055e-01   +5.3176059e-01   +5.2491563e-01   +5.1707713e-01   +5.2080792e-01   +5.0000525e-01   +5.3217748e-01   +5.0643577e-01   +5.6018656e-01   +5.1579912e-01   +5.1954490e-01   +4.8711466e-01   +5.2767582e-01   +5.4977224e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.4650464e-01   +3.4329372e-04  +3.4650464e-01   +2.6264311e-01   +4.6774287e-01   +3.4650464e-01   +3.3465689e-01   +3.5835240e-01   +3.4650464e-01   +2.9572714e-01   +4.1178657e-01   +3.0773994e-01   +2.6264311e-01   +3.6571856e-01   +3.9359006e-01   +3.3591260e-01   +4.6774287e-01   +3.4650464e-01   +3.4661129e-01   +3.5557471e-01   +3.5214983e-01   +3.3928551e-01   +3.4873386e-01   +3.4854509e-01   +3.4109226e-01   +3.5174600e-01   +3.5150929e-01   +3.5019187e-01   +3.4635772e-01   +3.4360425e-01   +3.5583254e-01   +3.6764322e-01   +3.5486211e-01   +3.4595890e-01   +3.8381975e-01   +3.5950012e-01   +3.3594892e-01   +3.4551722e-01   +3.3802460e-01   +3.2758275e-01   +3.3564084e-01   +3.2992988e-01   +3.4376215e-01   +3.3977367e-01   +3.8331724e-01   +3.5895619e-01   +3.5782327e-01   +3.3612239e-01   +3.3695413e-01   +3.4550095e-01   +3.3811208e-01   +3.2141651e-01   +3.6795374e-01   +3.3856315e-01   +3.5771973e-01   +3.3879695e-01   +3.3857700e-01   +3.3570241e-01   +3.3195900e-01   +3.4071021e-01   +3.2838389e-01   +3.3985220e-01   +3.3256778e-01   +3.1964997e-01   +3.5612154e-01   +3.5470397e-01   +3.5284025e-01   +3.4357112e-01   +3.3948019e-01   +3.4562863e-01   +3.3305260e-01   +3.5647676e-01   +3.4377959e-01   +3.6269832e-01   +3.3874740e-01   +3.4524032e-01   +3.4721330e-01   +3.3834099e-01   +3.3837979e-01   +3.3897846e-01   +3.4713407e-01   +3.6368931e-01   +3.5274272e-01   +3.4017211e-01   +3.4802365e-01   +3.5031831e-01   +3.5829336e-01   +3.5489268e-01   +3.2592258e-01   +3.4171694e-01   +3.6203619e-01   +3.5238840e-01   +3.4916609e-01   +3.2744374e-01   +3.3206483e-01   +3.5056870e-01   +3.4218899e-01   +3.4160943e-01   +3.3596857e-01   +3.4334880e-01   +3.5210662e-01   +3.4454988e-01   +3.5694263e-01   +3.5447685e-01   +3.5819727e-01   +3.5537914e-01   +3.5054378e-01   +3.4664313e-01   +3.4859907e-01   +3.3510254e-01   +3.5579103e-01   +3.3887297e-01   +3.7429034e-01   +3.4506584e-01   +3.4824733e-01   +3.2608499e-01   +3.5255611e-01   +3.6683417e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G5/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_gg_ururx/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uxu_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uux_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_ccx_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_cxc_ururx/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uux_ururx/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/SubProcesses/P0_uxu_ururx/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_ururx/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.0576e-01:6.3504e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8781e-01:1.6391e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3638e-01:5.1452e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.8408e-01:4.6827e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 5.000000e+02 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/res_0.txt <==


Cross section per integration channel:
         P0_gg_ururx                3   1.88061678e-01    3.2660e-03       1.7367%  
         P0_gg_ururx                5   1.25444073e-01    2.1478e-03       1.7122%  
         P0_gg_ururx                4   1.21756140e-01    1.9409e-03       1.5941%  
        P0_uxu_ururx                1   2.47635746e-02    2.6014e-04       1.0505%  
        P0_uux_ururx                1   2.51868119e-02    2.4444e-04       0.9705%  
        P0_ccx_ururx                1   1.48949768e-02    1.4875e-04       0.9986%  
        P0_cxc_ururx                1   1.48707570e-02    1.4965e-04       1.0063%  
        P0_uxu_ururx                2   2.10959560e-06    2.6860e-08       1.2733%  
        P0_uux_ururx                2   2.13923502e-06    2.3852e-08       1.1150%  


ABS cross section per integration channel:
         P0_gg_ururx                3   2.24581950e-01    2.9237e-03       1.3018%  
         P0_gg_ururx                5   1.49066957e-01    1.9012e-03       1.2754%  
         P0_gg_ururx                4   1.42289884e-01    1.7398e-03       1.2227%  
        P0_uxu_ururx                1   2.63743724e-02    2.3539e-04       0.8925%  
        P0_uux_ururx                1   2.66186775e-02    2.2268e-04       0.8365%  
        P0_ccx_ururx                1   1.57299135e-02    1.3614e-04       0.8655%  
        P0_cxc_ururx                1   1.58520367e-02    1.3530e-04       0.8535%  
        P0_uxu_ururx                2   2.38656258e-06    2.3524e-08       0.9857%  
        P0_uux_ururx                2   2.38101635e-06    2.0371e-08       0.8556%  

Total ABS and 
Total: 
                      6.00518559e-01 +- 3.9155e-03  (6.5202e-01%)
                      5.14982259e-01 +- 4.3839e-03  (8.5128e-01%) 


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/res_1.txt <==


Cross section per integration channel:
         P0_gg_ururx                3   1.92196601e-01    1.0624e-03       0.5527%  
         P0_gg_ururx                5   1.23930929e-01    8.5886e-04       0.6930%  
         P0_gg_ururx                4   1.22002259e-01    8.1234e-04       0.6658%  
        P0_uxu_ururx                1   2.50186515e-02    1.5174e-04       0.6065%  
        P0_uux_ururx                1   2.48552242e-02    1.4724e-04       0.5924%  
        P0_ccx_ururx                1   1.47527159e-02    9.2747e-05       0.6287%  
        P0_cxc_ururx                1   1.47777569e-02    9.0161e-05       0.6101%  
        P0_uux_ururx                2   2.08023518e-06    1.5464e-08       0.7434%  
        P0_uxu_ururx                2   2.08706762e-06    1.4984e-08       0.7179%  


ABS cross section per integration channel:
         P0_gg_ururx                3   2.28123650e-01    9.1146e-04       0.3995%  
         P0_gg_ururx                5   1.46113680e-01    7.4942e-04       0.5129%  
         P0_gg_ururx                4   1.44204244e-01    6.9956e-04       0.4851%  
        P0_uxu_ururx                1   2.65956320e-02    1.3545e-04       0.5093%  
        P0_uux_ururx                1   2.65060147e-02    1.2963e-04       0.4891%  
        P0_ccx_ururx                1   1.58624764e-02    8.1610e-05       0.5145%  
        P0_cxc_ururx                1   1.58130276e-02    7.9499e-05       0.5027%  
        P0_uux_ururx                2   2.35117914e-06    1.2974e-08       0.5518%  
        P0_uxu_ururx                2   2.33958255e-06    1.2673e-08       0.5417%  

Total ABS and 
Total: 
                      6.03223416e-01 +- 1.3892e-03  (2.3030e-01%)
                      5.17538305e-01 +- 1.6086e-03  (3.1082e-01%) 


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+04 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 5.000000e+02 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_ururx/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > ur ur~ [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.175e-01 +- 1.6e-03 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.177e-01 pb  +11.5% -12.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.177e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/results.dat <==
   100 2.1573e+01 3.5880e-02 2.2195e+01 2.0844e+01 2.1918e+01 2.1228e+01  1.7617e+01 1.9950e-02 1.8350e+01 1.6685e+01 1.7906e+01 1.7329e+01
   250 7.6946e-01 8.0208e-04 7.8547e-01 7.5709e-01 7.8327e-01 7.5565e-01  6.5901e-01 1.6440e-04 6.7055e-01 6.4593e-01 6.7097e-01 6.4706e-01
   500 4.5874e-02 5.9166e-05 4.6891e-02 4.4855e-02 4.7025e-02 4.4723e-02  3.9735e-02 2.3560e-05 4.2222e-02 3.7485e-02 4.0728e-02 3.8741e-02
   750 6.5056e-03 1.4918e-05 6.6589e-03 6.3298e-03 6.7334e-03 6.2777e-03  5.5907e-03 2.9608e-06 6.0880e-03 5.1585e-03 5.7872e-03 5.3942e-03
  1000 1.2692e-03 2.3190e-06 1.3021e-03 1.2288e-03 1.3422e-03 1.1961e-03  1.0797e-03 1.1039e-06 1.1976e-03 9.7945e-04 1.1437e-03 1.0156e-03
  1250 2.8769e-04 4.3276e-07 2.9624e-04 2.7692e-04 3.1657e-04 2.5882e-04  2.4096e-04 6.1791e-08 2.7155e-04 2.1542e-04 2.6615e-04 2.1577e-04
  1500 6.9444e-05 1.4053e-07 7.1898e-05 6.6387e-05 8.3890e-05 5.4999e-05  5.7027e-05 8.8301e-08 6.5182e-05 5.0316e-05 6.9797e-05 4.4258e-05
  1750 1.6985e-05 8.0336e-09 1.7656e-05 1.6144e-05 2.4266e-05 9.7029e-06  1.3678e-05 2.4724e-08 1.5840e-05 1.1922e-05 2.0000e-05 7.3572e-06
  2000 4.0645e-06 9.2466e-09 4.2434e-06 3.8415e-06 7.8000e-06 3.2887e-07  3.2028e-06 1.0720e-08 3.7520e-06 2.7621e-06 6.4621e-06 -5.6501e-08
  2250 9.3136e-07 3.1984e-09 9.7900e-07 8.7446e-07 2.8562e-06 -9.9353e-07  7.2455e-07 1.6152e-09 8.5548e-07 6.2048e-07 2.3638e-06 -9.1464e-07
  2500 2.0797e-07 5.7379e-10 2.1884e-07 1.9514e-07 1.1710e-06 -7.5508e-07  1.6064e-07 2.8357e-10 1.8936e-07 1.3786e-07 9.6753e-07 -6.4625e-07
  2750 5.1034e-08 9.4102e-11 5.3249e-08 4.8395e-08 5.1631e-07 -4.1424e-07  4.1054e-08 5.4678e-11 4.7467e-08 3.5882e-08 4.2388e-07 -3.4178e-07
  3000 1.7777e-08 5.6349e-11 1.8245e-08 1.7150e-08 2.3432e-07 -1.9877e-07  1.4982e-08 2.3627e-11 1.6931e-08 1.3351e-08 1.8958e-07 -1.5961e-07


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1573008e+01   +3.5879844e-02  +2.1573008e+01   +2.0843944e+01   +2.2195305e+01   +2.1573008e+01   +2.1227599e+01   +2.1918418e+01   +2.1573008e+01   +2.1204134e+01   +2.2028532e+01   +2.1798272e+01   +2.1476760e+01   +2.2195305e+01   +2.1271611e+01   +2.0843944e+01   +2.1799735e+01   +2.1573008e+01   +2.0474452e+01   +2.1554832e+01   +2.2088418e+01   +2.2015625e+01   +2.0505233e+01   +2.1035451e+01   +2.1795549e+01   +2.1432700e+01   +2.1729397e+01   +2.1673860e+01   +2.1266319e+01   +2.1534228e+01   +2.1993663e+01   +2.1599690e+01   +2.1577359e+01   +2.1374364e+01   +2.1281586e+01   +2.0958535e+01   +2.1463324e+01   +2.1671888e+01   +2.2223700e+01   +2.1625299e+01   +2.2353924e+01   +2.1987049e+01   +2.1611390e+01   +2.1801979e+01   +2.1316818e+01   +2.1474750e+01   +2.1339545e+01   +2.1774294e+01   +2.2124977e+01   +2.1587533e+01   +2.1818959e+01   +2.1669451e+01   +2.2275990e+01   +2.1458778e+01   +2.1387222e+01   +2.0999020e+01   +2.1256285e+01   +2.1686335e+01   +2.1769644e+01   +2.1599839e+01   +2.1712417e+01   +2.1492734e+01   +2.1853164e+01   +2.1403874e+01   +2.1194744e+01   +2.1419795e+01   +2.1544589e+01   +2.1768678e+01   +2.1658291e+01   +2.1580280e+01   +2.1656484e+01   +2.1904944e+01   +2.1749216e+01   +2.1117596e+01   +2.1661654e+01   +2.1570813e+01   +2.1699126e+01   +2.1770303e+01   +2.1554184e+01   +2.1538819e+01   +2.1587002e+01   +2.0898468e+01   +2.2015916e+01   +2.1703004e+01   +2.2186243e+01   +2.1688767e+01   +2.1549692e+01   +2.1442017e+01   +2.1668056e+01   +2.1229168e+01   +2.0778122e+01   +2.2003225e+01   +2.1422776e+01   +2.1361303e+01   +2.1609151e+01   +2.1838643e+01   +2.1377283e+01   +2.1860476e+01   +2.1914005e+01   +2.1912587e+01   +2.1122233e+01   +2.1681905e+01   +2.1450255e+01   +2.1446469e+01   +2.1646255e+01   +2.1619977e+01   +2.1278173e+01   +2.1780991e+01   +2.1727718e+01   +2.1693686e+01   +2.1377750e+01   +2.1603556e+01   +2.0866100e+01   +2.1561209e+01   +2.1775610e+01   +2.1958579e+01   +2.1764894e+01   +2.0853450e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.7617205e+01   +1.9949799e-02  +1.7617205e+01   +1.6685325e+01   +1.8350391e+01   +1.7617205e+01   +1.7328678e+01   +1.7905732e+01   +1.7617205e+01   +1.7617205e+01   +1.7617205e+01   +1.8350391e+01   +1.8350391e+01   +1.8350391e+01   +1.6685325e+01   +1.6685325e+01   +1.6685325e+01   +1.7617205e+01   +1.6695970e+01   +1.7605066e+01   +1.8047741e+01   +1.7990026e+01   +1.6728276e+01   +1.7167662e+01   +1.7806842e+01   +1.7499449e+01   +1.7751968e+01   +1.7697268e+01   +1.7367543e+01   +1.7584141e+01   +1.7964276e+01   +1.7638413e+01   +1.7613291e+01   +1.7450574e+01   +1.7362260e+01   +1.7095163e+01   +1.7521857e+01   +1.7698786e+01   +1.8163898e+01   +1.7677624e+01   +1.8254686e+01   +1.7965663e+01   +1.7653632e+01   +1.7808604e+01   +1.7394411e+01   +1.7536153e+01   +1.7419428e+01   +1.7789807e+01   +1.8086462e+01   +1.7634590e+01   +1.7827973e+01   +1.7711858e+01   +1.8194289e+01   +1.7519858e+01   +1.7461181e+01   +1.7131890e+01   +1.7359304e+01   +1.7718923e+01   +1.7781183e+01   +1.7640029e+01   +1.7735149e+01   +1.7554699e+01   +1.7859234e+01   +1.7474431e+01   +1.7299664e+01   +1.7488454e+01   +1.7597545e+01   +1.7781978e+01   +1.7690837e+01   +1.7622900e+01   +1.7689791e+01   +1.7889918e+01   +1.7763061e+01   +1.7236804e+01   +1.7698337e+01   +1.7616829e+01   +1.7717891e+01   +1.7787403e+01   +1.7596007e+01   +1.7591270e+01   +1.7625980e+01   +1.7051092e+01   +1.7978833e+01   +1.7731716e+01   +1.8100465e+01   +1.7713187e+01   +1.7596790e+01   +1.7511065e+01   +1.7697576e+01   +1.7329135e+01   +1.6949565e+01   +1.7974917e+01   +1.7494043e+01   +1.7446233e+01   +1.7648846e+01   +1.7829965e+01   +1.7448410e+01   +1.7868129e+01   +1.7906691e+01   +1.7907997e+01   +1.7233529e+01   +1.7715324e+01   +1.7513361e+01   +1.7516001e+01   +1.7677495e+01   +1.7658216e+01   +1.7360126e+01   +1.7798712e+01   +1.7749256e+01   +1.7717346e+01   +1.7456879e+01   +1.7635500e+01   +1.7031177e+01   +1.7600309e+01   +1.7785509e+01   +1.7941121e+01   +1.7769754e+01   +1.7021989e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.8760e+01:2.4415e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.8829e-02:4.1374e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.5017e+01:2.0185e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-7.5579e-02:6.0520e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.000000e+02 # mneu2
      1000024 1.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   6.01388461e+00    5.5715e-02       0.9264%  
        P0_dxu_x1pn2                1   6.05537953e+00    5.4406e-02       0.8985%  
        P0_dux_x1mn2                1   3.53387810e+00    3.2244e-02       0.9124%  
        P0_uxd_x1mn2                1   3.54729846e+00    3.1074e-02       0.8760%  
        P0_cxs_x1mn2                1   6.79703107e-01    8.2523e-03       1.2141%  
        P0_scx_x1mn2                1   6.63855172e-01    8.1363e-03       1.2256%  
        P0_sxc_x1pn2                1   6.11205365e-01    7.7711e-03       1.2714%  
        P0_csx_x1pn2                1   6.10878434e-01    7.6204e-03       1.2474%  
        P0_udx_x1pn2                2   4.58335743e-07    6.9243e-09       1.5107%  
        P0_udx_x1pn2                3   4.43348468e-07    6.6353e-09       1.4966%  
        P0_dxu_x1pn2                3   4.50633700e-07    6.5177e-09       1.4463%  
        P0_dxu_x1pn2                2   4.38025343e-07    6.3474e-09       1.4491%  
        P0_dux_x1mn2                2   2.01847691e-07    2.7801e-09       1.3773%  
        P0_dux_x1mn2                3   2.03977958e-07    2.5820e-09       1.2658%  
        P0_uxd_x1mn2                2   2.03211578e-07    2.5124e-09       1.2363%  
        P0_uxd_x1mn2                3   2.02827197e-07    2.5340e-09       1.2494%  
        P0_scx_x1mn2                2   2.12896987e-08    3.3916e-10       1.5931%  
        P0_cxs_x1mn2                2   2.05355483e-08    2.9076e-10       1.4159%  
        P0_scx_x1mn2                3   2.08640282e-08    2.7803e-10       1.3326%  
        P0_cxs_x1mn2                3   2.04318057e-08    2.7735e-10       1.3574%  
        P0_sxc_x1pn2                3   1.54229864e-08    2.2119e-10       1.4341%  
        P0_csx_x1pn2                2   1.57622037e-08    2.2189e-10       1.4077%  
        P0_csx_x1pn2                3   1.56625158e-08    2.1184e-10       1.3525%  
        P0_sxc_x1pn2                2   1.54785992e-08    2.0971e-10       1.3548%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   6.64399862e+00    4.4851e-02       0.6751%  
        P0_dxu_x1pn2                1   6.70805424e+00    4.2840e-02       0.6386%  
        P0_dux_x1mn2                1   3.93701392e+00    2.5302e-02       0.6427%  
        P0_uxd_x1mn2                1   3.90408921e+00    2.4421e-02       0.6255%  
        P0_cxs_x1mn2                1   8.40544203e-01    5.9700e-03       0.7103%  
        P0_scx_x1mn2                1   8.36089600e-01    5.5878e-03       0.6683%  
        P0_sxc_x1pn2                1   7.73894343e-01    5.4951e-03       0.7101%  
        P0_csx_x1pn2                1   7.74645120e-01    5.2715e-03       0.6805%  
        P0_udx_x1pn2                2   5.19392076e-07    6.2200e-09       1.1976%  
        P0_udx_x1pn2                3   4.94167921e-07    6.0685e-09       1.2280%  
        P0_dxu_x1pn2                3   5.02666656e-07    5.9193e-09       1.1776%  
        P0_dxu_x1pn2                2   4.82309807e-07    5.8666e-09       1.2164%  
        P0_dux_x1mn2                2   2.22835686e-07    2.5139e-09       1.1281%  
        P0_dux_x1mn2                3   2.24234280e-07    2.3056e-09       1.0282%  
        P0_uxd_x1mn2                2   2.18683567e-07    2.2946e-09       1.0493%  
        P0_uxd_x1mn2                3   2.27629514e-07    2.2045e-09       0.9685%  
        P0_scx_x1mn2                2   2.52475407e-08    2.9809e-10       1.1807%  
        P0_cxs_x1mn2                2   2.48153267e-08    2.3589e-10       0.9506%  
        P0_scx_x1mn2                3   2.46865231e-08    2.2771e-10       0.9224%  
        P0_cxs_x1mn2                3   2.45162223e-08    2.2487e-10       0.9172%  
        P0_sxc_x1pn2                3   1.91925342e-08    1.7321e-10       0.9025%  
        P0_csx_x1pn2                2   1.94971887e-08    1.7141e-10       0.8791%  
        P0_csx_x1pn2                3   1.91708355e-08    1.6574e-10       0.8646%  
        P0_sxc_x1pn2                2   1.91262150e-08    1.6160e-10       0.8449%  

Total ABS and 
Total: 
                      2.44183323e+01 +- 7.2168e-02  (2.9555e-01%)
                      2.17160855e+01 +- 9.1226e-02  (4.2008e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   5.99694626e+00    3.4457e-02       0.5746%  
        P0_udx_x1pn2                1   5.97072509e+00    3.4045e-02       0.5702%  
        P0_dux_x1mn2                1   3.52607876e+00    2.0266e-02       0.5747%  
        P0_uxd_x1mn2                1   3.50847756e+00    2.0307e-02       0.5788%  
        P0_scx_x1mn2                1   6.81945668e-01    5.0203e-03       0.7362%  
        P0_cxs_x1mn2                1   6.69760208e-01    4.9553e-03       0.7399%  
        P0_csx_x1pn2                1   6.10607289e-01    4.7184e-03       0.7727%  
        P0_sxc_x1pn2                1   6.10208304e-01    4.6685e-03       0.7651%  
        P0_udx_x1pn2                3   4.55252212e-07    4.1581e-09       0.9134%  
        P0_udx_x1pn2                2   4.57068793e-07    3.1112e-09       0.6807%  
        P0_dxu_x1pn2                3   4.57518777e-07    2.9857e-09       0.6526%  
        P0_dxu_x1pn2                2   4.55622963e-07    2.9323e-09       0.6436%  
        P0_uxd_x1mn2                2   2.06199780e-07    1.3210e-09       0.6406%  
        P0_dux_x1mn2                2   2.03589417e-07    1.3012e-09       0.6392%  
        P0_dux_x1mn2                3   2.01861694e-07    1.2351e-09       0.6119%  
        P0_uxd_x1mn2                3   1.99907541e-07    1.2585e-09       0.6295%  
        P0_scx_x1mn2                2   2.08215787e-08    1.5998e-10       0.7683%  
        P0_cxs_x1mn2                3   2.06745587e-08    1.5589e-10       0.7540%  
        P0_cxs_x1mn2                2   2.02476065e-08    1.5632e-10       0.7720%  
        P0_scx_x1mn2                3   2.06616560e-08    1.5468e-10       0.7486%  
        P0_sxc_x1pn2                2   1.54329188e-08    1.3245e-10       0.8582%  
        P0_csx_x1pn2                3   1.55189662e-08    1.2276e-10       0.7910%  
        P0_sxc_x1pn2                3   1.56369453e-08    1.2184e-10       0.7792%  
        P0_csx_x1pn2                2   1.53742367e-08    1.2155e-10       0.7906%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   6.67965565e+00    2.6331e-02       0.3942%  
        P0_udx_x1pn2                1   6.64804223e+00    2.5900e-02       0.3896%  
        P0_dux_x1mn2                1   3.95101432e+00    1.5112e-02       0.3825%  
        P0_uxd_x1mn2                1   3.95173114e+00    1.4945e-02       0.3782%  
        P0_scx_x1mn2                1   8.45722455e-01    3.3004e-03       0.3902%  
        P0_cxs_x1mn2                1   8.38050511e-01    3.1697e-03       0.3782%  
        P0_csx_x1pn2                1   7.76484016e-01    3.0177e-03       0.3886%  
        P0_sxc_x1pn2                1   7.75214053e-01    2.9545e-03       0.3811%  
        P0_udx_x1pn2                3   5.16215435e-07    3.7011e-09       0.7170%  
        P0_udx_x1pn2                2   5.07328309e-07    2.6275e-09       0.5179%  
        P0_dxu_x1pn2                3   5.03810517e-07    2.5205e-09       0.5003%  
        P0_dxu_x1pn2                2   4.96875281e-07    2.5095e-09       0.5051%  
        P0_uxd_x1mn2                2   2.24161933e-07    1.1336e-09       0.5057%  
        P0_dux_x1mn2                2   2.23234601e-07    1.0978e-09       0.4918%  
        P0_dux_x1mn2                3   2.20115953e-07    1.0403e-09       0.4726%  
        P0_uxd_x1mn2                3   2.21536527e-07    1.0315e-09       0.4656%  
        P0_scx_x1mn2                2   2.49220200e-08    1.2184e-10       0.4889%  
        P0_cxs_x1mn2                3   2.46519243e-08    1.1827e-10       0.4798%  
        P0_cxs_x1mn2                2   2.44911450e-08    1.1658e-10       0.4760%  
        P0_scx_x1mn2                3   2.46630044e-08    1.1642e-10       0.4721%  
        P0_sxc_x1pn2                2   1.92625362e-08    9.7469e-11       0.5060%  
        P0_csx_x1pn2                3   1.93545208e-08    8.6097e-11       0.4448%  
        P0_sxc_x1pn2                3   1.93752249e-08    8.5758e-11       0.4426%  
        P0_csx_x1pn2                2   1.92271956e-08    8.4501e-11       0.4395%  

Total ABS and 
Total: 
                      2.44659175e+01 +- 4.3066e-02  (1.7602e-01%)
                      2.15747519e+01 +- 5.7125e-02  (2.6478e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.000000e+02 # mneu2
      1000024 1.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #  n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #  n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #  n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #  n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #  x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #  x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #  go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #  sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #  svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #  svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #  el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #  mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #  ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #  er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #  mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #  ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #  ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #  cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #  t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #  ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #  cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #  t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #  dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #  sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #  b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #  dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #  sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #  b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.157e+01 +- 5.7e-02 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.157e+01 pb  +2.9% -3.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.157e+01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.2691806e-03   +2.3189833e-06  +1.2691806e-03   +1.2287689e-03   +1.3020579e-03   +1.2691806e-03   +1.1961233e-03   +1.3422379e-03   +1.2691806e-03   +1.2557972e-03   +1.2848070e-03   +1.2477131e-03   +1.2287689e-03   +1.2698324e-03   +1.2941018e-03   +1.2872877e-03   +1.3020579e-03   +1.2691806e-03   +1.2534613e-03   +1.2733639e-03   +1.2346732e-03   +1.3171381e-03   +1.4586576e-03   +1.1692079e-03   +1.3363848e-03   +1.1767972e-03   +1.4077796e-03   +1.3066148e-03   +1.1527799e-03   +1.1781461e-03   +1.3165283e-03   +1.3000738e-03   +1.1893454e-03   +1.3110359e-03   +1.2707196e-03   +1.3166570e-03   +1.2268004e-03   +1.3383073e-03   +1.3082227e-03   +1.3279682e-03   +1.3098483e-03   +1.3576031e-03   +1.2792521e-03   +1.3151665e-03   +1.2997441e-03   +1.2803003e-03   +1.1512332e-03   +1.2241701e-03   +1.3311384e-03   +1.3699310e-03   +1.3150402e-03   +1.3384804e-03   +1.3378722e-03   +1.2291552e-03   +1.2249669e-03   +1.2020131e-03   +1.3668977e-03   +1.2637400e-03   +1.3479830e-03   +1.1949336e-03   +1.2192273e-03   +1.2226433e-03   +1.3484960e-03   +1.2573152e-03   +1.1483239e-03   +1.2869184e-03   +1.1938213e-03   +1.1610996e-03   +1.1163740e-03   +1.2864816e-03   +1.2980886e-03   +1.3037969e-03   +1.2411494e-03   +1.2805552e-03   +1.3011595e-03   +1.1156883e-03   +1.1768363e-03   +1.2267838e-03   +1.2547112e-03   +1.2171077e-03   +1.3715080e-03   +1.1316775e-03   +1.3102519e-03   +1.2478118e-03   +1.2063333e-03   +1.2732064e-03   +1.3305836e-03   +1.2597570e-03   +1.2672433e-03   +1.2065674e-03   +1.3777100e-03   +1.2698508e-03   +1.3408929e-03   +1.1307228e-03   +1.3149209e-03   +1.2935663e-03   +1.2743064e-03   +1.3406791e-03   +1.2595326e-03   +1.3476761e-03   +1.1207151e-03   +1.4596032e-03   +1.2367902e-03   +1.2365096e-03   +1.2783426e-03   +1.2036186e-03   +1.2231535e-03   +1.3038225e-03   +1.2595276e-03   +1.2871050e-03   +1.2969125e-03   +1.3009352e-03   +1.2685024e-03   +1.2660344e-03   +1.4369905e-03   +1.2584793e-03   +1.1641162e-03   +1.2094234e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.0796598e-03   +1.1038893e-06  +1.0796598e-03   +9.7944703e-04   +1.1976095e-03   +1.0796598e-03   +1.0156408e-03   +1.1436788e-03   +1.0796598e-03   +1.0796598e-03   +1.0796598e-03   +9.7944703e-04   +9.7944703e-04   +9.7944703e-04   +1.1976095e-03   +1.1976095e-03   +1.1976095e-03   +1.0796598e-03   +1.0678193e-03   +1.0854139e-03   +1.0485710e-03   +1.1206915e-03   +1.2449236e-03   +9.9331740e-04   +1.1391475e-03   +1.0011937e-03   +1.2015812e-03   +1.1104511e-03   +9.7582618e-04   +9.9969864e-04   +1.1191781e-03   +1.1052524e-03   +1.0098213e-03   +1.1142197e-03   +1.0820804e-03   +1.1232862e-03   +1.0429132e-03   +1.1396810e-03   +1.1109462e-03   +1.1292530e-03   +1.1115537e-03   +1.1522312e-03   +1.0868687e-03   +1.1191738e-03   +1.1080207e-03   +1.0896089e-03   +9.7664364e-04   +1.0399933e-03   +1.1320020e-03   +1.1706113e-03   +1.1208794e-03   +1.1410600e-03   +1.1387219e-03   +1.0470120e-03   +1.0414434e-03   +1.0215024e-03   +1.1663373e-03   +1.0733196e-03   +1.1503780e-03   +1.0136644e-03   +1.0326703e-03   +1.0363899e-03   +1.1518348e-03   +1.0696750e-03   +9.7426032e-04   +1.0955981e-03   +1.0139855e-03   +9.8299873e-04   +9.4459091e-04   +1.0938821e-03   +1.1023174e-03   +1.1082596e-03   +1.0524616e-03   +1.0933159e-03   +1.1106584e-03   +9.4290156e-04   +9.9875393e-04   +1.0405586e-03   +1.0686710e-03   +1.0352559e-03   +1.1689319e-03   +9.6247937e-04   +1.1153189e-03   +1.0586550e-03   +1.0239851e-03   +1.0828602e-03   +1.1342214e-03   +1.0689618e-03   +1.0776418e-03   +1.0251983e-03   +1.1781532e-03   +1.0788808e-03   +1.1453627e-03   +9.5502448e-04   +1.1169811e-03   +1.1009205e-03   +1.0841027e-03   +1.1442081e-03   +1.0708796e-03   +1.1503798e-03   +9.5343945e-04   +1.2454658e-03   +1.0531886e-03   +1.0522966e-03   +1.0890652e-03   +1.0238300e-03   +1.0387044e-03   +1.1079605e-03   +1.0720345e-03   +1.0941505e-03   +1.1053757e-03   +1.1063970e-03   +1.0811879e-03   +1.0774143e-03   +1.2283243e-03   +1.0696985e-03   +9.8852887e-04   +1.0327076e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.0765e-03:1.4765e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.5193e-02:8.0588e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.8150e-04:1.3174e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4131e-01:1.4966e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.000000e+03 # mneu2
      1000024 1.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   4.72829969e-04    3.4849e-06       0.7370%  
        P0_dxu_x1pn2                1   4.65466796e-04    3.4617e-06       0.7437%  
        P0_dux_x1mn2                1   1.57540893e-04    1.1240e-06       0.7135%  
        P0_uxd_x1mn2                1   1.56845788e-04    1.0769e-06       0.6866%  
        P0_scx_x1mn2                1   7.20273939e-06    7.1859e-08       0.9977%  
        P0_cxs_x1mn2                1   7.26929566e-06    7.0470e-08       0.9694%  
        P0_csx_x1pn2                1   2.28247862e-06    3.9972e-08       1.7512%  
        P0_sxc_x1pn2                1   2.36807158e-06    3.9041e-08       1.6486%  
        P0_dxu_x1pn2                3   3.26842182e-08    3.1236e-10       0.9557%  
        P0_dxu_x1pn2                2   3.25674676e-08    3.0705e-10       0.9428%  
        P0_udx_x1pn2                3   3.26393788e-08    3.0740e-10       0.9418%  
        P0_udx_x1pn2                2   3.27724128e-08    2.9436e-10       0.8982%  
        P0_uxd_x1mn2                3   1.15845152e-08    8.9391e-11       0.7716%  
        P0_dux_x1mn2                2   1.13661778e-08    8.7778e-11       0.7723%  
        P0_dux_x1mn2                3   1.14591228e-08    8.7725e-11       0.7655%  
        P0_uxd_x1mn2                2   1.14386920e-08    8.7789e-11       0.7675%  
        P0_scx_x1mn2                2   5.22257215e-10    5.2804e-12       1.0111%  
        P0_cxs_x1mn2                2   5.21749006e-10    5.3100e-12       1.0177%  
        P0_cxs_x1mn2                3   5.15318459e-10    5.2664e-12       1.0220%  
        P0_scx_x1mn2                3   5.18803071e-10    5.2674e-12       1.0153%  
        P0_sxc_x1pn2                2   1.16551903e-10    2.5896e-12       2.2218%  
        P0_csx_x1pn2                2   1.17997414e-10    2.5616e-12       2.1709%  
        P0_csx_x1pn2                3   1.19846124e-10    2.4877e-12       2.0757%  
        P0_sxc_x1pn2                3   1.18312727e-10    2.5105e-12       2.1219%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   4.92604080e-04    3.0572e-06       0.6206%  
        P0_dxu_x1pn2                1   4.88958503e-04    2.9631e-06       0.6060%  
        P0_dux_x1mn2                1   1.63716684e-04    9.8311e-07       0.6005%  
        P0_uxd_x1mn2                1   1.61538036e-04    9.6411e-07       0.5968%  
        P0_scx_x1mn2                1   8.20077895e-06    5.5502e-08       0.6768%  
        P0_cxs_x1mn2                1   8.16088341e-06    5.5276e-08       0.6773%  
        P0_csx_x1pn2                1   3.46042320e-06    2.6287e-08       0.7596%  
        P0_sxc_x1pn2                1   3.44808428e-06    2.6030e-08       0.7549%  
        P0_dxu_x1pn2                3   3.53061716e-08    2.6916e-10       0.7624%  
        P0_dxu_x1pn2                2   3.53180476e-08    2.6110e-10       0.7393%  
        P0_udx_x1pn2                3   3.53663308e-08    2.6037e-10       0.7362%  
        P0_udx_x1pn2                2   3.51950208e-08    2.5306e-10       0.7190%  
        P0_uxd_x1mn2                3   1.18842755e-08    8.3097e-11       0.6992%  
        P0_dux_x1mn2                2   1.16742858e-08    8.1669e-11       0.6996%  
        P0_dux_x1mn2                3   1.18144306e-08    8.0624e-11       0.6824%  
        P0_uxd_x1mn2                2   1.18289819e-08    7.9955e-11       0.6759%  
        P0_scx_x1mn2                2   5.79934182e-10    4.3909e-12       0.7571%  
        P0_cxs_x1mn2                2   5.83718317e-10    4.3262e-12       0.7411%  
        P0_cxs_x1mn2                3   5.76883266e-10    4.2904e-12       0.7437%  
        P0_scx_x1mn2                3   5.79797908e-10    4.2743e-12       0.7372%  
        P0_sxc_x1pn2                2   2.01032032e-10    1.7598e-12       0.8754%  
        P0_csx_x1pn2                2   1.99017397e-10    1.7585e-12       0.8836%  
        P0_csx_x1pn2                3   2.00647396e-10    1.6531e-12       0.8239%  
        P0_sxc_x1pn2                3   2.01780973e-10    1.6450e-12       0.8152%  

Total ABS and 
Total: 
                      1.33027898e-03 +- 4.4755e-06  (3.3643e-01%)
                      1.27198509e-03 +- 5.1541e-06  (4.0520e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   4.69746984e-04    1.9238e-06       0.4095%  
        P0_udx_x1pn2                1   4.66662007e-04    1.9126e-06       0.4098%  
        P0_uxd_x1mn2                1   1.56663929e-04    5.9404e-07       0.3792%  
        P0_dux_x1mn2                1   1.56716518e-04    5.8605e-07       0.3740%  
        P0_scx_x1mn2                1   7.26644614e-06    4.2360e-08       0.5830%  
        P0_cxs_x1mn2                1   7.27305351e-06    4.1597e-08       0.5719%  
        P0_csx_x1pn2                1   2.34046895e-06    2.3594e-08       1.0081%  
        P0_sxc_x1pn2                1   2.35951675e-06    2.3760e-08       1.0070%  
        P0_udx_x1pn2                2   3.26470230e-08    1.8684e-10       0.5723%  
        P0_udx_x1pn2                3   3.26147506e-08    1.8219e-10       0.5586%  
        P0_dxu_x1pn2                3   3.25627695e-08    1.7706e-10       0.5438%  
        P0_dxu_x1pn2                2   3.28348517e-08    1.7157e-10       0.5225%  
        P0_dux_x1mn2                3   1.15882778e-08    5.3882e-11       0.4650%  
        P0_uxd_x1mn2                3   1.14597956e-08    5.3517e-11       0.4670%  
        P0_uxd_x1mn2                2   1.14666999e-08    5.1713e-11       0.4510%  
        P0_dux_x1mn2                2   1.15137508e-08    5.1943e-11       0.4511%  
        P0_scx_x1mn2                2   5.16145275e-10    3.2463e-12       0.6289%  
        P0_cxs_x1mn2                3   5.16101769e-10    3.1853e-12       0.6172%  
        P0_cxs_x1mn2                2   5.13895289e-10    3.1261e-12       0.6083%  
        P0_scx_x1mn2                3   5.20065839e-10    3.0697e-12       0.5903%  
        P0_csx_x1pn2                2   1.17538296e-10    1.6257e-12       1.3831%  
        P0_csx_x1pn2                3   1.17928108e-10    1.5719e-12       1.3330%  
        P0_sxc_x1pn2                3   1.15406744e-10    1.5851e-12       1.3735%  
        P0_sxc_x1pn2                2   1.21542158e-10    1.5427e-12       1.2693%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   4.90403658e-04    1.6020e-06       0.3267%  
        P0_udx_x1pn2                1   4.89518671e-04    1.5520e-06       0.3170%  
        P0_uxd_x1mn2                1   1.62113311e-04    5.0355e-07       0.3106%  
        P0_dux_x1mn2                1   1.62109654e-04    4.9506e-07       0.3054%  
        P0_scx_x1mn2                1   8.20646777e-06    3.1015e-08       0.3779%  
        P0_cxs_x1mn2                1   8.18760641e-06    3.0296e-08       0.3700%  
        P0_csx_x1pn2                1   3.43306668e-06    1.4006e-08       0.4080%  
        P0_sxc_x1pn2                1   3.46760053e-06    1.3971e-08       0.4029%  
        P0_udx_x1pn2                2   3.55494351e-08    1.5327e-10       0.4311%  
        P0_udx_x1pn2                3   3.53727561e-08    1.4997e-10       0.4240%  
        P0_dxu_x1pn2                3   3.53157670e-08    1.4379e-10       0.4071%  
        P0_dxu_x1pn2                2   3.52427728e-08    1.4138e-10       0.4012%  
        P0_dux_x1mn2                3   1.19696358e-08    4.8885e-11       0.4084%  
        P0_uxd_x1mn2                3   1.19086109e-08    4.7729e-11       0.4008%  
        P0_uxd_x1mn2                2   1.18120417e-08    4.7028e-11       0.3981%  
        P0_dux_x1mn2                2   1.19364287e-08    4.6214e-11       0.3872%  
        P0_scx_x1mn2                2   5.79490400e-10    2.5633e-12       0.4423%  
        P0_cxs_x1mn2                3   5.80502296e-10    2.4717e-12       0.4258%  
        P0_cxs_x1mn2                2   5.79399878e-10    2.3807e-12       0.4109%  
        P0_scx_x1mn2                3   5.80773932e-10    2.3639e-12       0.4070%  
        P0_csx_x1pn2                2   2.02230226e-10    1.0355e-12       0.5120%  
        P0_csx_x1pn2                3   2.01287507e-10    9.7455e-13       0.4842%  
        P0_sxc_x1pn2                3   2.01885175e-10    9.7086e-13       0.4809%  
        P0_sxc_x1pn2                2   2.00466668e-10    9.6309e-13       0.4804%  

Total ABS and 
Total: 
                      1.32763227e-03 +- 2.3401e-06  (1.7626e-01%)
                      1.26920815e-03 +- 2.8390e-06  (2.2369e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.000000e+03 # mneu2
      1000024 1.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.269e-03 +- 2.8e-06 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.269e-03 pb  +2.6% -3.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.269e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.8769473e-04   +4.3276403e-07  +2.8769473e-04   +2.7692148e-04   +2.9624160e-04   +2.8769473e-04   +2.5882288e-04   +3.1656658e-04   +2.8769473e-04   +2.8447045e-04   +2.9144483e-04   +2.8147915e-04   +2.7692148e-04   +2.8678005e-04   +2.9440712e-04   +2.9282985e-04   +2.9624160e-04   +2.8769473e-04   +2.8517222e-04   +2.9625986e-04   +2.6872321e-04   +3.1004221e-04   +3.5480548e-04   +2.5265604e-04   +3.2063001e-04   +2.5716763e-04   +3.4781120e-04   +2.8990305e-04   +2.3540966e-04   +2.4151470e-04   +2.9437537e-04   +2.9402404e-04   +2.5750562e-04   +3.0243240e-04   +2.8974823e-04   +3.1401957e-04   +2.8069756e-04   +3.1549777e-04   +2.9050658e-04   +3.1535236e-04   +2.8910931e-04   +3.0903319e-04   +2.9718815e-04   +2.9977437e-04   +3.0043760e-04   +2.9382197e-04   +2.3920745e-04   +2.6879698e-04   +3.0476197e-04   +3.2718809e-04   +3.0864931e-04   +3.0925062e-04   +3.0606854e-04   +2.7936062e-04   +2.6978324e-04   +2.6167171e-04   +3.2823225e-04   +2.9058153e-04   +3.2810310e-04   +2.5924811e-04   +2.6318043e-04   +2.6774770e-04   +3.3035043e-04   +2.9173929e-04   +2.4420537e-04   +2.9846012e-04   +2.6151725e-04   +2.3902233e-04   +2.2444568e-04   +2.9361912e-04   +2.9134201e-04   +2.8809848e-04   +2.6368002e-04   +2.9833948e-04   +3.1021952e-04   +2.2484134e-04   +2.5848845e-04   +2.7684893e-04   +2.8507736e-04   +2.7388374e-04   +3.1898854e-04   +2.4916547e-04   +2.9521024e-04   +2.7259664e-04   +2.6418658e-04   +2.8234190e-04   +3.0814647e-04   +2.6633855e-04   +2.8397288e-04   +2.6503667e-04   +3.2995102e-04   +2.8264323e-04   +3.3952898e-04   +2.2679020e-04   +2.9650853e-04   +2.9972811e-04   +2.8570424e-04   +3.1671327e-04   +2.8161942e-04   +3.2523369e-04   +2.3566214e-04   +3.6991751e-04   +2.8065370e-04   +2.7941770e-04   +3.0591507e-04   +2.7130293e-04   +2.6828657e-04   +2.9122591e-04   +2.8406812e-04   +2.8650005e-04   +3.0318181e-04   +2.9361282e-04   +3.0067752e-04   +2.9223030e-04   +3.4496802e-04   +2.8286196e-04   +2.4429728e-04   +2.8166491e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.4096301e-04   +6.1791200e-08  +2.4096301e-04   +2.1542077e-04   +2.7154657e-04   +2.4096301e-04   +2.1577471e-04   +2.6615131e-04   +2.4096301e-04   +2.4096301e-04   +2.4096301e-04   +2.1542077e-04   +2.1542077e-04   +2.1542077e-04   +2.7154657e-04   +2.7154657e-04   +2.7154657e-04   +2.4096301e-04   +2.3892140e-04   +2.4892107e-04   +2.2428386e-04   +2.6051704e-04   +2.9902612e-04   +2.1063466e-04   +2.6995558e-04   +2.1490820e-04   +2.9379320e-04   +2.4208254e-04   +1.9534328e-04   +1.9998527e-04   +2.4577834e-04   +2.4640205e-04   +2.1492506e-04   +2.5365570e-04   +2.4332380e-04   +2.6430074e-04   +2.3544414e-04   +2.6511800e-04   +2.4240356e-04   +2.6510711e-04   +2.4103261e-04   +2.5861378e-04   +2.4981281e-04   +2.5085296e-04   +2.5257688e-04   +2.4657581e-04   +1.9875470e-04   +2.2437226e-04   +2.5529748e-04   +2.7553297e-04   +2.5928995e-04   +2.5907395e-04   +2.5661475e-04   +2.3397913e-04   +2.2518740e-04   +2.1819711e-04   +2.7612880e-04   +2.4363946e-04   +2.7636673e-04   +2.1626571e-04   +2.1936545e-04   +2.2362551e-04   +2.7871029e-04   +2.4487222e-04   +2.0349687e-04   +2.5065465e-04   +2.1870144e-04   +1.9807948e-04   +1.8547675e-04   +2.4586243e-04   +2.4367216e-04   +2.4054759e-04   +2.1906125e-04   +2.5055581e-04   +2.6120214e-04   +1.8613126e-04   +2.1619991e-04   +2.3197864e-04   +2.3858155e-04   +2.2936484e-04   +2.6766188e-04   +2.0876284e-04   +2.4704153e-04   +2.2715689e-04   +2.2046890e-04   +2.3577080e-04   +2.5897569e-04   +2.2085925e-04   +2.3704527e-04   +2.2148270e-04   +2.7804631e-04   +2.3645658e-04   +2.8758232e-04   +1.8768569e-04   +2.4771706e-04   +2.5199958e-04   +2.3881144e-04   +2.6608926e-04   +2.3542790e-04   +2.7405841e-04   +1.9608445e-04   +3.1291973e-04   +2.3549280e-04   +2.3458958e-04   +2.5782577e-04   +2.2797526e-04   +2.2364482e-04   +2.4332924e-04   +2.3780401e-04   +2.3921261e-04   +2.5495628e-04   +2.4549984e-04   +2.5351441e-04   +2.4541836e-04   +2.8966056e-04   +2.3654232e-04   +2.0297099e-04   +2.3685128e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m1250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3294e-04:3.4822e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.4853e-01:1.4050e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9388e-04:2.9870e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.6190e-01:1.7351e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.250000e+03 # mneu2
      1000024 1.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/res_0.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   1.05826576e-04    9.1014e-07       0.8600%  
        P0_udx_x1pn2                1   1.06062224e-04    8.9132e-07       0.8404%  
        P0_dux_x1mn2                1   3.57590309e-05    2.5207e-07       0.7049%  
        P0_uxd_x1mn2                1   3.58706497e-05    2.4072e-07       0.6711%  
        P0_scx_x1mn2                1   1.58137474e-06    1.5678e-08       0.9914%  
        P0_cxs_x1mn2                1   1.56865074e-06    1.4898e-08       0.9498%  
        P0_sxc_x1pn2                1   3.20592304e-07    7.1447e-09       2.2286%  
        P0_csx_x1pn2                1   3.12025831e-07    7.1300e-09       2.2851%  
        P0_udx_x1pn2                3   1.37432146e-08    2.0149e-10       1.4661%  
        P0_dxu_x1pn2                3   1.45065514e-08    1.5945e-10       1.0992%  
        P0_dxu_x1pn2                2   1.39946590e-08    1.5242e-10       1.0891%  
        P0_udx_x1pn2                2   1.42530839e-08    1.5040e-10       1.0552%  
        P0_uxd_x1mn2                3   5.29645077e-09    4.3188e-11       0.8154%  
        P0_dux_x1mn2                2   5.32811092e-09    4.2909e-11       0.8053%  
        P0_uxd_x1mn2                2   5.28733272e-09    4.1777e-11       0.7901%  
        P0_dux_x1mn2                3   5.26465880e-09    4.0428e-11       0.7679%  
        P0_scx_x1mn2                2   2.30994321e-10    2.4340e-12       1.0537%  
        P0_scx_x1mn2                3   2.32318178e-10    2.3629e-12       1.0171%  
        P0_cxs_x1mn2                3   2.34135620e-10    2.3949e-12       1.0229%  
        P0_cxs_x1mn2                2   2.32598941e-10    2.3367e-12       1.0046%  
        P0_sxc_x1pn2                2   3.17852552e-11    9.5543e-13       3.0059%  
        P0_csx_x1pn2                3   3.12117927e-11    9.5235e-13       3.0513%  
        P0_sxc_x1pn2                3   3.15430461e-11    9.4995e-13       3.0116%  
        P0_csx_x1pn2                2   3.07615768e-11    9.2255e-13       2.9990%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   1.12596347e-04    7.9091e-07       0.7024%  
        P0_udx_x1pn2                1   1.13566417e-04    7.4746e-07       0.6582%  
        P0_dux_x1mn2                1   3.69122331e-05    2.2699e-07       0.6149%  
        P0_uxd_x1mn2                1   3.69168214e-05    2.1666e-07       0.5869%  
        P0_scx_x1mn2                1   1.77658972e-06    1.2485e-08       0.7028%  
        P0_cxs_x1mn2                1   1.74892260e-06    1.1791e-08       0.6742%  
        P0_sxc_x1pn2                1   5.74744501e-07    4.5062e-09       0.7840%  
        P0_csx_x1pn2                1   5.70449850e-07    4.4534e-09       0.7807%  
        P0_udx_x1pn2                3   1.59669879e-08    1.7805e-10       1.1151%  
        P0_dxu_x1pn2                3   1.63605439e-08    1.3267e-10       0.8109%  
        P0_dxu_x1pn2                2   1.58568557e-08    1.2359e-10       0.7794%  
        P0_udx_x1pn2                2   1.60722161e-08    1.2219e-10       0.7602%  
        P0_uxd_x1mn2                3   5.46830376e-09    4.0243e-11       0.7359%  
        P0_dux_x1mn2                2   5.49129869e-09    3.9633e-11       0.7217%  
        P0_uxd_x1mn2                2   5.44178979e-09    3.8589e-11       0.7091%  
        P0_dux_x1mn2                3   5.44226839e-09    3.6891e-11       0.6779%  
        P0_scx_x1mn2                2   2.58084826e-10    2.0075e-12       0.7779%  
        P0_scx_x1mn2                3   2.58713391e-10    1.9433e-12       0.7511%  
        P0_cxs_x1mn2                3   2.62345640e-10    1.9117e-12       0.7287%  
        P0_cxs_x1mn2                2   2.60686255e-10    1.8706e-12       0.7176%  
        P0_sxc_x1pn2                2   6.99437560e-11    6.2717e-13       0.8967%  
        P0_csx_x1pn2                3   6.99007758e-11    6.2531e-13       0.8946%  
        P0_sxc_x1pn2                3   6.98361178e-11    6.1932e-13       0.8868%  
        P0_csx_x1pn2                2   6.93956644e-11    5.8366e-13       0.8411%  

Total ABS and 
Total: 
                      3.04749945e-04 +- 1.1327e-06  (3.7169e-01%)
                      2.87379854e-04 +- 1.3209e-06  (4.5965e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   1.05571734e-04    4.7891e-07       0.4536%  
        P0_udx_x1pn2                1   1.06603534e-04    4.6643e-07       0.4375%  
        P0_dux_x1mn2                1   3.57972128e-05    1.3939e-07       0.3894%  
        P0_uxd_x1mn2                1   3.58560244e-05    1.3102e-07       0.3654%  
        P0_scx_x1mn2                1   1.56225761e-06    8.8102e-09       0.5639%  
        P0_cxs_x1mn2                1   1.56821035e-06    8.6661e-09       0.5526%  
        P0_sxc_x1pn2                1   3.21836612e-07    4.5206e-09       1.4046%  
        P0_csx_x1pn2                1   3.20054436e-07    4.3082e-09       1.3461%  
        P0_udx_x1pn2                2   1.40984702e-08    9.6833e-11       0.6868%  
        P0_udx_x1pn2                3   1.41514861e-08    9.6497e-11       0.6819%  
        P0_dxu_x1pn2                2   1.42489496e-08    8.7252e-11       0.6123%  
        P0_dxu_x1pn2                3   1.42124429e-08    8.7849e-11       0.6181%  
        P0_uxd_x1mn2                3   5.34877188e-09    2.4256e-11       0.4535%  
        P0_uxd_x1mn2                2   5.34531153e-09    2.3378e-11       0.4373%  
        P0_dux_x1mn2                3   5.35197045e-09    2.3256e-11       0.4345%  
        P0_dux_x1mn2                2   5.28218200e-09    2.3018e-11       0.4358%  
        P0_scx_x1mn2                2   2.31420967e-10    1.4492e-12       0.6262%  
        P0_cxs_x1mn2                3   2.32742885e-10    1.3907e-12       0.5975%  
        P0_cxs_x1mn2                2   2.29538120e-10    1.3670e-12       0.5956%  
        P0_scx_x1mn2                3   2.30302686e-10    1.3677e-12       0.5939%  
        P0_sxc_x1pn2                2   3.08131010e-11    6.6132e-13       2.1462%  
        P0_csx_x1pn2                3   3.08920210e-11    6.3276e-13       2.0483%  
        P0_csx_x1pn2                2   3.17452091e-11    6.0678e-13       1.9114%  
        P0_sxc_x1pn2                3   3.12605400e-11    6.0659e-13       1.9404%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   1.12704844e-04    3.7436e-07       0.3322%  
        P0_udx_x1pn2                1   1.12789524e-04    3.7375e-07       0.3314%  
        P0_dux_x1mn2                1   3.69676678e-05    1.2050e-07       0.3260%  
        P0_uxd_x1mn2                1   3.69186347e-05    1.1289e-07       0.3058%  
        P0_scx_x1mn2                1   1.75579880e-06    6.3958e-09       0.3643%  
        P0_cxs_x1mn2                1   1.74887628e-06    6.3942e-09       0.3656%  
        P0_sxc_x1pn2                1   5.83980984e-07    2.6206e-09       0.4488%  
        P0_csx_x1pn2                1   5.68995144e-07    2.4309e-09       0.4272%  
        P0_udx_x1pn2                2   1.60660070e-08    7.7334e-11       0.4813%  
        P0_udx_x1pn2                3   1.61413096e-08    7.6604e-11       0.4746%  
        P0_dxu_x1pn2                2   1.59305073e-08    6.8704e-11       0.4313%  
        P0_dxu_x1pn2                3   1.59994514e-08    6.8048e-11       0.4253%  
        P0_uxd_x1mn2                3   5.49506637e-09    2.2310e-11       0.4060%  
        P0_uxd_x1mn2                2   5.49368298e-09    2.1306e-11       0.3878%  
        P0_dux_x1mn2                3   5.50715186e-09    2.1106e-11       0.3832%  
        P0_dux_x1mn2                2   5.46704947e-09    2.0366e-11       0.3725%  
        P0_scx_x1mn2                2   2.60809274e-10    1.1291e-12       0.4329%  
        P0_cxs_x1mn2                3   2.60172088e-10    1.0782e-12       0.4144%  
        P0_cxs_x1mn2                2   2.57060639e-10    1.0504e-12       0.4086%  
        P0_scx_x1mn2                3   2.58071082e-10    1.0467e-12       0.4056%  
        P0_sxc_x1pn2                2   7.15009382e-11    4.4666e-13       0.6247%  
        P0_csx_x1pn2                3   7.09339093e-11    3.9889e-13       0.5623%  
        P0_csx_x1pn2                2   7.08483032e-11    3.7207e-13       0.5252%  
        P0_sxc_x1pn2                3   7.09473930e-11    3.6851e-13       0.5194%  

Total ABS and 
Total: 
                      3.04125743e-04 +- 5.5425e-07  (1.8224e-01%)
                      2.87679953e-04 +- 6.9549e-07  (2.4176e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/run_m1250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.250000e+03 # mneu2
      1000024 1.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.877e-04 +- 7.0e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.877e-04 pb  +3.0% -3.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.877e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.9444025e-05   +1.4052923e-07  +6.9444025e-05   +6.6386892e-05   +7.1898085e-05   +6.9444025e-05   +5.4998523e-05   +8.3889528e-05   +6.9444025e-05   +6.8603024e-05   +7.0419244e-05   +6.7554499e-05   +6.6386892e-05   +6.8908445e-05   +7.1408997e-05   +7.0987211e-05   +7.1898085e-05   +6.9444025e-05   +6.8082770e-05   +7.5542760e-05   +5.9095256e-05   +8.1750168e-05   +9.8805157e-05   +5.5376924e-05   +8.7206599e-05   +5.8668710e-05   +1.0113736e-04   +6.5341807e-05   +4.1645341e-05   +4.4292684e-05   +6.7507656e-05   +6.9135407e-05   +5.6576455e-05   +7.6759932e-05   +7.0070726e-05   +8.2997394e-05   +7.1201838e-05   +8.3242710e-05   +6.5843820e-05   +8.3555585e-05   +6.5813547e-05   +7.5387429e-05   +7.5374134e-05   +7.1581207e-05   +7.5187448e-05   +7.1872224e-05   +4.6066301e-05   +6.0909697e-05   +7.5169187e-05   +9.0507017e-05   +8.1711361e-05   +7.9346154e-05   +7.5621102e-05   +6.8803533e-05   +6.1382009e-05   +5.9288004e-05   +8.6818467e-05   +7.1825819e-05   +9.0803842e-05   +5.4822444e-05   +5.5862932e-05   +5.9015572e-05   +9.4117793e-05   +7.4392822e-05   +5.0886408e-05   +7.4996104e-05   +6.1047763e-05   +4.2395439e-05   +3.8222481e-05   +7.0843278e-05   +6.8756871e-05   +6.2537435e-05   +5.3300123e-05   +7.4848568e-05   +8.3920414e-05   +3.7934573e-05   +6.1724900e-05   +6.8379572e-05   +6.7987004e-05   +6.5620218e-05   +8.1890446e-05   +5.6362260e-05   +6.9761361e-05   +6.0957023e-05   +5.8706220e-05   +6.2578677e-05   +8.0019274e-05   +5.1135797e-05   +6.4429888e-05   +6.0343475e-05   +8.7948719e-05   +6.6581790e-05   +1.0246215e-04   +3.8375798e-05   +6.8996341e-05   +7.6692180e-05   +6.5541549e-05   +8.4111849e-05   +6.4906689e-05   +9.1053372e-05   +4.4891840e-05   +1.1095593e-04   +7.0961449e-05   +6.8693362e-05   +8.3216824e-05   +6.5386276e-05   +5.8059902e-05   +6.7454286e-05   +6.7648703e-05   +6.5600484e-05   +7.8111802e-05   +6.7080623e-05   +7.9854922e-05   +7.4381136e-05   +9.3063373e-05   +6.8731273e-05   +4.7218061e-05   +7.5029650e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.7027262e-05   +8.8301231e-08  +5.7027262e-05   +5.0315765e-05   +6.5181760e-05   +5.7027262e-05   +4.4257996e-05   +6.9796528e-05   +5.7027262e-05   +5.7027262e-05   +5.7027262e-05   +5.0315765e-05   +5.0315765e-05   +5.0315765e-05   +6.5181760e-05   +6.5181760e-05   +6.5181760e-05   +5.7027262e-05   +5.5735924e-05   +6.2484520e-05   +4.7875310e-05   +6.8011182e-05   +8.2654981e-05   +4.4917882e-05   +7.2819970e-05   +4.7868378e-05   +8.5099402e-05   +5.3029479e-05   +3.2499044e-05   +3.4583481e-05   +5.4900541e-05   +5.6586983e-05   +4.5951838e-05   +6.3476172e-05   +5.7719137e-05   +6.9016185e-05   +5.8972176e-05   +6.9121179e-05   +5.3422969e-05   +6.9424534e-05   +5.3464072e-05   +6.1872607e-05   +6.2284102e-05   +5.8563785e-05   +6.2241778e-05   +5.9177806e-05   +3.6475727e-05   +4.9461349e-05   +6.1877806e-05   +7.5709954e-05   +6.7959766e-05   +6.5446317e-05   +6.2368370e-05   +5.6683727e-05   +4.9957054e-05   +4.8290415e-05   +7.2086104e-05   +5.9198643e-05   +7.5876773e-05   +4.4075265e-05   +4.4958393e-05   +4.7878511e-05   +7.8952281e-05   +6.1553054e-05   +4.0973578e-05   +6.1975074e-05   +5.0149725e-05   +3.2880882e-05   +2.9500660e-05   +5.8138256e-05   +5.6211115e-05   +5.0417081e-05   +4.2486905e-05   +6.1734989e-05   +6.9932314e-05   +2.9240263e-05   +5.0967540e-05   +5.6432815e-05   +5.5667607e-05   +5.3894157e-05   +6.7794348e-05   +4.6139616e-05   +5.6971376e-05   +4.9482363e-05   +4.7797998e-05   +5.0599862e-05   +6.6533738e-05   +4.0179312e-05   +5.2224933e-05   +4.9208644e-05   +7.3127544e-05   +5.4596171e-05   +8.6640676e-05   +2.9567457e-05   +5.6151840e-05   +6.3711285e-05   +5.3259133e-05   +6.9862047e-05   +5.2804549e-05   +7.6336445e-05   +3.5290447e-05   +9.3757237e-05   +5.8865356e-05   +5.6626107e-05   +6.9653405e-05   +5.3967241e-05   +4.6820092e-05   +5.5012416e-05   +5.5410271e-05   +5.3256719e-05   +6.4745458e-05   +5.4380331e-05   +6.6587305e-05   +6.1650740e-05   +7.7281151e-05   +5.6444695e-05   +3.7408841e-05   +6.2665296e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m1500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.9499e-05:9.2278e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.0786e-01:2.9122e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.9832e-05:7.6776e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.3139e-01:3.1348e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+03 # mneu2
      1000024 1.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/res_0.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   2.51147518e-05    2.4148e-07       0.9615%  
        P0_udx_x1pn2                1   2.49200830e-05    2.3591e-07       0.9467%  
        P0_dux_x1mn2                1   9.22293864e-06    6.6095e-08       0.7166%  
        P0_uxd_x1mn2                1   9.26133651e-06    6.4304e-08       0.6943%  
        P0_cxs_x1mn2                1   4.03507142e-07    3.8986e-09       0.9662%  
        P0_scx_x1mn2                1   4.13034075e-07    3.8867e-09       0.9410%  
        P0_sxc_x1pn2                1   4.33621717e-08    1.5226e-09       3.5113%  
        P0_csx_x1pn2                1   4.43656236e-08    1.5113e-09       3.4066%  
        P0_dxu_x1pn2                2   5.75693225e-09    7.6391e-11       1.3269%  
        P0_udx_x1pn2                2   5.56636169e-09    7.5463e-11       1.3557%  
        P0_udx_x1pn2                3   5.65128962e-09    7.2284e-11       1.2791%  
        P0_dxu_x1pn2                3   5.75664055e-09    7.2249e-11       1.2551%  
        P0_uxd_x1mn2                3   2.45495385e-09    2.1451e-11       0.8738%  
        P0_uxd_x1mn2                2   2.49263842e-09    2.1613e-11       0.8671%  
        P0_dux_x1mn2                3   2.43017731e-09    1.9924e-11       0.8198%  
        P0_dux_x1mn2                2   2.45225252e-09    1.9554e-11       0.7974%  
        P0_cxs_x1mn2                2   1.09179632e-10    1.0850e-12       0.9938%  
        P0_scx_x1mn2                2   1.08775063e-10    1.0756e-12       0.9888%  
        P0_cxs_x1mn2                3   1.08125097e-10    1.0605e-12       0.9808%  
        P0_scx_x1mn2                3   1.08527953e-10    1.0692e-12       0.9852%  
        P0_csx_x1pn2                3   5.92570030e-12    5.8180e-13       9.8182%  
        P0_sxc_x1pn2                3   6.36355230e-12    3.9276e-13       6.1720%  
        P0_sxc_x1pn2                2   5.83018684e-12    3.6855e-13       6.3214%  
        P0_csx_x1pn2                2   6.36056357e-12    3.6114e-13       5.6778%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   2.79502976e-05    1.9114e-07       0.6839%  
        P0_udx_x1pn2                1   2.75666888e-05    1.9030e-07       0.6903%  
        P0_dux_x1mn2                1   9.51589667e-06    5.9745e-08       0.6278%  
        P0_uxd_x1mn2                1   9.55231750e-06    5.7442e-08       0.6013%  
        P0_cxs_x1mn2                1   4.51188600e-07    3.1336e-09       0.6945%  
        P0_scx_x1mn2                1   4.56833410e-07    3.1328e-09       0.6858%  
        P0_sxc_x1pn2                1   1.11732161e-07    9.4305e-10       0.8440%  
        P0_csx_x1pn2                1   1.11872274e-07    9.2943e-10       0.8308%  
        P0_dxu_x1pn2                2   7.03707025e-09    5.9944e-11       0.8518%  
        P0_udx_x1pn2                2   6.89506759e-09    5.8134e-11       0.8431%  
        P0_udx_x1pn2                3   6.84764961e-09    5.6886e-11       0.8307%  
        P0_dxu_x1pn2                3   6.92222966e-09    5.6756e-11       0.8199%  
        P0_uxd_x1mn2                3   2.51586188e-09    2.0455e-11       0.8131%  
        P0_uxd_x1mn2                2   2.56700472e-09    2.0396e-11       0.7945%  
        P0_dux_x1mn2                3   2.50655988e-09    1.8569e-11       0.7408%  
        P0_dux_x1mn2                2   2.52365473e-09    1.8181e-11       0.7204%  
        P0_cxs_x1mn2                2   1.20925392e-10    8.8891e-13       0.7351%  
        P0_scx_x1mn2                2   1.20633245e-10    8.8319e-13       0.7321%  
        P0_cxs_x1mn2                3   1.19385512e-10    8.7256e-13       0.7309%  
        P0_scx_x1mn2                3   1.21239341e-10    8.6013e-13       0.7094%  
        P0_csx_x1pn2                3   2.61024785e-11    4.0907e-13       1.5672%  
        P0_sxc_x1pn2                3   2.65086469e-11    2.5767e-13       0.9720%  
        P0_sxc_x1pn2                2   2.51233048e-11    2.3788e-13       0.9469%  
        P0_csx_x1pn2                2   2.52384683e-11    2.2824e-13       0.9043%  

Total ABS and 
Total: 
                      7.57552274e-05 +- 2.8220e-07  (3.7252e-01%)
                      6.94563993e-05 +- 3.5001e-07  (5.0393e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   2.49329487e-05    1.3676e-07       0.5485%  
        P0_udx_x1pn2                1   2.51029290e-05    1.3643e-07       0.5435%  
        P0_dux_x1mn2                1   9.25564574e-06    3.5249e-08       0.3808%  
        P0_uxd_x1mn2                1   9.22592502e-06    3.4646e-08       0.3755%  
        P0_scx_x1mn2                1   4.02279828e-07    2.2814e-09       0.5671%  
        P0_cxs_x1mn2                1   4.03644528e-07    2.2435e-09       0.5558%  
        P0_sxc_x1pn2                1   4.40388712e-08    9.4729e-10       2.1510%  
        P0_csx_x1pn2                1   4.38267544e-08    9.3174e-10       2.1260%  
        P0_udx_x1pn2                3   5.75976044e-09    5.2176e-11       0.9059%  
        P0_udx_x1pn2                2   5.65728203e-09    4.6345e-11       0.8192%  
        P0_dxu_x1pn2                3   5.67394039e-09    4.5502e-11       0.8020%  
        P0_dxu_x1pn2                2   5.65680564e-09    4.3244e-11       0.7645%  
        P0_dux_x1mn2                3   2.43778406e-09    1.1769e-11       0.4828%  
        P0_dux_x1mn2                2   2.46780203e-09    1.1434e-11       0.4633%  
        P0_uxd_x1mn2                2   2.44834553e-09    1.1353e-11       0.4637%  
        P0_uxd_x1mn2                3   2.44812680e-09    1.1129e-11       0.4546%  
        P0_csx_x1pn2                3   5.99016618e-12    1.7787e-12       29.6940%  
        P0_cxs_x1mn2                3   1.08317728e-10    6.3162e-13       0.5831%  
        P0_scx_x1mn2                3   1.07878502e-10    6.2380e-13       0.5782%  
        P0_cxs_x1mn2                2   1.08608637e-10    6.2313e-13       0.5737%  
        P0_scx_x1mn2                2   1.07726354e-10    6.2556e-13       0.5807%  
        P0_sxc_x1pn2                3   6.57851593e-12    2.3376e-13       3.5534%  
        P0_sxc_x1pn2                2   6.69920616e-12    2.3443e-13       3.4994%  
        P0_csx_x1pn2                2   6.42074117e-12    2.3194e-13       3.6123%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   2.78231523e-05    9.9937e-08       0.3592%  
        P0_udx_x1pn2                1   2.79444643e-05    9.9934e-08       0.3576%  
        P0_dux_x1mn2                1   9.52826117e-06    3.0756e-08       0.3228%  
        P0_uxd_x1mn2                1   9.49156880e-06    3.0306e-08       0.3193%  
        P0_scx_x1mn2                1   4.51600621e-07    1.6687e-09       0.3695%  
        P0_cxs_x1mn2                1   4.52252929e-07    1.6297e-09       0.3603%  
        P0_sxc_x1pn2                1   1.12693455e-07    5.3156e-10       0.4717%  
        P0_csx_x1pn2                1   1.11534384e-07    5.1635e-10       0.4630%  
        P0_udx_x1pn2                3   7.10977266e-09    4.1088e-11       0.5779%  
        P0_udx_x1pn2                2   6.95064625e-09    3.4852e-11       0.5014%  
        P0_dxu_x1pn2                3   6.94080377e-09    3.3941e-11       0.4890%  
        P0_dxu_x1pn2                2   6.87189358e-09    3.1625e-11       0.4602%  
        P0_dux_x1mn2                3   2.51498928e-09    1.0800e-11       0.4294%  
        P0_dux_x1mn2                2   2.53828430e-09    1.0507e-11       0.4139%  
        P0_uxd_x1mn2                2   2.52130724e-09    1.0407e-11       0.4128%  
        P0_uxd_x1mn2                3   2.52420312e-09    1.0083e-11       0.3994%  
        P0_csx_x1pn2                3   7.73849725e-11    1.6591e-12       2.1440%  
        P0_cxs_x1mn2                3   1.20967888e-10    4.8282e-13       0.3991%  
        P0_scx_x1mn2                3   1.19982905e-10    4.8112e-13       0.4010%  
        P0_cxs_x1mn2                2   1.20643493e-10    4.8029e-13       0.3981%  
        P0_scx_x1mn2                2   1.20658249e-10    4.7210e-13       0.3913%  
        P0_sxc_x1pn2                3   2.52010962e-11    1.4428e-13       0.5725%  
        P0_sxc_x1pn2                2   2.56216827e-11    1.4143e-13       0.5520%  
        P0_csx_x1pn2                2   2.55405088e-11    1.3731e-13       0.5376%  

Total ABS and 
Total: 
                      7.59541358e-05 +- 1.4780e-07  (1.9459e-01%)
                      6.94442465e-05 +- 1.9942e-07  (2.8717e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+03 # mneu2
      1000024 1.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 6.944e-05 +- 2.0e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              6.944e-05 pb  +3.5% -4.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              6.944e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.6984640e-05   +8.0336244e-09  +1.6984640e-05   +1.6144297e-05   +1.7656338e-05   +1.6984640e-05   +9.7029313e-06   +2.4266348e-05   +1.6984640e-05   +1.6764115e-05   +1.7239687e-05   +1.6446011e-05   +1.6144297e-05   +1.6794960e-05   +1.7526243e-05   +1.7413756e-05   +1.7656338e-05   +1.6984640e-05   +1.5992922e-05   +2.0144628e-05   +1.1828481e-05   +2.3704768e-05   +3.0442842e-05   +1.1096086e-05   +2.6105143e-05   +1.2942587e-05   +3.3206536e-05   +1.3645264e-05   +2.9484335e-06   +3.8106141e-06   +1.4514055e-05   +1.5980914e-05   +1.1485202e-05   +2.0943857e-05   +1.7199753e-05   +2.3616087e-05   +1.9578865e-05   +2.3799395e-05   +1.3815639e-05   +2.4264621e-05   +1.4194419e-05   +1.8803142e-05   +2.0114457e-05   +1.6802854e-05   +1.9657742e-05   +1.7928508e-05   +5.6326932e-06   +1.2908119e-05   +1.9234110e-05   +2.7766126e-05   +2.3647442e-05   +2.1385799e-05   +1.9404267e-05   +1.7554261e-05   +1.3214080e-05   +1.3008757e-05   +2.4489712e-05   +1.8599383e-05   +2.7696879e-05   +9.4616943e-06   +1.0140158e-05   +1.1775662e-05   +2.9834906e-05   +2.0344950e-05   +8.7300086e-06   +1.9671828e-05   +1.4576619e-05   +2.8667772e-06   +1.8094722e-06   +1.7234122e-05   +1.5998255e-05   +1.1253688e-05   +7.9950743e-06   +1.9263131e-05   +2.4653310e-05   +1.5967326e-06   +1.5611114e-05   +1.8037684e-05   +1.6121912e-05   +1.5899493e-05   +2.2177340e-05   +1.2310880e-05   +1.5866441e-05   +1.2777390e-05   +1.2359035e-05   +1.2220639e-05   +2.2364892e-05   +5.5683166e-06   +1.3370236e-05   +1.3234948e-05   +2.4828954e-05   +1.5696072e-05   +3.5113051e-05   +1.6558731e-06   +1.5438213e-05   +2.1197201e-05   +1.4025767e-05   +2.4045717e-05   +1.4133566e-05   +2.8602072e-05   +4.6569320e-06   +3.7837191e-05   +1.9347376e-05   +1.7319283e-05   +2.5255428e-05   +1.6129164e-05   +1.0912320e-05   +1.5037678e-05   +1.6053146e-05   +1.4045353e-05   +2.1157863e-05   +1.4090629e-05   +2.3196030e-05   +2.0314463e-05   +2.6916248e-05   +1.7170745e-05   +5.8078993e-06   +2.2259937e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.3678371e-05   +2.4723569e-08  +1.3678371e-05   +1.1922461e-05   +1.5839765e-05   +1.3678371e-05   +7.3572415e-06   +1.9999501e-05   +1.3678371e-05   +1.3678371e-05   +1.3678371e-05   +1.1922461e-05   +1.1922461e-05   +1.1922461e-05   +1.5839765e-05   +1.5839765e-05   +1.5839765e-05   +1.3678371e-05   +1.2763534e-05   +1.6398783e-05   +9.1993947e-06   +1.9603394e-05   +2.5228106e-05   +8.6814309e-06   +2.1587285e-05   +1.0269708e-05   +2.7774515e-05   +1.0660729e-05   +1.5323630e-06   +2.1748336e-06   +1.1503494e-05   +1.2767967e-05   +9.0017606e-06   +1.7177747e-05   +1.3928683e-05   +1.9428745e-05   +1.6091937e-05   +1.9557038e-05   +1.0854383e-05   +2.0025012e-05   +1.1143879e-05   +1.5137854e-05   +1.6449437e-05   +1.3412931e-05   +1.6015433e-05   +1.4491570e-05   +3.8547102e-06   +1.0140768e-05   +1.5546296e-05   +2.2921965e-05   +1.9479097e-05   +1.7323843e-05   +1.5754739e-05   +1.4175097e-05   +1.0460634e-05   +1.0308820e-05   +2.0052298e-05   +1.5169625e-05   +2.2961306e-05   +7.1414405e-06   +7.7147889e-06   +9.2399122e-06   +2.4811981e-05   +1.6571474e-05   +6.6646758e-06   +1.6007384e-05   +1.1764003e-05   +1.4069867e-06   +5.8850332e-07   +1.3943829e-05   +1.2696713e-05   +8.5258014e-06   +5.8177551e-06   +1.5621388e-05   +2.0293904e-05   +4.4145576e-07   +1.2749903e-05   +1.4801262e-05   +1.2893122e-05   +1.2791967e-05   +1.8097879e-05   +9.8117185e-06   +1.2560981e-05   +1.0068004e-05   +9.7656434e-06   +9.4011129e-06   +1.8330699e-05   +3.6575041e-06   +1.0444440e-05   +1.0475632e-05   +2.0298320e-05   +1.2595906e-05   +2.9667980e-05   +4.3590744e-07   +1.2204544e-05   +1.7365461e-05   +1.0994060e-05   +1.9700149e-05   +1.1083601e-05   +2.3808253e-05   +2.8730627e-06   +3.1820170e-05   +1.5843578e-05   +1.4039574e-05   +2.1065589e-05   +1.3003258e-05   +8.4452399e-06   +1.1898426e-05   +1.2849446e-05   +1.0995601e-05   +1.7290088e-05   +1.0991284e-05   +1.9205675e-05   +1.6635425e-05   +2.2109987e-05   +1.3808220e-05   +3.9744808e-06   +1.8486074e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m1750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.7326e-06:2.6693e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.3451e-01:6.0021e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.6215e-06:2.1999e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.8395e-01:6.4698e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.750000e+03 # mneu2
      1000024 1.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   5.74469213e-06    7.1247e-08       1.2402%  
        P0_dxu_x1pn2                1   5.80826521e-06    7.0490e-08       1.2136%  
        P0_dux_x1mn2                1   2.61370245e-06    1.8606e-08       0.7119%  
        P0_uxd_x1mn2                1   2.62710270e-06    1.7570e-08       0.6688%  
        P0_cxs_x1mn2                1   1.16441127e-07    1.0733e-09       0.9217%  
        P0_scx_x1mn2                1   1.15800684e-07    1.0722e-09       0.9259%  
        P0_csx_x1pn2                1   3.87396908e-09    4.1341e-10       10.6714%  
        P0_sxc_x1pn2                1   3.71687260e-09    3.7609e-10       10.1185%  
        P0_udx_x1pn2                2   2.08533722e-09    3.6614e-11       1.7558%  
        P0_udx_x1pn2                3   2.10231330e-09    3.5856e-11       1.7055%  
        P0_dxu_x1pn2                2   2.12133034e-09    3.5142e-11       1.6566%  
        P0_dxu_x1pn2                3   2.03337076e-09    3.5313e-11       1.7367%  
        P0_uxd_x1mn2                2   1.14076723e-09    9.4595e-12       0.8292%  
        P0_dux_x1mn2                3   1.12308010e-09    9.4964e-12       0.8456%  
        P0_dux_x1mn2                2   1.12492135e-09    9.4879e-12       0.8434%  
        P0_uxd_x1mn2                3   1.12677331e-09    9.3204e-12       0.8272%  
        P0_cxs_x1mn2                2   4.99543249e-11    5.0694e-13       1.0148%  
        P0_scx_x1mn2                3   4.95209067e-11    5.0101e-13       1.0117%  
        P0_scx_x1mn2                2   4.94766779e-11    5.0197e-13       1.0146%  
        P0_cxs_x1mn2                3   5.12045361e-11    4.8181e-13       0.9409%  
        P0_csx_x1pn2                3   5.26884418e-14    1.8407e-13       349.3475%  
        P0_csx_x1pn2                2   1.91384052e-13    1.5211e-13       79.4781%  
        P0_sxc_x1pn2                3   1.21224433e-13    1.4256e-13       117.5975%  
        P0_sxc_x1pn2                2   1.64802641e-13    1.4464e-13       87.7649%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   7.02102031e-06    5.2993e-08       0.7548%  
        P0_dxu_x1pn2                1   7.05742351e-06    5.1820e-08       0.7343%  
        P0_dux_x1mn2                1   2.68792545e-06    1.7021e-08       0.6332%  
        P0_uxd_x1mn2                1   2.68411728e-06    1.6184e-08       0.6029%  
        P0_cxs_x1mn2                1   1.28551457e-07    8.6119e-10       0.6699%  
        P0_scx_x1mn2                1   1.29096686e-07    8.3881e-10       0.6498%  
        P0_csx_x1pn2                1   2.37636139e-08    3.0078e-10       1.2657%  
        P0_sxc_x1pn2                1   2.53293054e-08    2.3969e-10       0.9463%  
        P0_udx_x1pn2                2   2.95400642e-09    2.7170e-11       0.9198%  
        P0_udx_x1pn2                3   2.95072421e-09    2.6579e-11       0.9007%  
        P0_dxu_x1pn2                2   2.91669226e-09    2.6488e-11       0.9082%  
        P0_dxu_x1pn2                3   2.87118544e-09    2.6131e-11       0.9101%  
        P0_uxd_x1mn2                2   1.17087601e-09    8.9371e-12       0.7633%  
        P0_dux_x1mn2                3   1.15616956e-09    8.8647e-12       0.7667%  
        P0_dux_x1mn2                2   1.16077329e-09    8.8448e-12       0.7620%  
        P0_uxd_x1mn2                3   1.16142826e-09    8.6867e-12       0.7479%  
        P0_cxs_x1mn2                2   5.57186412e-11    4.1687e-13       0.7482%  
        P0_scx_x1mn2                3   5.55606788e-11    4.0428e-13       0.7276%  
        P0_scx_x1mn2                2   5.54677764e-11    4.0397e-13       0.7283%  
        P0_cxs_x1mn2                3   5.67613794e-11    3.8723e-13       0.6822%  
        P0_csx_x1pn2                3   1.01706460e-11    1.3767e-13       1.3536%  
        P0_csx_x1pn2                2   9.46502382e-12    1.0589e-13       1.1187%  
        P0_sxc_x1pn2                3   9.35276186e-12    9.3607e-14       1.0008%  
        P0_sxc_x1pn2                2   9.64912621e-12    9.2858e-14       0.9623%  

Total ABS and 
Total: 
                      1.97738316e-05 +- 7.7761e-08  (3.9325e-01%)
                      1.70466537e-05 +- 1.0345e-07  (6.0688e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   5.72409315e-06    4.4938e-08       0.7851%  
        P0_udx_x1pn2                1   5.82962944e-06    4.1535e-08       0.7125%  
        P0_uxd_x1mn2                1   2.58490978e-06    1.0836e-08       0.4192%  
        P0_dux_x1mn2                1   2.59511551e-06    9.7930e-09       0.3774%  
        P0_scx_x1mn2                1   1.15277059e-07    6.6207e-10       0.5743%  
        P0_cxs_x1mn2                1   1.15065407e-07    6.4530e-10       0.5608%  
        P0_csx_x1pn2                1   3.54005445e-09    2.9013e-10       8.1955%  
        P0_sxc_x1pn2                1   3.62847514e-09    2.2884e-10       6.3067%  
        P0_udx_x1pn2                2   2.04984105e-09    2.2110e-11       1.0786%  
        P0_udx_x1pn2                3   2.06747037e-09    2.1829e-11       1.0558%  
        P0_dxu_x1pn2                2   2.05842844e-09    2.1812e-11       1.0597%  
        P0_dxu_x1pn2                3   2.05208657e-09    2.1718e-11       1.0584%  
        P0_dux_x1mn2                2   1.12027513e-09    5.6124e-12       0.5010%  
        P0_uxd_x1mn2                2   1.11859667e-09    5.4493e-12       0.4872%  
        P0_dux_x1mn2                3   1.12273230e-09    5.2976e-12       0.4719%  
        P0_uxd_x1mn2                3   1.11581178e-09    5.2070e-12       0.4667%  
        P0_sxc_x1pn2                3   -2.64239389e-13    4.2769e-13       -161.8565%  
        P0_cxs_x1mn2                2   5.02382629e-11    2.9355e-13       0.5843%  
        P0_scx_x1mn2                3   5.01496820e-11    2.8572e-13       0.5697%  
        P0_scx_x1mn2                2   5.10576279e-11    2.8143e-13       0.5512%  
        P0_cxs_x1mn2                3   5.01939772e-11    2.8468e-13       0.5672%  
        P0_csx_x1pn2                3   5.34406224e-13    2.0693e-13       38.7216%  
        P0_sxc_x1pn2                2   2.12002852e-13    1.4029e-13       66.1756%  
        P0_csx_x1pn2                2   1.50599333e-13    1.2302e-13       81.6840%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   7.05936927e-06    3.1564e-08       0.4471%  
        P0_udx_x1pn2                1   7.08195701e-06    2.8304e-08       0.3997%  
        P0_uxd_x1mn2                1   2.66132616e-06    9.6907e-09       0.3641%  
        P0_dux_x1mn2                1   2.66515979e-06    8.6580e-09       0.3249%  
        P0_scx_x1mn2                1   1.28859599e-07    4.9785e-10       0.3864%  
        P0_cxs_x1mn2                1   1.28758042e-07    4.7250e-10       0.3670%  
        P0_csx_x1pn2                1   2.52525262e-08    1.9656e-10       0.7784%  
        P0_sxc_x1pn2                1   2.49567163e-08    1.3236e-10       0.5304%  
        P0_udx_x1pn2                2   2.90650615e-09    1.5691e-11       0.5399%  
        P0_udx_x1pn2                3   2.90117830e-09    1.5482e-11       0.5337%  
        P0_dxu_x1pn2                2   2.89639646e-09    1.5441e-11       0.5331%  
        P0_dxu_x1pn2                3   2.89024671e-09    1.5317e-11       0.5299%  
        P0_dux_x1mn2                2   1.15344575e-09    5.2144e-12       0.4521%  
        P0_uxd_x1mn2                2   1.15583979e-09    4.9851e-12       0.4313%  
        P0_dux_x1mn2                3   1.15332760e-09    4.9067e-12       0.4254%  
        P0_uxd_x1mn2                3   1.14914236e-09    4.7663e-12       0.4148%  
        P0_sxc_x1pn2                3   1.25931483e-11    4.1433e-13       3.2901%  
        P0_cxs_x1mn2                2   5.62210166e-11    2.2315e-13       0.3969%  
        P0_scx_x1mn2                3   5.59091902e-11    2.1620e-13       0.3867%  
        P0_scx_x1mn2                2   5.64234163e-11    2.1472e-13       0.3806%  
        P0_cxs_x1mn2                3   5.60018279e-11    2.1397e-13       0.3821%  
        P0_csx_x1pn2                3   1.57867808e-11    1.6579e-13       1.0502%  
        P0_sxc_x1pn2                2   1.04937934e-11    1.1145e-13       1.0620%  
        P0_csx_x1pn2                2   1.12530300e-11    7.8013e-14       0.6933%  

Total ABS and 
Total: 
                      1.97921199e-05 +- 4.4348e-08  (2.2407e-01%)
                      1.69841664e-05 +- 6.2920e-08  (3.7046e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/run_m1750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.750000e+03 # mneu2
      1000024 1.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m1750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.698e-05 +- 6.3e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.698e-05 pb  +4.0% -4.9%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.698e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.0644562e-06   +9.2466307e-09  +4.0644562e-06   +3.8415398e-06   +4.2433773e-06   +4.0644562e-06   +3.2886837e-07   +7.8000441e-06   +4.0644562e-06   +4.0077451e-06   +4.1299275e-06   +3.9175908e-06   +3.8415398e-06   +4.0053876e-06   +4.2086738e-06   +4.1786129e-06   +4.2433773e-06   +4.0644562e-06   +3.3181703e-06   +5.6466778e-06   +1.3660633e-06   +7.7146746e-06   +1.0359301e-05   +1.4848728e-06   +8.7678005e-06   +2.2255451e-06   +1.2401931e-05   +1.8948741e-06   -2.9780006e-06   -2.8422211e-06   +2.6107091e-06   +3.3280560e-06   +1.6198707e-06   +6.2663315e-06   +4.1374749e-06   +7.2991436e-06   +5.9755429e-06   +7.4825880e-06   +2.3221802e-06   +7.9154975e-06   +2.5020714e-06   +4.7960913e-06   +5.8252161e-06   +3.6410990e-06   +5.2617507e-06   +4.3797781e-06   -1.6359972e-06   +2.0495088e-06   +4.9749536e-06   +9.2238444e-06   +7.5700439e-06   +5.9546633e-06   +5.1567997e-06   +4.3928150e-06   +2.3168775e-06   +2.3659712e-06   +7.3862884e-06   +5.2446958e-06   +9.6173420e-06   +1.8897227e-07   +6.3883059e-07   +1.8031516e-06   +1.0687897e-05   +6.0474041e-06   +3.1369227e-07   +5.3157099e-06   +3.4333633e-06   -3.2329251e-06   -3.3717911e-06   +4.2064813e-06   +3.3276350e-06   +4.6335600e-07   -7.1014935e-07   +4.8716252e-06   +8.0375039e-06   -3.3001256e-06   +4.4614264e-06   +5.4670920e-06   +3.3202249e-06   +3.7963987e-06   +6.4958983e-06   +2.2653480e-06   +2.9190088e-06   +2.1845989e-06   +2.0942043e-06   +1.0807900e-06   +6.7098335e-06   -2.3495392e-06   +1.7764407e-06   +2.2696031e-06   +7.2669820e-06   +3.5107594e-06   +1.3964257e-05   -3.5311326e-06   +2.9002395e-06   +6.3588572e-06   +2.1719371e-06   +7.3439465e-06   +2.2600556e-06   +1.0104076e-05   -2.8054329e-06   +1.5005768e-05   +5.6431586e-06   +4.4694437e-06   +8.8577254e-06   +3.8827083e-06   +1.0668757e-06   +2.8614649e-06   +3.4054666e-06   +2.0947328e-06   +6.1890375e-06   +1.9980402e-06   +7.5590086e-06   +5.9504125e-06   +8.3185522e-06   +4.3283283e-06   -1.6661470e-06   +7.5324803e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.2028007e-06   +1.0719889e-08  +3.2028007e-06   +2.7620969e-06   +3.7519517e-06   +3.2028007e-06   -5.6501363e-08   +6.4621028e-06   +3.2028007e-06   +3.2028007e-06   +3.2028007e-06   +2.7620969e-06   +2.7620969e-06   +2.7620969e-06   +3.7519517e-06   +3.7519517e-06   +3.7519517e-06   +3.2028007e-06   +2.5102301e-06   +4.5857138e-06   +8.3660437e-07   +6.3939812e-06   +8.6081266e-06   +1.0116055e-06   +7.3064628e-06   +1.6044153e-06   +1.0482627e-05   +1.2568929e-06   -2.8844883e-06   -2.8423267e-06   +1.9446540e-06   +2.5576416e-06   +1.1171780e-06   +5.1363251e-06   +3.2871659e-06   +6.0137349e-06   +4.9214656e-06   +6.1633990e-06   +1.6978952e-06   +6.5658109e-06   +1.8543386e-06   +3.8386896e-06   +4.7797638e-06   +2.8087067e-06   +4.2361389e-06   +3.4610601e-06   -1.7490786e-06   +1.4348537e-06   +3.9672040e-06   +7.6467669e-06   +6.2574838e-06   +4.8008556e-06   +4.1493605e-06   +3.4691917e-06   +1.6949684e-06   +1.7394135e-06   +6.0320691e-06   +4.2755737e-06   +8.0531831e-06   -1.8420962e-07   +2.3456828e-07   +1.2957585e-06   +8.9653480e-06   +4.9504458e-06   +2.8967329e-09   +4.2785009e-06   +2.7147112e-06   -3.1669549e-06   -3.2470155e-06   +3.3248974e-06   +2.5343423e-06   +3.3009206e-08   -9.7133051e-07   +3.8485636e-06   +6.6785655e-06   -3.1383659e-06   +3.6784165e-06   +4.5452956e-06   +2.4795117e-06   +2.9779316e-06   +5.3334915e-06   +1.7052726e-06   +2.1428912e-06   +1.6073095e-06   +1.4857068e-06   +5.4292633e-07   +5.5190444e-06   -2.4398482e-06   +1.1296002e-06   +1.6351594e-06   +5.9071528e-06   +2.7502283e-06   +1.1861033e-05   -3.4093976e-06   +2.1526612e-06   +5.2394508e-06   +1.5168181e-06   +6.0044905e-06   +1.5719507e-06   +8.4659346e-06   -2.9049641e-06   +1.2800154e-05   +4.6283295e-06   +3.5933728e-06   +7.4575362e-06   +3.0673490e-06   +5.9597671e-07   +2.1551283e-06   +2.5913965e-06   +1.4155852e-06   +5.0612279e-06   +1.3209523e-06   +6.3104409e-06   +4.8659373e-06   +6.7874169e-06   +3.4535654e-06   -1.8016087e-06   +6.3276396e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m2000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.9598e-07:8.5800e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3602e+00:1.2867e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.4859e-06:7.1083e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.5061e+00:1.4247e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.000000e+03 # mneu2
      1000024 2.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   1.22459151e-06    2.2307e-08       1.8216%  
        P0_dxu_x1pn2                1   1.25711269e-06    2.1558e-08       1.7149%  
        P0_uxd_x1mn2                1   7.51787709e-07    5.8502e-09       0.7782%  
        P0_dux_x1mn2                1   7.63724228e-07    5.7334e-09       0.7507%  
        P0_scx_x1mn2                1   3.45080298e-08    3.3823e-10       0.9801%  
        P0_cxs_x1mn2                1   3.55702895e-08    3.3702e-10       0.9475%  
        P0_sxc_x1pn2                1   -7.26399810e-10    8.5985e-11       -11.8372%  
        P0_csx_x1pn2                1   -7.66055160e-10    8.4043e-11       -10.9708%  
        P0_dxu_x1pn2                2   6.27251083e-10    1.8266e-11       2.9120%  
        P0_dxu_x1pn2                3   6.30201123e-10    1.6640e-11       2.6404%  
        P0_udx_x1pn2                3   6.25845273e-10    1.6397e-11       2.6199%  
        P0_udx_x1pn2                2   6.46540904e-10    1.6118e-11       2.4930%  
        P0_dux_x1mn2                3   5.06286969e-10    4.4956e-12       0.8880%  
        P0_dux_x1mn2                2   5.06428333e-10    4.3917e-12       0.8672%  
        P0_uxd_x1mn2                3   5.15544069e-10    4.3688e-12       0.8474%  
        P0_uxd_x1mn2                2   5.14946941e-10    4.4338e-12       0.8610%  
        P0_cxs_x1mn2                3   2.34057918e-11    2.3250e-13       0.9933%  
        P0_cxs_x1mn2                2   2.33528755e-11    2.3654e-13       1.0129%  
        P0_scx_x1mn2                3   2.30402885e-11    2.2833e-13       0.9910%  
        P0_scx_x1mn2                2   2.31942281e-11    2.2545e-13       0.9720%  
        P0_csx_x1pn2                3   -7.70849265e-13    5.4433e-14       -7.0614%  
        P0_csx_x1pn2                2   -7.63530387e-13    5.3845e-14       -7.0521%  
        P0_sxc_x1pn2                3   -8.51082937e-13    5.3915e-14       -6.3349%  
        P0_sxc_x1pn2                2   -8.83186585e-13    5.3875e-14       -6.1000%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   1.84954586e-06    1.5343e-08       0.8296%  
        P0_dxu_x1pn2                1   1.83192983e-06    1.4852e-08       0.8107%  
        P0_uxd_x1mn2                1   7.76026331e-07    5.3857e-09       0.6940%  
        P0_dux_x1mn2                1   7.86404314e-07    5.2648e-09       0.6695%  
        P0_scx_x1mn2                1   3.85127110e-08    2.6958e-10       0.7000%  
        P0_cxs_x1mn2                1   3.94880083e-08    2.6607e-10       0.6738%  
        P0_sxc_x1pn2                1   5.89783690e-09    5.3434e-11       0.9060%  
        P0_csx_x1pn2                1   5.77147445e-09    5.2069e-11       0.9022%  
        P0_dxu_x1pn2                2   1.19245432e-09    1.4022e-11       1.1759%  
        P0_dxu_x1pn2                3   1.19768344e-09    1.1739e-11       0.9801%  
        P0_udx_x1pn2                3   1.19254269e-09    1.1541e-11       0.9677%  
        P0_udx_x1pn2                2   1.19223618e-09    1.1219e-11       0.9410%  
        P0_dux_x1mn2                3   5.23576411e-10    4.2137e-12       0.8048%  
        P0_dux_x1mn2                2   5.21861077e-10    4.1491e-12       0.7951%  
        P0_uxd_x1mn2                3   5.29218879e-10    4.1313e-12       0.7806%  
        P0_uxd_x1mn2                2   5.32665988e-10    4.1291e-12       0.7752%  
        P0_cxs_x1mn2                3   2.60920228e-11    1.8999e-13       0.7281%  
        P0_cxs_x1mn2                2   2.62223524e-11    1.8939e-13       0.7223%  
        P0_scx_x1mn2                3   2.58178788e-11    1.8231e-13       0.7062%  
        P0_scx_x1mn2                2   2.58546294e-11    1.7903e-13       0.6925%  
        P0_csx_x1pn2                3   3.63494610e-12    3.6100e-14       0.9931%  
        P0_csx_x1pn2                2   3.60067063e-12    3.5647e-14       0.9900%  
        P0_sxc_x1pn2                3   3.61605625e-12    3.5510e-14       0.9820%  
        P0_sxc_x1pn2                2   3.65599179e-12    3.5185e-14       0.9624%  

Total ABS and 
Total: 
                      5.34057710e-06 +- 2.2647e-08  (4.2405e-01%)
                      4.07046477e-06 +- 3.2089e-08  (7.8834e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   1.23678246e-06    1.0889e-08       0.8804%  
        P0_udx_x1pn2                1   1.23948104e-06    1.0741e-08       0.8665%  
        P0_dux_x1mn2                1   7.54401108e-07    3.0975e-09       0.4106%  
        P0_uxd_x1mn2                1   7.60097988e-07    3.0749e-09       0.4045%  
        P0_cxs_x1mn2                1   3.49679453e-08    1.9317e-10       0.5524%  
        P0_scx_x1mn2                1   3.49830395e-08    1.9366e-10       0.5536%  
        P0_sxc_x1pn2                1   -7.91518346e-10    5.6129e-11       -7.0914%  
        P0_csx_x1pn2                1   -8.01138943e-10    5.3227e-11       -6.6439%  
        P0_dxu_x1pn2                2   6.48930427e-10    1.2032e-11       1.8541%  
        P0_dxu_x1pn2                3   6.33975189e-10    1.1316e-11       1.7850%  
        P0_udx_x1pn2                3   6.46685595e-10    1.0660e-11       1.6485%  
        P0_udx_x1pn2                2   6.40170444e-10    1.0197e-11       1.5929%  
        P0_dux_x1mn2                3   5.12753712e-10    2.5886e-12       0.5048%  
        P0_uxd_x1mn2                3   5.10243748e-10    2.5291e-12       0.4957%  
        P0_dux_x1mn2                2   5.09524927e-10    2.5374e-12       0.4980%  
        P0_uxd_x1mn2                2   5.10956906e-10    2.4455e-12       0.4786%  
        P0_scx_x1mn2                3   2.29620198e-11    1.3817e-13       0.6017%  
        P0_cxs_x1mn2                2   2.33123889e-11    1.3151e-13       0.5641%  
        P0_scx_x1mn2                2   2.32405701e-11    1.3189e-13       0.5675%  
        P0_cxs_x1mn2                3   2.29035754e-11    1.3307e-13       0.5810%  
        P0_sxc_x1pn2                3   -8.34029646e-13    3.5532e-14       -4.2603%  
        P0_sxc_x1pn2                2   -7.49184408e-13    3.5786e-14       -4.7766%  
        P0_csx_x1pn2                2   -8.09549775e-13    3.5402e-14       -4.3731%  
        P0_csx_x1pn2                3   -8.60228442e-13    3.4355e-14       -3.9937%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   1.84505215e-06    6.8771e-09       0.3727%  
        P0_udx_x1pn2                1   1.83552482e-06    6.7348e-09       0.3669%  
        P0_dux_x1mn2                1   7.77161457e-07    2.7566e-09       0.3547%  
        P0_uxd_x1mn2                1   7.81292006e-07    2.7553e-09       0.3527%  
        P0_cxs_x1mn2                1   3.90963209e-08    1.4091e-10       0.3604%  
        P0_scx_x1mn2                1   3.91661392e-08    1.4065e-10       0.3591%  
        P0_sxc_x1pn2                1   6.02108030e-09    3.3380e-11       0.5544%  
        P0_csx_x1pn2                1   5.86575306e-09    3.0055e-11       0.5124%  
        P0_dxu_x1pn2                2   1.23359680e-09    8.9363e-12       0.7244%  
        P0_dxu_x1pn2                3   1.19946842e-09    8.0016e-12       0.6671%  
        P0_udx_x1pn2                3   1.22180613e-09    7.2269e-12       0.5915%  
        P0_udx_x1pn2                2   1.19887600e-09    6.7266e-12       0.5611%  
        P0_dux_x1mn2                3   5.27634609e-10    2.4110e-12       0.4569%  
        P0_uxd_x1mn2                3   5.26279235e-10    2.3341e-12       0.4435%  
        P0_dux_x1mn2                2   5.26348829e-10    2.3329e-12       0.4432%  
        P0_uxd_x1mn2                2   5.26751544e-10    2.2453e-12       0.4263%  
        P0_scx_x1mn2                3   2.58056984e-11    1.0502e-13       0.4070%  
        P0_cxs_x1mn2                2   2.59872617e-11    9.8743e-14       0.3800%  
        P0_scx_x1mn2                2   2.59613592e-11    9.8742e-14       0.3803%  
        P0_cxs_x1mn2                3   2.58052356e-11    9.8126e-14       0.3803%  
        P0_sxc_x1pn2                3   3.59959689e-12    2.3388e-14       0.6497%  
        P0_sxc_x1pn2                2   3.64440051e-12    2.3353e-14       0.6408%  
        P0_csx_x1pn2                2   3.68487211e-12    2.2501e-14       0.6106%  
        P0_csx_x1pn2                3   3.64232104e-12    2.1524e-14       0.5909%  

Total ABS and 
Total: 
                      5.33625861e-06 +- 1.0387e-08  (1.9465e-01%)
                      4.06382333e-06 +- 1.5908e-08  (3.9145e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/run_m2000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.000000e+03 # mneu2
      1000024 2.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.064e-06 +- 1.6e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.064e-06 pb  +4.4% -5.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.064e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.3135920e-07   +3.1983786e-09  +9.3135920e-07   +8.7446205e-07   +9.7900178e-07   +9.3135920e-07   -9.9353130e-07   +2.8562497e-06   +9.3135920e-07   +9.1790185e-07   +9.4686687e-07   +8.9213996e-07   +8.7446205e-07   +9.1251102e-07   +9.7038532e-07   +9.6290797e-07   +9.7900178e-07   +9.3135920e-07   +4.3454616e-07   +1.7314870e-06   -4.9717698e-07   +2.8269935e-06   +3.9192472e-06   -2.4424010e-07   +3.3560928e-06   -1.1833922e-08   +5.2329974e-06   -3.4824880e-07   -2.5624602e-06   -2.6528570e-06   +1.9857966e-07   +5.1676934e-07   -2.1013865e-07   +2.1356177e-06   +9.5237604e-07   +2.5250640e-06   +2.0834050e-06   +2.6709974e-06   +1.2150546e-07   +2.9661976e-06   +1.6888277e-07   +1.3217223e-06   +1.9518909e-06   +6.5163056e-07   +1.4577860e-06   +1.0152319e-06   -1.9528534e-06   -8.7129555e-08   +1.3293884e-06   +3.3943138e-06   +2.7337311e-06   +1.7878886e-06   +1.4522902e-06   +1.0485230e-06   +8.9655363e-08   +1.3201122e-07   +2.4426357e-06   +1.6957039e-06   +3.8470340e-06   -1.0721999e-06   -7.7200948e-07   -1.4098243e-08   +4.3300742e-06   +2.0588425e-06   -8.1947868e-07   +1.5019796e-06   +7.7261324e-07   -2.8034000e-06   -2.7820750e-06   +1.0194116e-06   +4.9590172e-07   -1.0509226e-06   -1.5509460e-06   +1.1429689e-06   +3.0147790e-06   -2.5893141e-06   +1.5317289e-06   +2.0195516e-06   +3.4384115e-07   +8.6509824e-07   +2.1846598e-06   +1.7658425e-07   +1.2900542e-07   +1.0965094e-07   -2.3442187e-08   -7.8136592e-07   +2.2469143e-06   -2.5185155e-06   -4.2158176e-07   -3.8467037e-10   +2.2783363e-06   +7.0497501e-07   +6.1306612e-06   -2.8788747e-06   +2.5000854e-07   +2.1793527e-06   -1.4932982e-07   +2.4507558e-06   -1.4039210e-07   +4.0048632e-06   -2.9260482e-06   +6.7287642e-06   +1.8315290e-06   +1.2290468e-06   +3.5634585e-06   +8.8994382e-07   -5.5484599e-07   +3.0693883e-07   +4.8663486e-07   -2.6745165e-07   +2.0473588e-06   -3.1021127e-07   +2.8459421e-06   +1.9340215e-06   +2.7635044e-06   +1.1516170e-06   -2.0242873e-06   +2.9612806e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.2455496e-07   +1.6152446e-09  +7.2455496e-07   +6.2047847e-07   +8.5547875e-07   +7.2455496e-07   -9.1464098e-07   +2.3637509e-06   +7.2455496e-07   +7.2455496e-07   +7.2455496e-07   +6.2047847e-07   +6.2047847e-07   +6.2047847e-07   +8.5547875e-07   +8.5547875e-07   +8.5547875e-07   +7.2455496e-07   +2.8402329e-07   +1.4007613e-06   -4.9976851e-07   +2.3439699e-06   +3.2342910e-06   -2.6176492e-07   +2.7885662e-06   -8.8615896e-08   +4.3966565e-06   -3.8431221e-07   -2.2212763e-06   -2.3390723e-06   +1.0933886e-07   +3.7808723e-07   -2.3556872e-07   +1.7720039e-06   +7.4854208e-07   +2.0763710e-06   +1.7220342e-06   +2.2023105e-06   +5.4851215e-08   +2.4815058e-06   +8.0061365e-08   +1.0637126e-06   +1.6242654e-06   +4.8172002e-07   +1.1632763e-06   +7.9330891e-07   -1.7266709e-06   -1.4920900e-07   +1.0534069e-06   +2.7788437e-06   +2.2496465e-06   +1.4179628e-06   +1.1632430e-06   +8.0555054e-07   +1.0419353e-08   +4.1022000e-08   +1.9879830e-06   +1.4113770e-06   +3.2153348e-06   -9.7682105e-07   -7.1965744e-07   -4.1948511e-08   +3.6031548e-06   +1.6902440e-06   -7.3930991e-07   +1.2040502e-06   +6.0308394e-07   -2.4422508e-06   -2.4229010e-06   +8.1091057e-07   +3.4636441e-07   -9.6326935e-07   -1.3920101e-06   +8.7504504e-07   +2.4927008e-06   -2.2258547e-06   +1.2754110e-06   +1.7092824e-06   +1.9061044e-07   +6.7172773e-07   +1.7938567e-06   +1.0282332e-07   +1.3094190e-08   +4.3375337e-08   -8.6622097e-08   -7.5250180e-07   +1.8370334e-06   -2.2205226e-06   -4.4743119e-07   -7.1618363e-08   +1.8277849e-06   +5.4339808e-07   +5.1700746e-06   -2.5004003e-06   +1.3492561e-07   +1.8026603e-06   -2.0751551e-07   +1.9827139e-06   -2.0945513e-07   +3.3270697e-06   -2.6107658e-06   +5.6964396e-06   +1.4930512e-06   +9.8432236e-07   +2.9931259e-06   +6.9260011e-07   -5.2386898e-07   +1.9613772e-07   +3.2799440e-07   -3.2413544e-07   +1.6755020e-06   -3.4525528e-07   +2.3813201e-06   +1.5840390e-06   +2.2308271e-06   +9.1169196e-07   -1.7928940e-06   +2.4724267e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m2250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.8702e-07:3.1419e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.0588e+00:2.8935e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.5843e-07:2.6001e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.3483e+00:3.1673e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.250000e+03 # mneu2
      1000024 2.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/res_0.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   2.28061648e-07    7.0043e-09       3.0712%  
        P0_udx_x1pn2                1   2.23906620e-07    6.9196e-09       3.0904%  
        P0_dux_x1mn2                1   2.35530427e-07    1.7954e-09       0.7623%  
        P0_uxd_x1mn2                1   2.35851114e-07    1.7472e-09       0.7408%  
        P0_cxs_x1mn2                1   1.07054285e-08    1.0637e-10       0.9936%  
        P0_scx_x1mn2                1   1.09141415e-08    1.0407e-10       0.9535%  
        P0_sxc_x1pn2                1   -5.95198941e-10    2.1787e-11       -3.6605%  
        P0_csx_x1pn2                1   -5.64500608e-10    2.1782e-11       -3.8587%  
        P0_udx_x1pn2                2   1.78476497e-10    7.9892e-12       4.4763%  
        P0_dxu_x1pn2                2   1.65618098e-10    7.5959e-12       4.5864%  
        P0_udx_x1pn2                3   1.61452093e-10    7.4597e-12       4.6204%  
        P0_dxu_x1pn2                3   1.56293601e-10    3.7871e-12       2.4230%  
        P0_dux_x1mn2                2   2.30680500e-10    2.1455e-12       0.9301%  
        P0_uxd_x1mn2                3   2.34142328e-10    2.0385e-12       0.8706%  
        P0_dux_x1mn2                3   2.31540797e-10    2.0603e-12       0.8898%  
        P0_uxd_x1mn2                2   2.27373182e-10    2.0484e-12       0.9009%  
        P0_scx_x1mn2                3   1.02202166e-11    1.0733e-13       1.0502%  
        P0_scx_x1mn2                2   1.03623103e-11    1.0627e-13       1.0255%  
        P0_cxs_x1mn2                3   1.01914294e-11    1.0491e-13       1.0294%  
        P0_cxs_x1mn2                2   1.03196988e-11    1.0530e-13       1.0203%  
        P0_csx_x1pn2                3   -5.66155264e-13    2.1075e-14       -3.7224%  
        P0_sxc_x1pn2                3   -5.46407006e-13    2.1063e-14       -3.8549%  
        P0_csx_x1pn2                2   -5.70601725e-13    2.0571e-14       -3.6052%  
        P0_sxc_x1pn2                2   -6.02497037e-13    2.0171e-14       -3.3479%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   5.19080820e-07    4.4838e-09       0.8638%  
        P0_udx_x1pn2                1   5.10156613e-07    4.4633e-09       0.8749%  
        P0_dux_x1mn2                1   2.42975969e-07    1.6454e-09       0.6772%  
        P0_uxd_x1mn2                1   2.41702164e-07    1.6318e-09       0.6751%  
        P0_cxs_x1mn2                1   1.20605316e-08    8.3886e-11       0.6955%  
        P0_scx_x1mn2                1   1.22356753e-08    7.9970e-11       0.6536%  
        P0_sxc_x1pn2                1   1.55884558e-09    1.4031e-11       0.9001%  
        P0_csx_x1pn2                1   1.55492175e-09    1.3929e-11       0.8958%  
        P0_udx_x1pn2                2   5.16692559e-10    5.8163e-12       1.1257%  
        P0_dxu_x1pn2                2   5.19594370e-10    5.1084e-12       0.9832%  
        P0_udx_x1pn2                3   5.06489200e-10    5.0301e-12       0.9931%  
        P0_dxu_x1pn2                3   5.30019411e-10    2.5286e-12       0.4771%  
        P0_dux_x1mn2                2   2.39066579e-10    2.0107e-12       0.8411%  
        P0_uxd_x1mn2                3   2.40355516e-10    1.9410e-12       0.8076%  
        P0_dux_x1mn2                3   2.39312049e-10    1.9367e-12       0.8093%  
        P0_uxd_x1mn2                2   2.36422838e-10    1.9000e-12       0.8037%  
        P0_scx_x1mn2                3   1.16712906e-11    8.4721e-14       0.7259%  
        P0_scx_x1mn2                2   1.16826148e-11    8.4125e-14       0.7201%  
        P0_cxs_x1mn2                3   1.15448263e-11    8.2654e-14       0.7159%  
        P0_cxs_x1mn2                2   1.16461754e-11    8.2586e-14       0.7091%  
        P0_csx_x1pn2                3   1.44560626e-12    1.4368e-14       0.9939%  
        P0_sxc_x1pn2                3   1.44548497e-12    1.4284e-14       0.9881%  
        P0_csx_x1pn2                2   1.41260438e-12    1.4228e-14       1.0072%  
        P0_sxc_x1pn2                2   1.41960954e-12    1.3541e-14       0.9539%  

Total ABS and 
Total: 
                      1.54440576e-06 +- 6.7386e-09  (4.3632e-01%)
                      9.45434064e-07 +- 1.0161e-08  (1.0747e+00%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/res_1.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   2.22691074e-07    2.7103e-09       1.2171%  
        P0_udx_x1pn2                1   2.21750885e-07    2.6990e-09       1.2171%  
        P0_uxd_x1mn2                1   2.31917246e-07    1.0993e-09       0.4740%  
        P0_dux_x1mn2                1   2.32947944e-07    9.9856e-10       0.4287%  
        P0_cxs_x1mn2                1   1.08747493e-08    6.1351e-11       0.5642%  
        P0_scx_x1mn2                1   1.09153286e-08    6.0205e-11       0.5516%  
        P0_csx_x1pn2                1   -5.91049439e-10    1.3640e-11       -2.3078%  
        P0_sxc_x1pn2                1   -5.88871106e-10    1.3426e-11       -2.2800%  
        P0_dxu_x1pn2                2   1.69575040e-10    5.2299e-12       3.0841%  
        P0_udx_x1pn2                3   1.53233388e-10    5.0526e-12       3.2973%  
        P0_udx_x1pn2                2   1.64712076e-10    4.8134e-12       2.9223%  
        P0_dxu_x1pn2                3   1.61716891e-10    2.4410e-12       1.5094%  
        P0_dux_x1mn2                3   2.31554942e-10    1.3036e-12       0.5630%  
        P0_uxd_x1mn2                2   2.30111204e-10    1.2364e-12       0.5373%  
        P0_uxd_x1mn2                3   2.31137971e-10    1.2026e-12       0.5203%  
        P0_dux_x1mn2                2   2.30206531e-10    1.1896e-12       0.5167%  
        P0_cxs_x1mn2                2   1.03009149e-11    6.3387e-14       0.6154%  
        P0_scx_x1mn2                3   1.02171776e-11    6.1035e-14       0.5974%  
        P0_cxs_x1mn2                3   1.02763169e-11    6.0853e-14       0.5922%  
        P0_scx_x1mn2                2   1.03076652e-11    6.0145e-14       0.5835%  
        P0_csx_x1pn2                3   -5.93783303e-13    1.3799e-14       -2.3239%  
        P0_sxc_x1pn2                2   -5.98812345e-13    1.3255e-14       -2.2136%  
        P0_sxc_x1pn2                3   -5.91590521e-13    1.2924e-14       -2.1845%  
        P0_csx_x1pn2                2   -5.99802772e-13    1.2730e-14       -2.1224%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   5.09544574e-07    1.5976e-09       0.3135%  
        P0_udx_x1pn2                1   5.08909177e-07    1.5757e-09       0.3096%  
        P0_uxd_x1mn2                1   2.40781667e-07    9.8417e-10       0.4087%  
        P0_dux_x1mn2                1   2.40192474e-07    8.9414e-10       0.3723%  
        P0_cxs_x1mn2                1   1.21896810e-08    4.5037e-11       0.3695%  
        P0_scx_x1mn2                1   1.22025791e-08    4.3772e-11       0.3587%  
        P0_csx_x1pn2                1   1.56048771e-09    8.1711e-12       0.5236%  
        P0_sxc_x1pn2                1   1.54533272e-09    7.9720e-12       0.5159%  
        P0_dxu_x1pn2                2   5.22894804e-10    3.5939e-12       0.6873%  
        P0_udx_x1pn2                3   5.19429663e-10    3.3499e-12       0.6449%  
        P0_udx_x1pn2                2   5.10302380e-10    3.1340e-12       0.6141%  
        P0_dxu_x1pn2                3   5.10308775e-10    1.5440e-12       0.3026%  
        P0_dux_x1mn2                3   2.39184785e-10    1.2215e-12       0.5107%  
        P0_uxd_x1mn2                2   2.37850169e-10    1.1497e-12       0.4834%  
        P0_uxd_x1mn2                3   2.38854030e-10    1.1131e-12       0.4660%  
        P0_dux_x1mn2                2   2.38166515e-10    1.0965e-12       0.4604%  
        P0_cxs_x1mn2                2   1.16412368e-11    4.8190e-14       0.4140%  
        P0_scx_x1mn2                3   1.15544125e-11    4.5387e-14       0.3928%  
        P0_cxs_x1mn2                3   1.16454474e-11    4.4577e-14       0.3828%  
        P0_scx_x1mn2                2   1.16414181e-11    4.4098e-14       0.3788%  
        P0_csx_x1pn2                3   1.44065550e-12    9.3847e-15       0.6514%  
        P0_sxc_x1pn2                2   1.44030230e-12    8.8031e-15       0.6112%  
        P0_sxc_x1pn2                3   1.42961032e-12    8.3724e-15       0.5856%  
        P0_csx_x1pn2                2   1.43515248e-12    8.0568e-15       0.5614%  

Total ABS and 
Total: 
                      1.52999519e-06 +- 2.6091e-09  (1.7053e-01%)
                      9.31528273e-07 +- 4.1042e-09  (4.4058e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/run_m2250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.250000e+03 # mneu2
      1000024 2.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 9.315e-07 +- 4.1e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              9.314e-07 pb  +5.1% -6.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              9.314e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +7.6946393e-01   +8.0208347e-04  +7.6946393e-01   +7.5709421e-01   +7.8546843e-01   +7.6946393e-01   +7.5565406e-01   +7.8327379e-01   +7.6946393e-01   +7.6033108e-01   +7.8044564e-01   +7.6711398e-01   +7.5709421e-01   +7.7916247e-01   +7.7507583e-01   +7.6643325e-01   +7.8546843e-01   +7.6946393e-01   +7.3717869e-01   +7.6177678e-01   +7.8438894e-01   +7.8800374e-01   +7.6890907e-01   +7.4334505e-01   +7.7741959e-01   +7.6206068e-01   +7.8005983e-01   +7.8070567e-01   +7.5649865e-01   +7.6979232e-01   +7.8508825e-01   +7.7476790e-01   +7.6292431e-01   +7.7089986e-01   +7.5777265e-01   +7.4851763e-01   +7.5899052e-01   +7.8376233e-01   +7.9361030e-01   +7.7222821e-01   +7.9541353e-01   +7.9898952e-01   +7.7065992e-01   +7.7717272e-01   +7.6342615e-01   +7.6836292e-01   +7.5815119e-01   +7.7559033e-01   +7.9194789e-01   +7.8132735e-01   +7.7581462e-01   +7.7660572e-01   +7.9801766e-01   +7.6119851e-01   +7.6026944e-01   +7.5669754e-01   +7.5765348e-01   +7.7204962e-01   +7.6572880e-01   +7.6130620e-01   +7.7449840e-01   +7.6398999e-01   +7.7307219e-01   +7.5356914e-01   +7.4822707e-01   +7.6651622e-01   +7.7261569e-01   +7.7093228e-01   +7.6619893e-01   +7.7289067e-01   +7.7884269e-01   +7.8222270e-01   +7.8026043e-01   +7.4952783e-01   +7.5969578e-01   +7.6223704e-01   +7.6677490e-01   +7.7488387e-01   +7.6560207e-01   +7.6441233e-01   +7.7884309e-01   +7.3068958e-01   +7.9052948e-01   +7.7542639e-01   +7.8106569e-01   +7.7236950e-01   +7.7931589e-01   +7.7399330e-01   +7.6956473e-01   +7.6022663e-01   +7.5889645e-01   +7.8759125e-01   +7.5889482e-01   +7.7553257e-01   +7.7577859e-01   +7.7453708e-01   +7.6598560e-01   +7.8230257e-01   +7.7909196e-01   +7.8573195e-01   +7.4172922e-01   +7.7770695e-01   +7.6437006e-01   +7.6045027e-01   +7.6619467e-01   +7.6229368e-01   +7.5906126e-01   +7.8164796e-01   +7.7262242e-01   +7.8553933e-01   +7.6266513e-01   +7.6599882e-01   +7.3255255e-01   +7.6581888e-01   +7.8538099e-01   +7.7808501e-01   +7.6784433e-01   +7.2949596e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.5901160e-01   +1.6440330e-04  +6.5901160e-01   +6.4593319e-01   +6.7055017e-01   +6.5901160e-01   +6.4705817e-01   +6.7096503e-01   +6.5901160e-01   +6.5901160e-01   +6.5901160e-01   +6.4593319e-01   +6.4593319e-01   +6.4593319e-01   +6.7055017e-01   +6.7055017e-01   +6.7055017e-01   +6.5901160e-01   +6.3092607e-01   +6.5231955e-01   +6.7138864e-01   +6.7483595e-01   +6.5859103e-01   +6.3659216e-01   +6.6604193e-01   +6.5253570e-01   +6.6843895e-01   +6.6863434e-01   +6.4751280e-01   +6.5921706e-01   +6.7223330e-01   +6.6325991e-01   +6.5320946e-01   +6.6055532e-01   +6.4860104e-01   +6.4100988e-01   +6.5012267e-01   +6.7164290e-01   +6.7957564e-01   +6.6158150e-01   +6.8159874e-01   +6.8460200e-01   +6.6004428e-01   +6.6576295e-01   +6.5347589e-01   +6.5792646e-01   +6.4890136e-01   +6.6434312e-01   +6.7846562e-01   +6.6968631e-01   +6.6478296e-01   +6.6558908e-01   +6.8341036e-01   +6.5227878e-01   +6.5103300e-01   +6.4835754e-01   +6.4861985e-01   +6.6127166e-01   +6.5588361e-01   +6.5188579e-01   +6.6343212e-01   +6.5423208e-01   +6.6251825e-01   +6.4565968e-01   +6.4055530e-01   +6.5633237e-01   +6.6164760e-01   +6.5984438e-01   +6.5590732e-01   +6.6192508e-01   +6.6745801e-01   +6.6974602e-01   +6.6825504e-01   +6.4164302e-01   +6.5085915e-01   +6.5225239e-01   +6.5682017e-01   +6.6377149e-01   +6.5569767e-01   +6.5468062e-01   +6.6754602e-01   +6.2538335e-01   +6.7710757e-01   +6.6417632e-01   +6.6891629e-01   +6.6127724e-01   +6.6768658e-01   +6.6281513e-01   +6.5919897e-01   +6.5138475e-01   +6.4981068e-01   +6.7458128e-01   +6.4992433e-01   +6.6415249e-01   +6.6449573e-01   +6.6336129e-01   +6.5601546e-01   +6.7039533e-01   +6.6721863e-01   +6.7317204e-01   +6.3484778e-01   +6.6645965e-01   +6.5455294e-01   +6.5120552e-01   +6.5627213e-01   +6.5260916e-01   +6.5006585e-01   +6.6949932e-01   +6.6143809e-01   +6.7313006e-01   +6.5316245e-01   +6.5582397e-01   +6.2688594e-01   +6.5610770e-01   +6.7292704e-01   +6.6679992e-01   +6.5742993e-01   +6.2464825e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.8009e-01:8.6402e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.7247e-02:2.8549e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.8134e-01:7.3806e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.8962e-02:2.5735e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.500000e+02 # mneu2
      1000024 2.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   2.46218431e-01    1.9452e-03       0.7900%  
        P0_dxu_x1pn2                1   2.43980956e-01    1.8431e-03       0.7554%  
        P0_uxd_x1mn2                1   1.18455200e-01    9.6350e-04       0.8134%  
        P0_dux_x1mn2                1   1.19650282e-01    9.5209e-04       0.7957%  
        P0_cxs_x1mn2                1   1.32978736e-02    1.5555e-04       1.1697%  
        P0_scx_x1mn2                1   1.35120068e-02    1.4466e-04       1.0706%  
        P0_csx_x1pn2                1   1.04934007e-02    1.2466e-04       1.1880%  
        P0_sxc_x1pn2                1   1.04814919e-02    1.2585e-04       1.2007%  
        P0_dxu_x1pn2                2   2.96342293e-07    3.1947e-09       1.0781%  
        P0_udx_x1pn2                2   2.96068707e-07    3.0236e-09       1.0212%  
        P0_dxu_x1pn2                3   2.98531103e-07    3.0131e-09       1.0093%  
        P0_udx_x1pn2                3   3.03467035e-07    2.8824e-09       0.9498%  
        P0_dux_x1mn2                2   1.21221847e-07    1.2237e-09       1.0095%  
        P0_dux_x1mn2                3   1.18807532e-07    1.1867e-09       0.9989%  
        P0_uxd_x1mn2                2   1.22132875e-07    1.1698e-09       0.9579%  
        P0_uxd_x1mn2                3   1.22369480e-07    1.1222e-09       0.9170%  
        P0_scx_x1mn2                3   9.00582199e-09    1.0813e-10       1.2007%  
        P0_cxs_x1mn2                3   9.08889460e-09    1.0745e-10       1.1822%  
        P0_cxs_x1mn2                2   9.10495450e-09    1.0742e-10       1.1798%  
        P0_scx_x1mn2                2   9.13209433e-09    1.0560e-10       1.1563%  
        P0_sxc_x1pn2                3   5.92987531e-09    8.6955e-11       1.4664%  
        P0_sxc_x1pn2                2   5.75199937e-09    7.7066e-11       1.3398%  
        P0_csx_x1pn2                2   5.93406305e-09    7.5637e-11       1.2746%  
        P0_csx_x1pn2                3   5.78408807e-09    7.6722e-11       1.3264%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   2.59142713e-01    1.6984e-03       0.6554%  
        P0_dxu_x1pn2                1   2.58056940e-01    1.5531e-03       0.6019%  
        P0_uxd_x1mn2                1   1.26937388e-01    8.0056e-04       0.6307%  
        P0_dux_x1mn2                1   1.27599049e-01    7.9001e-04       0.6191%  
        P0_cxs_x1mn2                1   1.59398362e-02    1.1913e-04       0.7474%  
        P0_scx_x1mn2                1   1.59776634e-02    1.0539e-04       0.6596%  
        P0_csx_x1pn2                1   1.28557200e-02    9.0053e-05       0.7005%  
        P0_sxc_x1pn2                1   1.29842687e-02    8.8960e-05       0.6851%  
        P0_dxu_x1pn2                2   3.14853349e-07    2.9064e-09       0.9231%  
        P0_udx_x1pn2                2   3.12914203e-07    2.7508e-09       0.8791%  
        P0_dxu_x1pn2                3   3.17369994e-07    2.7006e-09       0.8509%  
        P0_udx_x1pn2                3   3.19118955e-07    2.6099e-09       0.8178%  
        P0_dux_x1mn2                2   1.28597479e-07    1.1009e-09       0.8561%  
        P0_dux_x1mn2                3   1.27298489e-07    1.0486e-09       0.8237%  
        P0_uxd_x1mn2                2   1.29415005e-07    1.0395e-09       0.8032%  
        P0_uxd_x1mn2                3   1.28688289e-07    1.0085e-09       0.7837%  
        P0_scx_x1mn2                3   1.04311167e-08    8.8908e-11       0.8523%  
        P0_cxs_x1mn2                3   1.04567094e-08    8.8133e-11       0.8428%  
        P0_cxs_x1mn2                2   1.05288877e-08    8.7052e-11       0.8268%  
        P0_scx_x1mn2                2   1.04266027e-08    8.7033e-11       0.8347%  
        P0_sxc_x1pn2                3   7.39847442e-09    7.0666e-11       0.9551%  
        P0_sxc_x1pn2                2   7.09354085e-09    5.9613e-11       0.8404%  
        P0_csx_x1pn2                2   7.20794866e-09    5.8280e-11       0.8086%  
        P0_csx_x1pn2                3   7.17390299e-09    5.8200e-11       0.8113%  

Total ABS and 
Total: 
                      8.29495427e-01 +- 2.5697e-03  (3.0979e-01%)
                      7.76091382e-01 +- 3.0153e-03  (3.8852e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/res_1.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   2.42498148e-01    1.1190e-03       0.4615%  
        P0_dxu_x1pn2                1   2.43256858e-01    1.0845e-03       0.4458%  
        P0_dux_x1mn2                1   1.19157245e-01    5.9632e-04       0.5004%  
        P0_uxd_x1mn2                1   1.17304873e-01    5.8528e-04       0.4989%  
        P0_scx_x1mn2                1   1.31172169e-02    8.9469e-05       0.6821%  
        P0_cxs_x1mn2                1   1.32183098e-02    8.8851e-05       0.6722%  
        P0_sxc_x1pn2                1   1.04208444e-02    7.5813e-05       0.7275%  
        P0_csx_x1pn2                1   1.05265918e-02    7.5528e-05       0.7175%  
        P0_dxu_x1pn2                2   3.02470703e-07    3.2796e-09       1.0843%  
        P0_udx_x1pn2                3   2.97770516e-07    1.6392e-09       0.5505%  
        P0_udx_x1pn2                2   2.95124768e-07    1.5903e-09       0.5389%  
        P0_dxu_x1pn2                3   2.96242451e-07    1.5498e-09       0.5232%  
        P0_dux_x1mn2                2   1.21732097e-07    6.2171e-10       0.5107%  
        P0_uxd_x1mn2                3   1.21451551e-07    6.0034e-10       0.4943%  
        P0_dux_x1mn2                3   1.21425768e-07    5.9202e-10       0.4876%  
        P0_uxd_x1mn2                2   1.20543558e-07    5.9639e-10       0.4948%  
        P0_scx_x1mn2                2   9.16526643e-09    6.6969e-11       0.7307%  
        P0_cxs_x1mn2                2   9.01907767e-09    6.3018e-11       0.6987%  
        P0_scx_x1mn2                3   9.12405839e-09    6.2078e-11       0.6804%  
        P0_cxs_x1mn2                3   9.10890683e-09    6.1784e-11       0.6783%  
        P0_sxc_x1pn2                2   5.91675390e-09    4.8213e-11       0.8149%  
        P0_csx_x1pn2                3   5.78852502e-09    4.7056e-11       0.8129%  
        P0_sxc_x1pn2                3   5.88360093e-09    4.5961e-11       0.7812%  
        P0_csx_x1pn2                2   5.82499767e-09    4.5077e-11       0.7739%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   2.58482683e-01    8.9135e-04       0.3448%  
        P0_dxu_x1pn2                1   2.58111679e-01    8.6607e-04       0.3355%  
        P0_dux_x1mn2                1   1.27270887e-01    4.9132e-04       0.3860%  
        P0_uxd_x1mn2                1   1.26619222e-01    4.6096e-04       0.3640%  
        P0_scx_x1mn2                1   1.57882917e-02    5.9930e-05       0.3796%  
        P0_cxs_x1mn2                1   1.58500983e-02    5.9365e-05       0.3745%  
        P0_sxc_x1pn2                1   1.28586683e-02    5.0063e-05       0.3893%  
        P0_csx_x1pn2                1   1.29684480e-02    4.9246e-05       0.3797%  
        P0_dxu_x1pn2                2   3.32030167e-07    3.1096e-09       0.9365%  
        P0_udx_x1pn2                3   3.19342449e-07    1.3873e-09       0.4344%  
        P0_udx_x1pn2                2   3.15469762e-07    1.3455e-09       0.4265%  
        P0_dxu_x1pn2                3   3.17332276e-07    1.2919e-09       0.4071%  
        P0_dux_x1mn2                2   1.28520495e-07    5.3656e-10       0.4175%  
        P0_uxd_x1mn2                3   1.28699929e-07    5.0838e-10       0.3950%  
        P0_dux_x1mn2                3   1.28594175e-07    4.9755e-10       0.3869%  
        P0_uxd_x1mn2                2   1.28306186e-07    4.9516e-10       0.3859%  
        P0_scx_x1mn2                2   1.05960075e-08    5.3523e-11       0.5051%  
        P0_cxs_x1mn2                2   1.04735804e-08    4.8523e-11       0.4633%  
        P0_scx_x1mn2                3   1.05175576e-08    4.7851e-11       0.4550%  
        P0_cxs_x1mn2                3   1.04980503e-08    4.7549e-11       0.4529%  
        P0_sxc_x1pn2                2   7.35991497e-09    3.4958e-11       0.4750%  
        P0_csx_x1pn2                3   7.26923921e-09    3.3268e-11       0.4576%  
        P0_sxc_x1pn2                3   7.32438671e-09    3.2020e-11       0.4372%  
        P0_csx_x1pn2                2   7.24105785e-09    3.1215e-11       0.4311%  

Total ABS and 
Total: 
                      8.27951847e-01 +- 1.4179e-03  (1.7126e-01%)
                      7.69501824e-01 +- 1.7759e-03  (2.3079e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/run_m250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.500000e+02 # mneu2
      1000024 2.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 7.695e-01 +- 1.8e-03 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              7.695e-01 pb  +2.1% -1.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              7.695e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.0796656e-07   +5.7378976e-10  +2.0796656e-07   +1.9513617e-07   +2.1884189e-07   +2.0796656e-07   -7.5507899e-07   +1.1710121e-06   +2.0796656e-07   +2.0491746e-07   +2.1147407e-07   +1.9908014e-07   +1.9513617e-07   +2.0361701e-07   +2.1680792e-07   +2.1503974e-07   +2.1884189e-07   +2.0796656e-07   -9.4737361e-08   +5.9165240e-07   -5.3530725e-07   +1.1746936e-06   +1.5900700e-06   -3.3867545e-07   +1.4237228e-06   -3.0371105e-07   +2.3755426e-06   -4.9338708e-07   -1.4527367e-06   -1.6217225e-06   -1.3577430e-07   +1.1213963e-08   -3.2841762e-07   +8.7291273e-07   +2.0815032e-07   +9.7763102e-07   +8.4030404e-07   +1.0706550e-06   -1.2333446e-07   +1.3089066e-06   -1.4450479e-07   +4.3885161e-07   +8.0913585e-07   +5.8597451e-08   +4.1786260e-07   +2.3418289e-07   -1.2208863e-06   -3.0966673e-07   +3.7759818e-07   +1.2942684e-06   +1.0799495e-06   +5.4020393e-07   +4.4534623e-07   +2.0719100e-07   -2.0035813e-07   -1.9467602e-07   +9.0391724e-07   +7.1262928e-07   +1.7047987e-06   -7.7096796e-07   -6.1435956e-07   -1.3851660e-07   +1.8714297e-06   +8.1587045e-07   -5.8990727e-07   +4.7028599e-07   +1.6664658e-07   -1.6126557e-06   -1.5931288e-06   +2.8262082e-07   -2.1245116e-08   -7.9340863e-07   -1.0378848e-06   +2.0890613e-07   +1.2314888e-06   -1.3994967e-06   +6.3853932e-07   +9.3853046e-07   -1.8198367e-07   +1.9624791e-07   +8.3249802e-07   -1.1840592e-07   -2.8652295e-07   -1.3265873e-07   -2.4378114e-07   -7.0589134e-07   +8.2324590e-07   -1.5430186e-06   -5.1766548e-07   -2.7053161e-07   +7.2698779e-07   +1.2230725e-07   +2.8611993e-06   -1.6239444e-06   -1.5082843e-07   +8.6730780e-07   -3.6323663e-07   +8.6397066e-07   -3.8247465e-07   +1.6915851e-06   -1.8846601e-06   +3.2255476e-06   +6.5040347e-07   +3.6297267e-07   +1.5974127e-06   +1.8441641e-07   -4.7540612e-07   -9.5805811e-08   -7.7013065e-08   -4.6899085e-07   +7.6441103e-07   -4.3291923e-07   +1.2204709e-06   +7.1438466e-07   +9.5962246e-07   +3.2734923e-07   -1.2761722e-06   +1.2629031e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.6063706e-07   +2.8356623e-10  +1.6063706e-07   +1.3786040e-07   +1.8936176e-07   +1.6063706e-07   -6.4625221e-07   +9.6752633e-07   +1.6063706e-07   +1.6063706e-07   +1.6063706e-07   +1.3786040e-07   +1.3786040e-07   +1.3786040e-07   +1.8936176e-07   +1.8936176e-07   +1.8936176e-07   +1.6063706e-07   -1.0160882e-07   +4.8048093e-07   -4.6674904e-07   +9.7296858e-07   +1.3017140e-06   -2.9343032e-07   +1.1796061e-06   -2.7676124e-07   +1.9809103e-06   -4.3554751e-07   -1.2150214e-06   -1.3780230e-06   -1.2140303e-07   +8.4951143e-10   -2.8497658e-07   +7.2959736e-07   +1.6255137e-07   +8.0180156e-07   +6.9525245e-07   +8.8247130e-07   -1.0199956e-07   +1.0987380e-06   -1.2953431e-07   +3.6102551e-07   +6.8255641e-07   +3.5152861e-08   +3.2953946e-07   +1.8347693e-07   -1.0344399e-06   -2.7647729e-07   +2.9873415e-07   +1.0451129e-06   +8.8356824e-07   +4.2036585e-07   +3.5614107e-07   +1.4714417e-07   -1.8105247e-07   -1.8166009e-07   +7.3534290e-07   +6.0382387e-07   +1.4197836e-06   -6.5361550e-07   -5.2408871e-07   -1.0842770e-07   +1.5451678e-06   +6.7203725e-07   -4.9521082e-07   +3.7881321e-07   +1.2853965e-07   -1.3542822e-06   -1.3423073e-06   +2.2967555e-07   -3.1637555e-08   -6.7245433e-07   -8.8240300e-07   +1.4482015e-07   +1.0138174e-06   -1.1609888e-06   +5.3574918e-07   +8.0119949e-07   -1.8438865e-07   +1.5252452e-07   +6.8557730e-07   -1.0694382e-07   -2.6609786e-07   -1.1450388e-07   -2.1833582e-07   -6.1144331e-07   +6.7019967e-07   -1.3061016e-06   -4.5479006e-07   -2.4390641e-07   +5.7372120e-07   +9.4355040e-08   +2.3902100e-06   -1.3618493e-06   -1.4279067e-07   +7.2006511e-07   -3.2253670e-07   +6.9147859e-07   -3.4188707e-07   +1.3919400e-06   -1.6166785e-06   +2.7094433e-06   +5.2735605e-07   +2.9204674e-07   +1.3355240e-06   +1.4102533e-07   -4.0215836e-07   -9.0341438e-08   -8.7756604e-08   -4.1927236e-07   +6.2755526e-07   -3.7571457e-07   +1.0201291e-06   +5.8622951e-07   +7.6431147e-07   +2.5976225e-07   -1.0845878e-06   +1.0454301e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m2500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.7562e-07:1.2881e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-6.8535e+00:6.4831e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.2407e-07:1.0643e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-7.4341e+00:7.0323e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.500000e+03 # mneu2
      1000024 2.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/res_0.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   2.67732425e-08    2.3502e-09       8.7780%  
        P0_udx_x1pn2                1   2.98945573e-08    2.2385e-09       7.4879%  
        P0_uxd_x1mn2                1   7.38532007e-08    6.2461e-10       0.8458%  
        P0_dux_x1mn2                1   7.36393164e-08    6.2322e-10       0.8463%  
        P0_scx_x1mn2                1   3.35848979e-09    3.3414e-11       0.9949%  
        P0_cxs_x1mn2                1   3.36586840e-09    3.3857e-11       1.0059%  
        P0_sxc_x1pn2                1   -2.29955108e-10    6.1972e-12       -2.6950%  
        P0_csx_x1pn2                1   -2.31896200e-10    5.8840e-12       -2.5374%  
        P0_dxu_x1pn2                2   2.85699930e-11    3.5891e-12       12.5625%  
        P0_dxu_x1pn2                3   2.70641306e-11    3.4402e-12       12.7114%  
        P0_udx_x1pn2                3   3.04518940e-11    3.4510e-12       11.3328%  
        P0_udx_x1pn2                2   3.02590501e-11    3.4262e-12       11.3230%  
        P0_dux_x1mn2                3   1.03530468e-10    1.0351e-12       0.9998%  
        P0_uxd_x1mn2                3   1.05479882e-10    9.7404e-13       0.9234%  
        P0_dux_x1mn2                2   1.05437593e-10    9.6433e-13       0.9146%  
        P0_uxd_x1mn2                2   1.04751323e-10    9.5960e-13       0.9161%  
        P0_cxs_x1mn2                3   4.25013352e-12    4.8320e-14       1.1369%  
        P0_scx_x1mn2                3   4.25617184e-12    4.8506e-14       1.1397%  
        P0_scx_x1mn2                2   4.37806329e-12    4.7343e-14       1.0814%  
        P0_cxs_x1mn2                2   4.26002661e-12    4.6974e-14       1.1027%  
        P0_csx_x1pn2                3   -2.73225926e-13    8.1993e-15       -3.0009%  
        P0_sxc_x1pn2                2   -2.80423064e-13    8.0171e-15       -2.8589%  
        P0_sxc_x1pn2                3   -2.75480905e-13    8.0202e-15       -2.9114%  
        P0_csx_x1pn2                2   -2.62834696e-13    8.0078e-15       -3.0467%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   1.57989843e-07    1.5515e-09       0.9820%  
        P0_udx_x1pn2                1   1.55054015e-07    1.4058e-09       0.9067%  
        P0_uxd_x1mn2                1   7.66424860e-08    5.7550e-10       0.7509%  
        P0_dux_x1mn2                1   7.65295900e-08    5.7044e-10       0.7454%  
        P0_scx_x1mn2                1   3.79743564e-09    2.6074e-11       0.6866%  
        P0_cxs_x1mn2                1   3.82747748e-09    2.5879e-11       0.6761%  
        P0_sxc_x1pn2                1   4.48850313e-10    4.2239e-12       0.9411%  
        P0_csx_x1pn2                1   4.40127490e-10    3.9400e-12       0.8952%  
        P0_dxu_x1pn2                2   2.36068365e-10    2.3970e-12       1.0154%  
        P0_dxu_x1pn2                3   2.31831162e-10    2.2309e-12       0.9623%  
        P0_udx_x1pn2                3   2.35401320e-10    2.1961e-12       0.9329%  
        P0_udx_x1pn2                2   2.31801377e-10    2.1954e-12       0.9471%  
        P0_dux_x1mn2                3   1.07716387e-10    9.7479e-13       0.9050%  
        P0_uxd_x1mn2                3   1.08477891e-10    9.2811e-13       0.8556%  
        P0_dux_x1mn2                2   1.08952124e-10    9.1311e-13       0.8381%  
        P0_uxd_x1mn2                2   1.08770343e-10    8.9699e-13       0.8247%  
        P0_cxs_x1mn2                3   4.98678974e-12    3.7217e-14       0.7463%  
        P0_scx_x1mn2                3   4.96424571e-12    3.7074e-14       0.7468%  
        P0_scx_x1mn2                2   5.04407482e-12    3.6887e-14       0.7313%  
        P0_cxs_x1mn2                2   4.93440451e-12    3.6426e-14       0.7382%  
        P0_csx_x1pn2                3   5.70069729e-13    5.7423e-15       1.0073%  
        P0_sxc_x1pn2                2   5.73330069e-13    5.5390e-15       0.9661%  
        P0_sxc_x1pn2                3   5.73163224e-13    5.4900e-15       0.9578%  
        P0_csx_x1pn2                2   5.66345118e-13    5.4777e-15       0.9672%  

Total ABS and 
Total: 
                      4.76121056e-07 +- 2.2453e-09  (4.7159e-01%)
                      2.10974421e-07 +- 3.3638e-09  (1.5944e+00%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/res_1.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   2.70096584e-08    8.3435e-10       3.0891%  
        P0_dxu_x1pn2                1   2.65349176e-08    6.2031e-10       2.3377%  
        P0_dux_x1mn2                1   7.38278088e-08    2.4288e-10       0.3290%  
        P0_uxd_x1mn2                1   7.40490038e-08    2.3681e-10       0.3198%  
        P0_scx_x1mn2                1   3.37184738e-09    2.2641e-11       0.6715%  
        P0_cxs_x1mn2                1   3.33106667e-09    1.9621e-11       0.5890%  
        P0_csx_x1pn2                1   -2.26454526e-10    3.7240e-12       -1.6445%  
        P0_sxc_x1pn2                1   -2.28704026e-10    3.6516e-12       -1.5967%  
        P0_udx_x1pn2                3   3.06481679e-11    2.8294e-12       9.2320%  
        P0_udx_x1pn2                2   2.96732553e-11    2.8419e-12       9.5772%  
        P0_dxu_x1pn2                3   2.88805316e-11    2.4272e-12       8.4043%  
        P0_dxu_x1pn2                2   2.75434362e-11    2.2591e-12       8.2019%  
        P0_dux_x1mn2                3   1.05070191e-10    5.8268e-13       0.5546%  
        P0_dux_x1mn2                2   1.05849330e-10    5.7020e-13       0.5387%  
        P0_uxd_x1mn2                3   1.04655447e-10    5.6663e-13       0.5414%  
        P0_uxd_x1mn2                2   1.04074991e-10    5.5288e-13       0.5312%  
        P0_cxs_x1mn2                3   4.37108042e-12    2.8153e-14       0.6441%  
        P0_cxs_x1mn2                2   4.34986661e-12    2.7660e-14       0.6359%  
        P0_scx_x1mn2                3   4.34766212e-12    2.7307e-14       0.6281%  
        P0_scx_x1mn2                2   4.36487449e-12    2.6905e-14       0.6164%  
        P0_sxc_x1pn2                2   -2.76422855e-13    7.0482e-15       -2.5498%  
        P0_csx_x1pn2                2   -2.74042100e-13    5.0272e-15       -1.8344%  
        P0_csx_x1pn2                3   -2.74510964e-13    4.9851e-15       -1.8160%  
        P0_sxc_x1pn2                3   -2.79561633e-13    4.9346e-15       -1.7651%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   1.63305451e-07    5.4736e-10       0.3352%  
        P0_dxu_x1pn2                1   1.59543114e-07    3.8032e-10       0.2384%  
        P0_dux_x1mn2                1   7.65215452e-08    2.1761e-10       0.2844%  
        P0_uxd_x1mn2                1   7.64058291e-08    2.1433e-10       0.2805%  
        P0_scx_x1mn2                1   3.82398517e-09    1.7392e-11       0.4548%  
        P0_cxs_x1mn2                1   3.78136460e-09    1.4206e-11       0.3757%  
        P0_csx_x1pn2                1   4.42996933e-10    2.3526e-12       0.5311%  
        P0_sxc_x1pn2                1   4.42892917e-10    2.2614e-12       0.5106%  
        P0_udx_x1pn2                3   2.34266599e-10    2.2110e-12       0.9438%  
        P0_udx_x1pn2                2   2.35100013e-10    2.1746e-12       0.9249%  
        P0_dxu_x1pn2                3   2.42262208e-10    1.6029e-12       0.6616%  
        P0_dxu_x1pn2                2   2.38829412e-10    1.3735e-12       0.5751%  
        P0_dux_x1mn2                3   1.08982840e-10    5.4005e-13       0.4955%  
        P0_dux_x1mn2                2   1.09325331e-10    5.3128e-13       0.4860%  
        P0_uxd_x1mn2                3   1.08649086e-10    5.2194e-13       0.4804%  
        P0_uxd_x1mn2                2   1.07678356e-10    5.1162e-13       0.4751%  
        P0_cxs_x1mn2                3   5.05161962e-12    2.0609e-14       0.4080%  
        P0_cxs_x1mn2                2   5.02758484e-12    2.0026e-14       0.3983%  
        P0_scx_x1mn2                3   5.00961002e-12    1.9719e-14       0.3936%  
        P0_scx_x1mn2                2   4.99676831e-12    1.9629e-14       0.3928%  
        P0_sxc_x1pn2                2   5.88716829e-13    4.6035e-15       0.7820%  
        P0_csx_x1pn2                2   5.76249516e-13    3.2438e-15       0.5629%  
        P0_csx_x1pn2                3   5.73830051e-13    3.2152e-15       0.5603%  
        P0_sxc_x1pn2                3   5.73148124e-13    3.1691e-15       0.5529%  

Total ABS and 
Total: 
                      4.85674670e-07 +- 7.3353e-10  (1.5103e-01%)
                      2.08221868e-07 +- 1.0940e-09  (5.2543e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/run_m2500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.500000e+03 # mneu2
      1000024 2.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.082e-07 +- 1.1e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.080e-07 pb  +5.2% -6.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.080e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.1034340e-08   +9.4101919e-11  +5.1034340e-08   +4.8395480e-08   +5.3249490e-08   +5.1034340e-08   -4.1424191e-07   +5.1631059e-07   +5.1034340e-08   +5.0397199e-08   +5.1766257e-08   +4.9248771e-08   +4.8395480e-08   +5.0228989e-08   +5.2854393e-08   +5.2510460e-08   +5.3249490e-08   +5.1034340e-08   -1.2002371e-07   +2.2772439e-07   -3.2159635e-07   +5.2910366e-07   +6.6862476e-07   -2.0487312e-07   +6.4044859e-07   -2.2458012e-07   +1.1053338e-06   -3.1145910e-07   -7.0372463e-07   -8.5379744e-07   -1.0238355e-07   -3.0601785e-08   -1.9769969e-07   +4.0901852e-07   +4.8994746e-08   +4.1038627e-07   +3.7441509e-07   +4.6621075e-07   -6.5139815e-08   +6.3713110e-07   -1.0496511e-07   +1.8699599e-07   +3.9655499e-07   -2.2305494e-08   +1.2507514e-07   +6.5260006e-08   -6.3450067e-07   -2.0445999e-07   +1.2168100e-07   +4.9148798e-07   +4.4778909e-07   +1.5432767e-07   +1.5286628e-07   +1.1299342e-08   -1.4548926e-07   -1.5746439e-07   +3.6868941e-07   +3.6082226e-07   +7.9282247e-07   -3.9898531e-07   -3.2725738e-07   -4.9687440e-08   +8.3021220e-07   +3.6236366e-07   -3.0061619e-07   +1.7296446e-07   +3.7405601e-08   -7.9260337e-07   -7.9538186e-07   +1.0770721e-07   -5.7839669e-08   -4.2173789e-07   -5.4789708e-07   -8.4619580e-10   +5.2735270e-07   -6.4729617e-07   +3.0241698e-07   +4.9158623e-07   -1.8318094e-07   +5.3480459e-08   +3.4927296e-07   -9.0379249e-08   -2.2875768e-07   -8.0876733e-08   -1.5585730e-07   -4.0952447e-07   +3.1916676e-07   -7.9502108e-07   -3.1465574e-07   -1.8990707e-07   +2.2822649e-07   +2.1954353e-08   +1.3553419e-06   -7.8786006e-07   -1.2453846e-07   +3.8602325e-07   -2.3652590e-07   +3.1022470e-07   -2.5349986e-07   +7.2890294e-07   -1.0286622e-06   +1.5732034e-06   +2.4571079e-07   +1.2428042e-07   +7.5355398e-07   +3.7343460e-08   -2.4540393e-07   -8.9236186e-08   -1.1711916e-07   -3.1044427e-07   +3.1976892e-07   -2.4722294e-07   +5.6488980e-07   +2.9607826e-07   +3.3460069e-07   +1.0468637e-07   -6.7170412e-07   +5.5132733e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.1053762e-08   +5.4678222e-11  +4.1053762e-08   +3.5882199e-08   +4.7466737e-08   +4.1053762e-08   -3.4177671e-07   +4.2388424e-07   +4.1053762e-08   +4.1053762e-08   +4.1053762e-08   +3.5882199e-08   +3.5882199e-08   +3.5882199e-08   +4.7466737e-08   +4.7466737e-08   +4.7466737e-08   +4.1053762e-08   -1.0354678e-07   +1.8478852e-07   -2.6734119e-07   +4.3811044e-07   +5.4173788e-07   -1.6934620e-07   +5.2657791e-07   -1.9109495e-07   +9.0968253e-07   -2.6009935e-07   -5.7136988e-07   -7.0779645e-07   -8.3223079e-08   -2.2543159e-08   -1.6209344e-07   +3.4251304e-07   +4.0775323e-08   +3.3555607e-07   +3.0952930e-07   +3.8196759e-07   -4.8135255e-08   +5.3430296e-07   -8.5919386e-08   +1.5652701e-07   +3.3575288e-07   -1.9797968e-08   +9.8406987e-08   +5.4680750e-08   -5.2267661e-07   -1.7129560e-07   +9.7279504e-08   +3.8750598e-07   +3.6221409e-07   +1.1328242e-07   +1.2280119e-07   +6.8011960e-10   -1.2116655e-07   -1.3415389e-07   +3.0027296e-07   +3.0797867e-07   +6.5364998e-07   -3.2424282e-07   -2.6623359e-07   -3.0950830e-08   +6.7610968e-07   +2.9909276e-07   -2.4272264e-07   +1.4180331e-07   +2.9978730e-08   -6.4544043e-07   -6.5123415e-07   +9.2659143e-08   -4.8280786e-08   -3.4521030e-07   -4.5118427e-07   -9.6230331e-09   +4.2754396e-07   -5.1977273e-07   +2.5256333e-07   +4.1769564e-07   -1.5875621e-07   +4.3529489e-08   +2.8417878e-07   -7.2368487e-08   -1.9528909e-07   -6.2684724e-08   -1.2603236e-07   -3.4042766e-07   +2.5594393e-07   -6.5379398e-07   -2.6140273e-07   -1.5859246e-07   +1.7424080e-07   +1.9168979e-08   +1.1188752e-06   -6.4008560e-07   -1.0308758e-07   +3.1964710e-07   -1.9767962e-07   +2.4329733e-07   -2.1212512e-07   +5.9164197e-07   -8.5632673e-07   +1.3049330e-06   +1.9703843e-07   +9.9870067e-08   +6.2529253e-07   +2.9563645e-08   -1.9608377e-07   -7.3598854e-08   -1.0188776e-07   -2.6181907e-07   +2.6123154e-07   -2.0117796e-07   +4.6868767e-07   +2.4301517e-07   +2.6106585e-07   +8.2457235e-08   -5.5460912e-07   +4.4862060e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m2750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.3556e-08:5.6794e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3493e+01:1.2764e+01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.2294e-08:4.6627e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3801e+01:1.3055e+01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.750000e+03 # mneu2
      1000024 2.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   5.93700377e-11    8.3843e-10       1412.2125%  
        P0_dxu_x1pn2                1   -8.75287330e-10    8.0673e-10       -92.1672%  
        P0_uxd_x1mn2                1   2.48342675e-08    2.1242e-10       0.8554%  
        P0_dux_x1mn2                1   2.43018199e-08    2.0216e-10       0.8319%  
        P0_scx_x1mn2                1   9.76377478e-10    1.1072e-11       1.1339%  
        P0_cxs_x1mn2                1   9.93908912e-10    1.0883e-11       1.0950%  
        P0_sxc_x1pn2                1   -6.56042338e-11    1.8299e-12       -2.7893%  
        P0_csx_x1pn2                1   -6.23111843e-11    1.7443e-12       -2.7993%  
        P0_dxu_x1pn2                2   3.40691003e-12    1.7610e-12       51.6877%  
        P0_dxu_x1pn2                3   7.74310730e-12    1.7292e-12       22.3323%  
        P0_udx_x1pn2                3   6.02556483e-12    1.7128e-12       28.4263%  
        P0_udx_x1pn2                2   8.27971590e-12    1.6866e-12       20.3701%  
        P0_uxd_x1mn2                2   4.74992250e-11    4.7831e-13       1.0070%  
        P0_uxd_x1mn2                3   4.83409428e-11    4.6512e-13       0.9622%  
        P0_dux_x1mn2                2   4.74764647e-11    4.6518e-13       0.9798%  
        P0_dux_x1mn2                3   4.74796627e-11    4.6791e-13       0.9855%  
        P0_cxs_x1mn2                3   1.74418186e-12    2.9744e-14       1.7054%  
        P0_scx_x1mn2                2   1.71644206e-12    2.1100e-14       1.2293%  
        P0_scx_x1mn2                3   1.66823327e-12    2.1165e-14       1.2687%  
        P0_cxs_x1mn2                2   1.65875149e-12    2.1043e-14       1.2686%  
        P0_csx_x1pn2                3   -9.85279191e-14    3.8897e-15       -3.9478%  
        P0_sxc_x1pn2                3   -9.43641285e-14    3.2641e-15       -3.4590%  
        P0_csx_x1pn2                2   -9.44933054e-14    3.2291e-15       -3.4173%  
        P0_sxc_x1pn2                2   -9.40577992e-14    3.1936e-15       -3.3954%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   5.54007967e-08    5.5460e-10       1.0011%  
        P0_dxu_x1pn2                1   5.67310502e-08    4.7765e-10       0.8420%  
        P0_uxd_x1mn2                1   2.57478490e-08    1.9626e-10       0.7623%  
        P0_dux_x1mn2                1   2.51866396e-08    1.8746e-10       0.7443%  
        P0_scx_x1mn2                1   1.15826749e-09    8.2482e-12       0.7121%  
        P0_cxs_x1mn2                1   1.15930632e-09    8.1997e-12       0.7073%  
        P0_sxc_x1pn2                1   1.30276699e-10    1.2958e-12       0.9947%  
        P0_csx_x1pn2                1   1.27993715e-10    1.1671e-12       0.9118%  
        P0_dxu_x1pn2                2   1.19851448e-10    1.1123e-12       0.9281%  
        P0_dxu_x1pn2                3   1.17321095e-10    1.1005e-12       0.9380%  
        P0_udx_x1pn2                3   1.16038567e-10    1.0808e-12       0.9314%  
        P0_udx_x1pn2                2   1.17999416e-10    1.0046e-12       0.8513%  
        P0_uxd_x1mn2                2   4.97261183e-11    4.4869e-13       0.9023%  
        P0_uxd_x1mn2                3   5.00582628e-11    4.4018e-13       0.8793%  
        P0_dux_x1mn2                2   4.93387734e-11    4.3851e-13       0.8888%  
        P0_dux_x1mn2                3   4.95760519e-11    4.3656e-13       0.8806%  
        P0_cxs_x1mn2                3   2.06534033e-12    2.5667e-14       1.2428%  
        P0_scx_x1mn2                2   2.05186096e-12    1.6446e-14       0.8015%  
        P0_scx_x1mn2                3   2.04350025e-12    1.5994e-14       0.7827%  
        P0_cxs_x1mn2                2   2.04006293e-12    1.5622e-14       0.7658%  
        P0_csx_x1pn2                3   2.27654657e-13    3.0494e-15       1.3395%  
        P0_sxc_x1pn2                3   2.24512288e-13    2.2627e-15       1.0078%  
        P0_csx_x1pn2                2   2.20659031e-13    2.2334e-15       1.0121%  
        P0_sxc_x1pn2                2   2.24673904e-13    2.1587e-15       0.9608%  

Total ABS and 
Total: 
                      1.66321188e-07 +- 7.8073e-10  (4.6941e-01%)
                      5.03851989e-08 +- 1.2000e-09  (2.3817e+00%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/res_1.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   -5.35326197e-10    8.7547e-10       -163.5395%  
        P0_dxu_x1pn2                1   -3.43962815e-11    2.6301e-10       -764.6358%  
        P0_uxd_x1mn2                1   2.45167154e-08    6.3790e-11       0.2602%  
        P0_dux_x1mn2                1   2.45934041e-08    6.1584e-11       0.2504%  
        P0_scx_x1mn2                1   9.96520227e-10    6.2379e-12       0.6260%  
        P0_cxs_x1mn2                1   9.94605151e-10    6.1594e-12       0.6193%  
        P0_dxu_x1pn2                3   5.59568467e-12    1.4873e-12       26.5796%  
        P0_udx_x1pn2                2   5.28408351e-12    1.4415e-12       27.2791%  
        P0_udx_x1pn2                3   5.77952091e-12    1.1727e-12       20.2913%  
        P0_sxc_x1pn2                1   -6.49485809e-11    1.1214e-12       -1.7266%  
        P0_dxu_x1pn2                2   7.03911326e-12    1.1629e-12       16.5201%  
        P0_csx_x1pn2                1   -6.29064231e-11    1.0890e-12       -1.7312%  
        P0_dux_x1mn2                2   4.77956027e-11    2.6681e-13       0.5582%  
        P0_uxd_x1mn2                2   4.74862026e-11    2.6945e-13       0.5674%  
        P0_dux_x1mn2                3   4.77704181e-11    2.6185e-13       0.5481%  
        P0_uxd_x1mn2                3   4.77403259e-11    2.5483e-13       0.5338%  
        P0_scx_x1mn2                2   1.70774677e-12    1.2094e-14       0.7082%  
        P0_cxs_x1mn2                3   1.69235307e-12    1.2051e-14       0.7121%  
        P0_cxs_x1mn2                2   1.69405714e-12    1.2025e-14       0.7098%  
        P0_scx_x1mn2                3   1.69312684e-12    1.1996e-14       0.7085%  
        P0_csx_x1pn2                3   -9.76603317e-14    2.1689e-15       -2.2208%  
        P0_csx_x1pn2                2   -9.99647566e-14    2.0980e-15       -2.0987%  
        P0_sxc_x1pn2                3   -9.86269390e-14    2.0077e-15       -2.0357%  
        P0_sxc_x1pn2                2   -9.79543508e-14    1.9815e-15       -2.0229%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   2.36494653e-07    8.1651e-10       0.3453%  
        P0_dxu_x1pn2                1   6.62512064e-08    2.0751e-10       0.3132%  
        P0_uxd_x1mn2                1   2.55405115e-08    5.6941e-11       0.2229%  
        P0_dux_x1mn2                1   2.55238190e-08    5.5120e-11       0.2160%  
        P0_scx_x1mn2                1   1.15855657e-09    4.3567e-12       0.3760%  
        P0_cxs_x1mn2                1   1.15192063e-09    4.3172e-12       0.3748%  
        P0_dxu_x1pn2                3   1.21450821e-10    1.1377e-12       0.9368%  
        P0_udx_x1pn2                2   1.22199561e-10    1.0071e-12       0.8241%  
        P0_udx_x1pn2                3   1.18013214e-10    7.4282e-13       0.6294%  
        P0_sxc_x1pn2                1   1.30666167e-10    7.2134e-13       0.5520%  
        P0_dxu_x1pn2                2   1.22481045e-10    7.0403e-13       0.5748%  
        P0_csx_x1pn2                1   1.28540619e-10    6.8244e-13       0.5309%  
        P0_dux_x1mn2                2   4.96221005e-11    2.4708e-13       0.4979%  
        P0_uxd_x1mn2                2   4.96216375e-11    2.4638e-13       0.4965%  
        P0_dux_x1mn2                3   4.94908728e-11    2.4295e-13       0.4909%  
        P0_uxd_x1mn2                3   4.96537119e-11    2.3309e-13       0.4694%  
        P0_scx_x1mn2                2   2.04757072e-12    8.5703e-15       0.4186%  
        P0_cxs_x1mn2                3   2.03999902e-12    8.4327e-15       0.4134%  
        P0_cxs_x1mn2                2   2.04150955e-12    8.3947e-15       0.4112%  
        P0_scx_x1mn2                3   2.04973012e-12    8.2194e-15       0.4010%  
        P0_csx_x1pn2                3   2.28660893e-13    1.5033e-15       0.6574%  
        P0_csx_x1pn2                2   2.26222047e-13    1.4201e-15       0.6277%  
        P0_sxc_x1pn2                3   2.24847581e-13    1.3030e-15       0.5795%  
        P0_sxc_x1pn2                2   2.24420935e-13    1.2617e-15       0.5622%  

Total ABS and 
Total: 
                      3.57071490e-07 +- 8.4621e-10  (2.3699e-01%)
                      5.06245515e-08 +- 9.1846e-10  (1.8143e+00%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/res_2.txt <==


Cross section per integration channel:
        P0_uxd_x1mn2                1   2.45167154e-08    6.3790e-11       0.2602%  
        P0_dux_x1mn2                1   2.45934041e-08    6.1584e-11       0.2504%  
        P0_dxu_x1pn2                1   -1.91801249e-11    8.0937e-11       -421.9819%  
        P0_udx_x1pn2                1   -8.15103202e-11    4.3963e-11       -53.9350%  
        P0_scx_x1mn2                1   9.96520227e-10    6.2379e-12       0.6260%  
        P0_cxs_x1mn2                1   9.94605151e-10    6.1594e-12       0.6193%  
        P0_dxu_x1pn2                3   5.59568467e-12    1.4873e-12       26.5796%  
        P0_udx_x1pn2                2   5.28408351e-12    1.4415e-12       27.2791%  
        P0_udx_x1pn2                3   5.77952091e-12    1.1727e-12       20.2913%  
        P0_sxc_x1pn2                1   -6.49485809e-11    1.1214e-12       -1.7266%  
        P0_dxu_x1pn2                2   7.03911326e-12    1.1629e-12       16.5201%  
        P0_csx_x1pn2                1   -6.29064231e-11    1.0890e-12       -1.7312%  
        P0_dux_x1mn2                2   4.77956027e-11    2.6681e-13       0.5582%  
        P0_uxd_x1mn2                2   4.74862026e-11    2.6945e-13       0.5674%  
        P0_dux_x1mn2                3   4.77704181e-11    2.6185e-13       0.5481%  
        P0_uxd_x1mn2                3   4.77403259e-11    2.5483e-13       0.5338%  
        P0_scx_x1mn2                2   1.70774677e-12    1.2094e-14       0.7082%  
        P0_cxs_x1mn2                3   1.69235307e-12    1.2051e-14       0.7121%  
        P0_cxs_x1mn2                2   1.69405714e-12    1.2025e-14       0.7098%  
        P0_scx_x1mn2                3   1.69312684e-12    1.1996e-14       0.7085%  
        P0_csx_x1pn2                3   -9.76603317e-14    2.1689e-15       -2.2208%  
        P0_csx_x1pn2                2   -9.99647566e-14    2.0980e-15       -2.0987%  
        P0_sxc_x1pn2                3   -9.86269390e-14    2.0077e-15       -2.0357%  
        P0_sxc_x1pn2                2   -9.79543508e-14    1.9815e-15       -2.0229%  


ABS cross section per integration channel:
        P0_uxd_x1mn2                1   2.55405115e-08    5.6941e-11       0.2229%  
        P0_dux_x1mn2                1   2.55238190e-08    5.5120e-11       0.2160%  
        P0_dxu_x1pn2                1   5.95913041e-08    4.7150e-11       0.0791%  
        P0_udx_x1pn2                1   5.54509262e-08    2.6363e-11       0.0475%  
        P0_scx_x1mn2                1   1.15855657e-09    4.3567e-12       0.3760%  
        P0_cxs_x1mn2                1   1.15192063e-09    4.3172e-12       0.3748%  
        P0_dxu_x1pn2                3   1.21450821e-10    1.1377e-12       0.9368%  
        P0_udx_x1pn2                2   1.22199561e-10    1.0071e-12       0.8241%  
        P0_udx_x1pn2                3   1.18013214e-10    7.4282e-13       0.6294%  
        P0_sxc_x1pn2                1   1.30666167e-10    7.2134e-13       0.5520%  
        P0_dxu_x1pn2                2   1.22481045e-10    7.0403e-13       0.5748%  
        P0_csx_x1pn2                1   1.28540619e-10    6.8244e-13       0.5309%  
        P0_dux_x1mn2                2   4.96221005e-11    2.4708e-13       0.4979%  
        P0_uxd_x1mn2                2   4.96216375e-11    2.4638e-13       0.4965%  
        P0_dux_x1mn2                3   4.94908728e-11    2.4295e-13       0.4909%  
        P0_uxd_x1mn2                3   4.96537119e-11    2.3309e-13       0.4694%  
        P0_scx_x1mn2                2   2.04757072e-12    8.5703e-15       0.4186%  
        P0_cxs_x1mn2                3   2.03999902e-12    8.4327e-15       0.4134%  
        P0_cxs_x1mn2                2   2.04150955e-12    8.3947e-15       0.4112%  
        P0_scx_x1mn2                3   2.04973012e-12    8.2194e-15       0.4010%  
        P0_csx_x1pn2                3   2.28660893e-13    1.5033e-15       0.6574%  
        P0_csx_x1pn2                2   2.26222047e-13    1.4201e-15       0.6277%  
        P0_sxc_x1pn2                3   2.24847581e-13    1.3030e-15       0.5795%  
        P0_sxc_x1pn2                2   2.24420935e-13    1.2617e-15       0.5622%  

Total ABS and 
Total: 
                      1.69367861e-07 +- 9.6129e-11  (5.6757e-02%)
                      5.10935835e-08 +- 1.2819e-10  (2.5089e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/run_m2750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 2.750000e+03 # mneu2
      1000024 2.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m2750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.109e-08 +- 1.3e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.103e-08 pb  +4.3% -5.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.103e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.7777227e-08   +5.6349480e-11  +1.7777227e-08   +1.7150418e-08   +1.8245116e-08   +1.7777227e-08   -1.9876661e-07   +2.3432107e-07   +1.7777227e-08   +1.7600294e-08   +1.7980274e-08   +1.7407226e-08   +1.7150418e-08   +1.7701940e-08   +1.8156085e-08   +1.8078505e-08   +1.8245116e-08   +1.7777227e-08   -7.2540021e-08   +9.4203226e-08   -1.6039102e-07   +2.4907577e-07   +2.8294368e-07   -1.0096171e-07   +2.9329150e-07   -1.2574436e-07   +5.0933941e-07   -1.5869718e-07   -3.0772497e-07   -4.1572186e-07   -4.9058472e-08   -9.9109570e-09   -9.3616643e-08   +2.0416649e-07   +1.7760761e-08   +1.8037347e-07   +1.7556236e-07   +2.0941780e-07   -1.6919689e-08   +3.2328605e-07   -4.9751891e-08   +9.3203999e-08   +2.0817635e-07   -1.7179213e-08   +3.9549482e-08   +2.8879583e-08   -2.9936444e-07   -1.0466346e-07   +4.6014727e-08   +1.7657428e-07   +1.8699511e-07   +3.1161618e-08   +5.8435258e-08   -2.2509865e-08   -7.6135553e-08   -8.8853094e-08   +1.6073498e-07   +1.9631920e-07   +3.7017553e-07   -1.7628691e-07   -1.4518813e-07   +3.2374821e-09   +3.6454493e-07   +1.7052815e-07   -1.3061452e-07   +7.5228974e-08   +1.1883272e-08   -3.5187087e-07   -3.6370466e-07   +5.6595210e-08   -3.0341284e-08   -1.9490291e-07   -2.5829916e-07   -3.0734848e-08   +2.2426035e-07   -2.6780632e-07   +1.4843677e-07   +2.6382103e-07   -1.0982406e-07   +2.1101851e-08   +1.4879299e-07   -4.0817229e-08   -1.3209519e-07   -2.9369475e-08   -6.9647756e-08   -2.0270576e-07   +1.2402650e-07   -3.7279021e-07   -1.5558686e-07   -9.8079457e-08   +6.3075193e-08   +9.0699628e-09   +6.3447685e-07   -3.4521230e-07   -6.1511620e-08   +1.8159181e-07   -1.2054081e-07   +1.0700602e-07   -1.3034541e-07   +3.1129032e-07   -5.0926030e-07   +7.5830989e-07   +9.4968339e-08   +4.7122155e-08   +3.6081222e-07   +1.0419463e-08   -1.0175143e-07   -4.5425371e-08   -7.3847700e-08   -1.6499014e-07   +1.4033469e-07   -1.0914221e-07   +2.6797069e-07   +1.3237914e-07   +1.1018795e-07   +3.6226806e-08   -3.2142111e-07   +2.3585642e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.4982432e-08   +2.3626724e-11  +1.4982432e-08   +1.3350718e-08   +1.6930642e-08   +1.4982432e-08   -1.5961441e-07   +1.8957927e-07   +1.4982432e-08   +1.4982432e-08   +1.4982432e-08   +1.3350718e-08   +1.3350718e-08   +1.3350718e-08   +1.6930642e-08   +1.6930642e-08   +1.6930642e-08   +1.4982432e-08   -5.9413673e-08   +7.5465931e-08   -1.2917419e-07   +2.0388712e-07   +2.2550621e-07   -8.1074961e-08   +2.3734604e-07   -1.0316858e-07   +4.1123283e-07   -1.2810615e-07   -2.4316057e-07   -3.3652831e-07   -3.8283129e-08   -5.2630266e-09   -7.4140148e-08   +1.6890789e-07   +1.5774498e-08   +1.4568146e-07   +1.4337120e-07   +1.6904258e-07   -1.0430024e-08   +2.6742458e-07   -3.9233061e-08   +7.7442496e-08   +1.7359237e-07   -1.3592016e-08   +3.0773988e-08   +2.5144253e-08   -2.4055992e-07   -8.4728090e-08   +3.6934207e-08   +1.3480183e-07   +1.4856133e-07   +1.8919751e-08   +4.6684170e-08   -2.1280622e-08   -6.1169678e-08   -7.2718881e-08   +1.2960432e-07   +1.6490704e-07   +2.9981644e-07   -1.3875251e-07   -1.1405333e-07   +8.1511008e-09   +2.9109441e-07   +1.3892761e-07   -1.0221626e-07   +6.1715290e-08   +1.0036147e-08   -2.7855367e-07   -2.9026337e-07   +4.9092760e-08   -2.3740630e-08   -1.5545673e-07   -2.0721814e-07   -2.7559907e-08   +1.7779852e-07   -2.0844440e-07   +1.2170625e-07   +2.1993167e-07   -9.0486298e-08   +1.7663335e-08   +1.1828529e-07   -3.0890991e-08   -1.0892945e-07   -2.0918716e-08   -5.3344298e-08   -1.6363002e-07   +9.6986018e-08   -2.9899273e-07   -1.2475775e-07   -7.8785164e-08   +4.4981424e-08   +8.5658759e-09   +5.1428940e-07   -2.7243668e-07   -4.8215701e-08   +1.4822470e-07   -9.7404439e-08   +8.1313289e-08   -1.0530521e-07   +2.4804103e-07   -4.1250337e-07   +6.1732630e-07   +7.4721886e-08   +3.7285096e-08   +2.9458676e-07   +8.7448353e-09   -7.7648739e-08   -3.5977155e-08   -6.0651929e-08   -1.3448999e-07   +1.1275680e-07   -8.5043538e-08   +2.1863651e-07   +1.0761676e-07   +8.3038241e-08   +2.7890539e-08   -2.5882121e-07   +1.8769223e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m3000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.5435e-08:2.5775e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.8028e+01:1.7053e+01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.2016e-08:2.0854e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.7247e+01:1.6315e+01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 3.000000e+03 # mneu2
      1000024 3.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/res_0.txt <==


Cross section per integration channel:
        P0_dxu_x1pn2                1   1.35875527e-10    3.7820e-10       278.3408%  
        P0_udx_x1pn2                1   3.78562680e-10    3.0453e-10       80.4450%  
        P0_dux_x1mn2                1   8.32047544e-09    7.5519e-11       0.9076%  
        P0_uxd_x1mn2                1   8.47913014e-09    7.1300e-11       0.8409%  
        P0_scx_x1mn2                1   2.68425259e-10    3.5154e-12       1.3096%  
        P0_cxs_x1mn2                1   2.73561080e-10    3.4244e-12       1.2518%  
        P0_dxu_x1pn2                2   5.97280034e-12    9.2025e-13       15.4074%  
        P0_udx_x1pn2                3   7.81673021e-12    9.4603e-13       12.1026%  
        P0_udx_x1pn2                2   4.90772937e-12    8.7175e-13       17.7628%  
        P0_dxu_x1pn2                3   7.42558621e-12    8.4376e-13       11.3628%  
        P0_csx_x1pn2                1   -1.23214334e-11    5.6520e-13       -4.5872%  
        P0_sxc_x1pn2                1   -1.25755533e-11    5.2362e-13       -4.1638%  
        P0_dux_x1mn2                3   2.21871222e-11    2.2429e-13       1.0109%  
        P0_uxd_x1mn2                3   2.21028324e-11    2.1776e-13       0.9852%  
        P0_uxd_x1mn2                2   2.25367799e-11    2.1592e-13       0.9581%  
        P0_dux_x1mn2                2   2.23212932e-11    2.1329e-13       0.9555%  
        P0_scx_x1mn2                3   6.04702552e-13    8.6591e-15       1.4320%  
        P0_cxs_x1mn2                2   5.90754883e-13    8.7354e-15       1.4787%  
        P0_scx_x1mn2                2   6.09497998e-13    8.4921e-15       1.3933%  
        P0_cxs_x1mn2                3   5.91360058e-13    8.5061e-15       1.4384%  
        P0_sxc_x1pn2                2   -2.37645008e-14    1.3178e-15       -5.5452%  
        P0_csx_x1pn2                3   -2.44192975e-14    1.2703e-15       -5.2022%  
        P0_sxc_x1pn2                3   -2.38987209e-14    1.2665e-15       -5.2995%  
        P0_csx_x1pn2                2   -2.28576719e-14    1.2720e-15       -5.5648%  


ABS cross section per integration channel:
        P0_dxu_x1pn2                1   2.20138245e-08    2.7736e-10       1.2599%  
        P0_udx_x1pn2                1   2.18623099e-08    1.7044e-10       0.7796%  
        P0_dux_x1mn2                1   8.70098694e-09    6.9141e-11       0.7946%  
        P0_uxd_x1mn2                1   8.74238188e-09    6.6542e-11       0.7611%  
        P0_scx_x1mn2                1   3.33886116e-10    2.6327e-12       0.7885%  
        P0_cxs_x1mn2                1   3.37153660e-10    2.5111e-12       0.7448%  
        P0_dxu_x1pn2                2   1.09330924e-10    6.5040e-13       0.5949%  
        P0_udx_x1pn2                3   6.27093843e-11    6.2562e-13       0.9976%  
        P0_udx_x1pn2                2   6.07425954e-11    5.2978e-13       0.8722%  
        P0_dxu_x1pn2                3   6.02503860e-11    4.7963e-13       0.7961%  
        P0_csx_x1pn2                1   3.61944265e-11    4.0683e-13       1.1240%  
        P0_sxc_x1pn2                1   3.58506132e-11    3.5112e-13       0.9794%  
        P0_dux_x1mn2                3   2.30739175e-11    2.1207e-13       0.9191%  
        P0_uxd_x1mn2                3   2.30076825e-11    2.0363e-13       0.8850%  
        P0_uxd_x1mn2                2   2.34345071e-11    2.0177e-13       0.8610%  
        P0_dux_x1mn2                2   2.32515450e-11    1.9890e-13       0.8554%  
        P0_scx_x1mn2                3   7.90011290e-13    6.3206e-15       0.8001%  
        P0_cxs_x1mn2                2   7.88895355e-13    6.1869e-15       0.7843%  
        P0_scx_x1mn2                2   7.85116119e-13    6.1727e-15       0.7862%  
        P0_cxs_x1mn2                3   7.76629396e-13    6.0962e-15       0.7850%  
        P0_sxc_x1pn2                2   8.45073699e-14    9.1032e-16       1.0772%  
        P0_csx_x1pn2                3   8.29314520e-14    8.8668e-16       1.0692%  
        P0_sxc_x1pn2                3   8.35471242e-14    8.6625e-16       1.0368%  
        P0_csx_x1pn2                2   8.30255831e-14    8.6051e-16       1.0364%  

Total ABS and 
Total: 
                      6.24518636e-08 +- 3.3941e-10  (5.4348e-01%)
                      1.79487054e-08 +- 4.9658e-10  (2.7666e+00%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/res_1.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   1.03330514e-10    6.6981e-11       64.8220%  
        P0_dxu_x1pn2                1   1.18723674e-10    5.7093e-11       48.0892%  
        P0_uxd_x1mn2                1   8.46716953e-09    2.3564e-11       0.2783%  
        P0_dux_x1mn2                1   8.44902756e-09    2.1733e-11       0.2572%  
        P0_scx_x1mn2                1   2.73823186e-10    2.0275e-12       0.7404%  
        P0_cxs_x1mn2                1   2.76518057e-10    2.0186e-12       0.7300%  
        P0_udx_x1pn2                3   5.15653576e-12    6.5654e-13       12.7322%  
        P0_udx_x1pn2                2   5.83893805e-12    5.4089e-13       9.2634%  
        P0_dxu_x1pn2                3   6.29223128e-12    5.3644e-13       8.5255%  
        P0_sxc_x1pn2                1   -1.27390574e-11    3.2780e-13       -2.5732%  
        P0_csx_x1pn2                1   -1.27014715e-11    3.2950e-13       -2.5942%  
        P0_dxu_x1pn2                2   6.55583267e-12    2.9607e-13       4.5162%  
        P0_dux_x1mn2                3   2.20185272e-11    1.2651e-13       0.5745%  
        P0_uxd_x1mn2                2   2.21207746e-11    1.2472e-13       0.5638%  
        P0_dux_x1mn2                2   2.20987171e-11    1.2304e-13       0.5568%  
        P0_uxd_x1mn2                3   2.22309924e-11    1.1984e-13       0.5391%  
        P0_scx_x1mn2                2   5.92995934e-13    5.2460e-15       0.8847%  
        P0_scx_x1mn2                3   5.94885406e-13    5.0875e-15       0.8552%  
        P0_cxs_x1mn2                2   5.91231765e-13    5.1030e-15       0.8631%  
        P0_cxs_x1mn2                3   6.01358557e-13    5.0499e-15       0.8397%  
        P0_sxc_x1pn2                3   -2.41400554e-14    8.1025e-16       -3.3564%  
        P0_sxc_x1pn2                2   -2.33636041e-14    7.9917e-16       -3.4206%  
        P0_csx_x1pn2                2   -2.28916574e-14    8.0110e-16       -3.4995%  
        P0_csx_x1pn2                3   -2.37722236e-14    7.7093e-16       -3.2430%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   2.23989938e-08    3.6315e-11       0.1621%  
        P0_dxu_x1pn2                1   2.19623370e-08    2.8387e-11       0.1293%  
        P0_uxd_x1mn2                1   8.83652418e-09    2.1135e-11       0.2392%  
        P0_dux_x1mn2                1   8.79673491e-09    1.9541e-11       0.2221%  
        P0_scx_x1mn2                1   3.37604946e-10    1.3721e-12       0.4064%  
        P0_cxs_x1mn2                1   3.40279715e-10    1.3523e-12       0.3974%  
        P0_udx_x1pn2                3   6.71053449e-11    4.1596e-13       0.6199%  
        P0_udx_x1pn2                2   6.08310081e-11    2.8740e-13       0.4725%  
        P0_dxu_x1pn2                3   6.09286536e-11    2.7904e-13       0.4580%  
        P0_sxc_x1pn2                1   3.58726644e-11    2.0707e-13       0.5772%  
        P0_csx_x1pn2                1   3.63146089e-11    2.0579e-13       0.5667%  
        P0_dxu_x1pn2                2   6.05934802e-11    1.7911e-13       0.2956%  
        P0_dux_x1mn2                3   2.29961700e-11    1.1623e-13       0.5054%  
        P0_uxd_x1mn2                2   2.31399908e-11    1.1367e-13       0.4912%  
        P0_dux_x1mn2                2   2.31260168e-11    1.1173e-13       0.4832%  
        P0_uxd_x1mn2                3   2.30629065e-11    1.1058e-13       0.4795%  
        P0_scx_x1mn2                2   7.87713148e-13    3.4880e-15       0.4428%  
        P0_scx_x1mn2                3   7.78497416e-13    3.3833e-15       0.4346%  
        P0_cxs_x1mn2                2   7.78895590e-13    3.3699e-15       0.4326%  
        P0_cxs_x1mn2                3   7.81237973e-13    3.3597e-15       0.4300%  
        P0_sxc_x1pn2                3   8.26432785e-14    5.4009e-16       0.6535%  
        P0_sxc_x1pn2                2   8.30311078e-14    5.2251e-16       0.6293%  
        P0_csx_x1pn2                2   8.37938626e-14    5.1971e-16       0.6202%  
        P0_csx_x1pn2                3   8.27921606e-14    4.8450e-16       0.5852%  

Total ABS and 
Total: 
                      6.30899040e-08 +- 5.4382e-11  (8.6198e-02%)
                      1.77777508e-08 +- 9.3719e-11  (5.2717e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/run_m3000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 3.000000e+03 # mneu2
      1000024 3.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m3000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.778e-08 +- 9.4e-11 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.778e-08 pb  +2.6% -3.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.778e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +4.5873960e-02   +5.9165878e-05  +4.5873960e-02   +4.4854929e-02   +4.6890504e-02   +4.5873960e-02   +4.4723027e-02   +4.7024893e-02   +4.5873960e-02   +4.5406315e-02   +4.6427346e-02   +4.5462623e-02   +4.4854929e-02   +4.6181730e-02   +4.6504483e-02   +4.6178259e-02   +4.6890504e-02   +4.5873960e-02   +4.4420613e-02   +4.5112784e-02   +4.6105739e-02   +4.6797381e-02   +4.8469199e-02   +4.3868939e-02   +4.6359979e-02   +4.4726618e-02   +4.7230504e-02   +4.7342822e-02   +4.4771767e-02   +4.5465138e-02   +4.7067147e-02   +4.6533859e-02   +4.5022419e-02   +4.6816933e-02   +4.5411027e-02   +4.5094095e-02   +4.4971560e-02   +4.7299892e-02   +4.7317030e-02   +4.6234141e-02   +4.7744541e-02   +4.8419581e-02   +4.5802931e-02   +4.6672203e-02   +4.5997706e-02   +4.5875062e-02   +4.4566595e-02   +4.5743883e-02   +4.7541348e-02   +4.7397729e-02   +4.6358640e-02   +4.6817688e-02   +4.7725223e-02   +4.5035810e-02   +4.5217265e-02   +4.5445017e-02   +4.5800412e-02   +4.5729119e-02   +4.5486590e-02   +4.4930089e-02   +4.5904081e-02   +4.5436395e-02   +4.6041143e-02   +4.4630247e-02   +4.4091116e-02   +4.5832245e-02   +4.5475106e-02   +4.5095579e-02   +4.4464152e-02   +4.6301902e-02   +4.7166961e-02   +4.6875669e-02   +4.6636563e-02   +4.4667274e-02   +4.4673095e-02   +4.4279737e-02   +4.5193933e-02   +4.5630377e-02   +4.5450937e-02   +4.5058151e-02   +4.7417417e-02   +4.2559639e-02   +4.7210641e-02   +4.6314016e-02   +4.5905749e-02   +4.6130766e-02   +4.7242457e-02   +4.6771521e-02   +4.5864184e-02   +4.5475584e-02   +4.6291132e-02   +4.6893667e-02   +4.5208777e-02   +4.5790570e-02   +4.6671974e-02   +4.6120044e-02   +4.5831567e-02   +4.6867653e-02   +4.6161051e-02   +4.6815629e-02   +4.3178161e-02   +4.7307800e-02   +4.5367351e-02   +4.5022955e-02   +4.5239430e-02   +4.4549866e-02   +4.5094440e-02   +4.6958955e-02   +4.5704863e-02   +4.7158653e-02   +4.5665023e-02   +4.6026979e-02   +4.3710209e-02   +4.5595172e-02   +4.8151594e-02   +4.6025677e-02   +4.4796516e-02   +4.2965801e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.9734674e-02   +2.3560016e-05  +3.9734674e-02   +3.7484816e-02   +4.2221811e-02   +3.9734674e-02   +3.8741368e-02   +4.0727981e-02   +3.9734674e-02   +3.9734674e-02   +3.9734674e-02   +3.7484816e-02   +3.7484816e-02   +3.7484816e-02   +4.2221811e-02   +4.2221811e-02   +4.2221811e-02   +3.9734674e-02   +3.8508776e-02   +3.9064031e-02   +3.9937754e-02   +4.0510759e-02   +4.1989304e-02   +3.8019193e-02   +4.0128609e-02   +3.8727159e-02   +4.0890578e-02   +4.1020641e-02   +3.8797336e-02   +3.9406217e-02   +4.0781642e-02   +4.0306465e-02   +3.9004511e-02   +4.0561492e-02   +3.9343205e-02   +3.9069080e-02   +3.8945827e-02   +4.0954241e-02   +4.0993885e-02   +4.0043136e-02   +4.1379832e-02   +4.1938537e-02   +3.9661415e-02   +4.0429225e-02   +3.9842660e-02   +3.9722749e-02   +3.8617583e-02   +3.9625157e-02   +4.1160247e-02   +4.1017169e-02   +4.0131395e-02   +4.0551645e-02   +4.1332188e-02   +3.8995649e-02   +3.9178093e-02   +3.9376597e-02   +3.9686706e-02   +3.9596061e-02   +3.9393935e-02   +3.8932315e-02   +3.9767054e-02   +3.9371846e-02   +3.9846311e-02   +3.8680546e-02   +3.8202811e-02   +3.9690695e-02   +3.9367676e-02   +3.9073818e-02   +3.8522730e-02   +4.0105846e-02   +4.0860974e-02   +4.0616217e-02   +4.0406859e-02   +3.8694501e-02   +3.8681293e-02   +3.8367888e-02   +3.9133333e-02   +3.9506855e-02   +3.9372243e-02   +3.9018289e-02   +4.1076800e-02   +3.6867438e-02   +4.0887835e-02   +4.0121557e-02   +3.9779497e-02   +3.9966630e-02   +4.0893912e-02   +4.0539214e-02   +3.9745879e-02   +3.9394512e-02   +4.0094237e-02   +4.0611389e-02   +3.9128078e-02   +3.9662624e-02   +4.0441262e-02   +3.9940765e-02   +3.9711015e-02   +4.0567014e-02   +3.9979185e-02   +4.0499758e-02   +3.7424712e-02   +4.0954125e-02   +3.9276469e-02   +3.8990112e-02   +3.9156659e-02   +3.8571801e-02   +3.9096768e-02   +4.0672817e-02   +3.9583709e-02   +4.0841265e-02   +3.9547425e-02   +3.9909937e-02   +3.7867859e-02   +3.9485285e-02   +4.1710703e-02   +3.9857202e-02   +3.8810993e-02   +3.7218062e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.0251e-02:5.1727e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.7132e-02:3.5125e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.3736e-02:4.6444e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.5234e-02:8.6437e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 5.000000e+02 # mneu2
      1000024 5.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   1.57415697e-02    1.1460e-04       0.7280%  
        P0_dxu_x1pn2                1   1.58466369e-02    1.0949e-04       0.6909%  
        P0_dux_x1mn2                1   6.42145850e-03    5.0903e-05       0.7927%  
        P0_uxd_x1mn2                1   6.41559579e-03    4.6003e-05       0.7170%  
        P0_cxs_x1mn2                1   4.34178460e-04    4.5706e-06       1.0527%  
        P0_scx_x1mn2                1   4.45729917e-04    4.4416e-06       0.9965%  
        P0_csx_x1pn2                1   2.69634050e-04    3.4256e-06       1.2704%  
        P0_sxc_x1pn2                1   2.74665675e-04    3.3639e-06       1.2247%  
        P0_udx_x1pn2                2   1.48757895e-07    1.3972e-09       0.9393%  
        P0_udx_x1pn2                3   1.48259001e-07    1.2974e-09       0.8751%  
        P0_dxu_x1pn2                2   1.45815062e-07    1.2783e-09       0.8766%  
        P0_dxu_x1pn2                3   1.46591785e-07    1.2660e-09       0.8636%  
        P0_dux_x1mn2                2   5.42799296e-08    4.6580e-10       0.8582%  
        P0_uxd_x1mn2                3   5.36806702e-08    4.4884e-10       0.8361%  
        P0_uxd_x1mn2                2   5.42962302e-08    4.4586e-10       0.8212%  
        P0_dux_x1mn2                3   5.45738109e-08    4.3213e-10       0.7918%  
        P0_cxs_x1mn2                3   3.02511192e-09    3.4320e-11       1.1345%  
        P0_scx_x1mn2                2   3.01596342e-09    3.3571e-11       1.1131%  
        P0_scx_x1mn2                3   3.02770968e-09    3.3519e-11       1.1071%  
        P0_cxs_x1mn2                2   3.04896678e-09    3.3226e-11       1.0898%  
        P0_sxc_x1pn2                2   1.48105337e-09    2.1189e-11       1.4307%  
        P0_csx_x1pn2                3   1.45060606e-09    2.1483e-11       1.4810%  
        P0_sxc_x1pn2                3   1.48951502e-09    2.0976e-11       1.4082%  
        P0_csx_x1pn2                2   1.46656044e-09    2.0822e-11       1.4198%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   1.64027225e-02    1.0077e-04       0.6144%  
        P0_dxu_x1pn2                1   1.64228797e-02    9.7098e-05       0.5912%  
        P0_dux_x1mn2                1   6.72232894e-03    4.5091e-05       0.6708%  
        P0_uxd_x1mn2                1   6.69008080e-03    3.9911e-05       0.5966%  
        P0_cxs_x1mn2                1   5.06371604e-04    3.4165e-06       0.6747%  
        P0_scx_x1mn2                1   5.09081516e-04    3.3971e-06       0.6673%  
        P0_csx_x1pn2                1   3.39829597e-04    2.4129e-06       0.7100%  
        P0_sxc_x1pn2                1   3.42970797e-04    2.3609e-06       0.6884%  
        P0_udx_x1pn2                2   1.56925693e-07    1.2636e-09       0.8052%  
        P0_udx_x1pn2                3   1.55919908e-07    1.1517e-09       0.7386%  
        P0_dxu_x1pn2                2   1.52551625e-07    1.1516e-09       0.7549%  
        P0_dxu_x1pn2                3   1.53532620e-07    1.1410e-09       0.7431%  
        P0_dux_x1mn2                2   5.63238964e-08    4.3104e-10       0.7653%  
        P0_uxd_x1mn2                3   5.58386087e-08    4.0906e-10       0.7326%  
        P0_uxd_x1mn2                2   5.63724605e-08    4.0724e-10       0.7224%  
        P0_dux_x1mn2                3   5.64161159e-08    3.9645e-10       0.7027%  
        P0_cxs_x1mn2                3   3.44979688e-09    2.8014e-11       0.8120%  
        P0_scx_x1mn2                2   3.42454585e-09    2.7832e-11       0.8127%  
        P0_scx_x1mn2                3   3.43775220e-09    2.7586e-11       0.8025%  
        P0_cxs_x1mn2                2   3.44061966e-09    2.7528e-11       0.8001%  
        P0_sxc_x1pn2                2   1.92006049e-09    1.5655e-11       0.8153%  
        P0_csx_x1pn2                3   1.91987762e-09    1.5604e-11       0.8128%  
        P0_sxc_x1pn2                3   1.91852045e-09    1.5465e-11       0.8061%  
        P0_csx_x1pn2                2   1.90985114e-09    1.5198e-11       0.7958%  

Total ABS and 
Total: 
                      4.79371307e-02 +- 1.5246e-04  (3.1804e-01%)
                      4.58502933e-02 +- 1.7290e-04  (3.7709e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/res_1.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   1.58635760e-02    6.5718e-05       0.4143%  
        P0_dxu_x1pn2                1   1.58674136e-02    6.4884e-05       0.4089%  
        P0_dux_x1mn2                1   6.39160417e-03    2.9151e-05       0.4561%  
        P0_uxd_x1mn2                1   6.34469122e-03    2.9073e-05       0.4582%  
        P0_scx_x1mn2                1   4.35742217e-04    2.7214e-06       0.6245%  
        P0_cxs_x1mn2                1   4.33140237e-04    2.7285e-06       0.6299%  
        P0_sxc_x1pn2                1   2.70289347e-04    2.0572e-06       0.7611%  
        P0_csx_x1pn2                1   2.70612812e-04    2.0255e-06       0.7485%  
        P0_dxu_x1pn2                3   1.45467472e-07    1.0090e-09       0.6936%  
        P0_udx_x1pn2                2   1.48208836e-07    7.5127e-10       0.5069%  
        P0_dxu_x1pn2                2   1.47462408e-07    6.9419e-10       0.4708%  
        P0_udx_x1pn2                3   1.46964939e-07    6.8767e-10       0.4679%  
        P0_dux_x1mn2                3   5.42780517e-08    2.6364e-10       0.4857%  
        P0_uxd_x1mn2                2   5.40784108e-08    2.5407e-10       0.4698%  
        P0_dux_x1mn2                2   5.42459231e-08    2.4869e-10       0.4585%  
        P0_uxd_x1mn2                3   5.39303069e-08    2.4533e-10       0.4549%  
        P0_cxs_x1mn2                2   3.04048517e-09    2.1905e-11       0.7205%  
        P0_scx_x1mn2                2   3.04422667e-09    2.0019e-11       0.6576%  
        P0_cxs_x1mn2                3   3.03639651e-09    1.9653e-11       0.6472%  
        P0_scx_x1mn2                3   3.07218035e-09    1.9516e-11       0.6352%  
        P0_sxc_x1pn2                2   1.46034484e-09    1.3680e-11       0.9368%  
        P0_csx_x1pn2                3   1.47002841e-09    1.3525e-11       0.9201%  
        P0_sxc_x1pn2                3   1.47799109e-09    1.2998e-11       0.8794%  
        P0_csx_x1pn2                2   1.47066423e-09    1.2990e-11       0.8833%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   1.65369281e-02    5.5326e-05       0.3346%  
        P0_dxu_x1pn2                1   1.65401669e-02    5.4357e-05       0.3286%  
        P0_dux_x1mn2                1   6.71028659e-03    2.4705e-05       0.3682%  
        P0_uxd_x1mn2                1   6.67377650e-03    2.4314e-05       0.3643%  
        P0_scx_x1mn2                1   5.05998383e-04    1.9053e-06       0.3766%  
        P0_cxs_x1mn2                1   5.05243562e-04    1.8905e-06       0.3742%  
        P0_sxc_x1pn2                1   3.39702065e-04    1.3450e-06       0.3959%  
        P0_csx_x1pn2                1   3.39277505e-04    1.3071e-06       0.3853%  
        P0_dxu_x1pn2                3   1.54729894e-07    9.0916e-10       0.5876%  
        P0_udx_x1pn2                2   1.56786358e-07    6.4383e-10       0.4106%  
        P0_dxu_x1pn2                2   1.55336323e-07    5.8591e-10       0.3772%  
        P0_udx_x1pn2                3   1.54815538e-07    5.8095e-10       0.3753%  
        P0_dux_x1mn2                3   5.68715393e-08    2.3013e-10       0.4046%  
        P0_uxd_x1mn2                2   5.66269989e-08    2.2061e-10       0.3896%  
        P0_dux_x1mn2                2   5.65823697e-08    2.1690e-10       0.3833%  
        P0_uxd_x1mn2                3   5.62377584e-08    2.1355e-10       0.3797%  
        P0_cxs_x1mn2                2   3.46802429e-09    1.7641e-11       0.5087%  
        P0_scx_x1mn2                2   3.46208855e-09    1.5660e-11       0.4523%  
        P0_cxs_x1mn2                3   3.45005606e-09    1.5258e-11       0.4423%  
        P0_scx_x1mn2                3   3.48428084e-09    1.5051e-11       0.4320%  
        P0_sxc_x1pn2                2   1.92543435e-09    9.7507e-12       0.5064%  
        P0_csx_x1pn2                3   1.93173292e-09    9.5818e-12       0.4960%  
        P0_sxc_x1pn2                3   1.92161315e-09    9.0937e-12       0.4732%  
        P0_csx_x1pn2                2   1.93000655e-09    8.9170e-12       0.4620%  

Total ABS and 
Total: 
                      4.81522492e-02 +- 8.5017e-05  (1.7656e-01%)
                      4.58778923e-02 +- 1.0123e-04  (2.2064e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 5.000000e+02 # mneu2
      1000024 5.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 4.588e-02 +- 1.0e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              4.587e-02 pb  +2.2% -2.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              4.587e-02 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.5055710e-03   +1.4918194e-05  +6.5055710e-03   +6.3298023e-03   +6.6589292e-03   +6.5055710e-03   +6.2777460e-03   +6.7333959e-03   +6.5055710e-03   +6.4389500e-03   +6.5837702e-03   +6.4217954e-03   +6.3298023e-03   +6.5297746e-03   +6.6139675e-03   +6.5756624e-03   +6.6589292e-03   +6.5055710e-03   +6.3694030e-03   +6.4183209e-03   +6.4721365e-03   +6.6568531e-03   +7.1408542e-03   +6.1401387e-03   +6.6436996e-03   +6.2020373e-03   +6.8573585e-03   +6.7496807e-03   +6.2294604e-03   +6.3133366e-03   +6.7340323e-03   +6.6452205e-03   +6.2816683e-03   +6.6863003e-03   +6.4829942e-03   +6.5256180e-03   +6.3196993e-03   +6.7443983e-03   +6.7366853e-03   +6.6424867e-03   +6.7774656e-03   +6.9206403e-03   +6.5032598e-03   +6.6731154e-03   +6.5884005e-03   +6.5263442e-03   +6.1752436e-03   +6.4025112e-03   +6.7809942e-03   +6.7931953e-03   +6.6155364e-03   +6.7105035e-03   +6.8061292e-03   +6.3209403e-03   +6.3698140e-03   +6.3420599e-03   +6.7077058e-03   +6.4690182e-03   +6.5884249e-03   +6.2978351e-03   +6.4314812e-03   +6.4095024e-03   +6.6136041e-03   +6.3559875e-03   +6.1233153e-03   +6.5328213e-03   +6.3150153e-03   +6.2608839e-03   +6.1026512e-03   +6.5894773e-03   +6.6952465e-03   +6.6947334e-03   +6.5590252e-03   +6.4144474e-03   +6.4137375e-03   +6.0904512e-03   +6.2473973e-03   +6.3701039e-03   +6.4407474e-03   +6.3144472e-03   +6.8521648e-03   +5.9375553e-03   +6.6968083e-03   +6.5248184e-03   +6.3895156e-03   +6.5621700e-03   +6.7272329e-03   +6.6331410e-03   +6.5239492e-03   +6.3519453e-03   +6.7462649e-03   +6.6013895e-03   +6.5262018e-03   +6.2581183e-03   +6.6907068e-03   +6.5648993e-03   +6.5229301e-03   +6.6927319e-03   +6.5111389e-03   +6.6820259e-03   +5.9857794e-03   +6.9798599e-03   +6.3727490e-03   +6.3521185e-03   +6.4280523e-03   +6.2435624e-03   +6.3715653e-03   +6.6899195e-03   +6.4657279e-03   +6.6573696e-03   +6.5359320e-03   +6.6202471e-03   +6.3101261e-03   +6.4522253e-03   +7.0344095e-03   +6.4737318e-03   +6.2124436e-03   +6.0934313e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.5907110e-03   +2.9608019e-06  +5.5907110e-03   +5.1585243e-03   +6.0879507e-03   +5.5907110e-03   +5.3942391e-03   +5.7871829e-03   +5.5907110e-03   +5.5907110e-03   +5.5907110e-03   +5.1585243e-03   +5.1585243e-03   +5.1585243e-03   +6.0879507e-03   +6.0879507e-03   +6.0879507e-03   +5.5907110e-03   +5.4804704e-03   +5.5179434e-03   +5.5606699e-03   +5.7203707e-03   +6.1414425e-03   +5.2751444e-03   +5.7110203e-03   +5.3266479e-03   +5.8939029e-03   +5.8018726e-03   +5.3505074e-03   +5.4224970e-03   +5.7878228e-03   +5.7132770e-03   +5.3963293e-03   +5.7441871e-03   +5.5770060e-03   +5.6157261e-03   +5.4286665e-03   +5.7947317e-03   +5.7879337e-03   +5.7096906e-03   +5.8194591e-03   +5.9437224e-03   +5.5876092e-03   +5.7358596e-03   +5.6663564e-03   +5.6088725e-03   +5.3038335e-03   +5.4987476e-03   +5.8240272e-03   +5.8358246e-03   +5.6837491e-03   +5.7638190e-03   +5.8499029e-03   +5.4284675e-03   +5.4733377e-03   +5.4451351e-03   +5.7732102e-03   +5.5586256e-03   +5.6695915e-03   +5.4107299e-03   +5.5242139e-03   +5.5072402e-03   +5.6863832e-03   +5.4657610e-03   +5.2582725e-03   +5.6145631e-03   +5.4190344e-03   +5.3787188e-03   +5.2411779e-03   +5.6654081e-03   +5.7469501e-03   +5.7527298e-03   +5.6314232e-03   +5.5214438e-03   +5.5162945e-03   +5.2324414e-03   +5.3616962e-03   +5.4694666e-03   +5.5377657e-03   +5.4239137e-03   +5.8876719e-03   +5.1074743e-03   +5.7544547e-03   +5.6032537e-03   +5.4945871e-03   +5.6407785e-03   +5.7763625e-03   +5.6984949e-03   +5.6087245e-03   +5.4538520e-03   +5.8078274e-03   +5.6673357e-03   +5.6160946e-03   +5.3706719e-03   +5.7530498e-03   +5.6405088e-03   +5.6081644e-03   +5.7490752e-03   +5.5943096e-03   +5.7431224e-03   +5.1462533e-03   +6.0040543e-03   +5.4721958e-03   +5.4574701e-03   +5.5256727e-03   +5.3652067e-03   +5.4796507e-03   +5.7464862e-03   +5.5570107e-03   +5.7172861e-03   +5.6194205e-03   +5.6960661e-03   +5.4303304e-03   +5.5436997e-03   +6.0497686e-03   +5.5577068e-03   +5.3375019e-03   +5.2410031e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dxu_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_udx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_uxd_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_dux_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_scx_x1mn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_cxs_x1mn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_csx_x1pn2/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/SubProcesses/P0_sxc_x1pn2/all_G2/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmn2/Events/run_m750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.6500e-03:7.4067e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.1830e-02:4.9028e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.6427e-03:6.6967e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1720e-01:1.2219e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 7.500000e+02 # mneu2
      1000024 7.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/res_0.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   2.34579128e-03    1.7152e-05       0.7312%  
        P0_dxu_x1pn2                1   2.34797277e-03    1.6704e-05       0.7114%  
        P0_uxd_x1mn2                1   8.33026414e-04    6.0410e-06       0.7252%  
        P0_dux_x1mn2                1   8.36094399e-04    5.9652e-06       0.7135%  
        P0_scx_x1mn2                1   4.42108034e-05    4.4303e-07       1.0021%  
        P0_cxs_x1mn2                1   4.41919356e-05    4.4351e-07       1.0036%  
        P0_sxc_x1pn2                1   2.04478227e-05    2.8477e-07       1.3927%  
        P0_csx_x1pn2                1   2.01519029e-05    2.8494e-07       1.4140%  
        P0_dxu_x1pn2                2   7.13996011e-08    6.3237e-10       0.8857%  
        P0_udx_x1pn2                2   6.99417118e-08    6.2349e-10       0.8914%  
        P0_dxu_x1pn2                3   7.21129219e-08    6.1289e-10       0.8499%  
        P0_udx_x1pn2                3   7.12432870e-08    6.1572e-10       0.8643%  
        P0_uxd_x1mn2                3   2.51872479e-08    1.9502e-10       0.7743%  
        P0_dux_x1mn2                3   2.49113898e-08    1.9135e-10       0.7681%  
        P0_dux_x1mn2                2   2.48730995e-08    1.8905e-10       0.7600%  
        P0_uxd_x1mn2                2   2.49084754e-08    1.8789e-10       0.7543%  
        P0_cxs_x1mn2                3   1.20846131e-09    1.3802e-11       1.1421%  
        P0_scx_x1mn2                3   1.20155105e-09    1.2794e-11       1.0648%  
        P0_cxs_x1mn2                2   1.20471799e-09    1.2532e-11       1.0402%  
        P0_scx_x1mn2                2   1.19264763e-09    1.2475e-11       1.0460%  
        P0_sxc_x1pn2                3   4.14197558e-10    7.0673e-12       1.7063%  
        P0_csx_x1pn2                2   4.13527378e-10    7.0273e-12       1.6994%  
        P0_sxc_x1pn2                2   4.02333005e-10    6.9242e-12       1.7210%  
        P0_csx_x1pn2                3   4.11431148e-10    6.8575e-12       1.6667%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   2.44502200e-03    1.4968e-05       0.6122%  
        P0_dxu_x1pn2                1   2.43197079e-03    1.4785e-05       0.6079%  
        P0_uxd_x1mn2                1   8.60333755e-04    5.4074e-06       0.6285%  
        P0_dux_x1mn2                1   8.67442178e-04    5.2356e-06       0.6036%  
        P0_scx_x1mn2                1   5.02925396e-05    3.4026e-07       0.6766%  
        P0_cxs_x1mn2                1   5.05630790e-05    3.3930e-07       0.6710%  
        P0_sxc_x1pn2                1   2.71103635e-05    1.9326e-07       0.7129%  
        P0_csx_x1pn2                1   2.69210146e-05    1.9270e-07       0.7158%  
        P0_dxu_x1pn2                2   7.55747879e-08    5.5442e-10       0.7336%  
        P0_udx_x1pn2                2   7.42349378e-08    5.4739e-10       0.7374%  
        P0_dxu_x1pn2                3   7.57151999e-08    5.4356e-10       0.7179%  
        P0_udx_x1pn2                3   7.56039822e-08    5.3350e-10       0.7057%  
        P0_uxd_x1mn2                3   2.60766770e-08    1.7598e-10       0.6749%  
        P0_dux_x1mn2                3   2.57687539e-08    1.7309e-10       0.6717%  
        P0_dux_x1mn2                2   2.56321296e-08    1.7309e-10       0.6753%  
        P0_uxd_x1mn2                2   2.56574612e-08    1.7288e-10       0.6738%  
        P0_cxs_x1mn2                3   1.36525044e-09    1.1737e-11       0.8597%  
        P0_scx_x1mn2                3   1.34574796e-09    1.0621e-11       0.7892%  
        P0_cxs_x1mn2                2   1.35794014e-09    1.0186e-11       0.7501%  
        P0_scx_x1mn2                2   1.34181584e-09    1.0179e-11       0.7586%  
        P0_sxc_x1pn2                3   5.98291867e-10    5.0043e-12       0.8364%  
        P0_csx_x1pn2                2   5.94356229e-10    4.9832e-12       0.8384%  
        P0_sxc_x1pn2                2   5.90048261e-10    4.7745e-12       0.8092%  
        P0_csx_x1pn2                3   5.92917582e-10    4.7358e-12       0.7987%  

Total ABS and 
Total: 
                      6.76006778e-03 +- 2.2351e-05  (3.3064e-01%)
                      6.49227836e-03 +- 2.5414e-05  (3.9144e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/res_1.txt <==


Cross section per integration channel:
        P0_udx_x1pn2                1   2.35429677e-03    9.5275e-06       0.4047%  
        P0_dxu_x1pn2                1   2.35448201e-03    9.3269e-06       0.3961%  
        P0_uxd_x1mn2                1   8.34730148e-04    3.2702e-06       0.3918%  
        P0_dux_x1mn2                1   8.31119379e-04    3.2252e-06       0.3881%  
        P0_cxs_x1mn2                1   4.42241583e-05    2.6090e-07       0.5900%  
        P0_scx_x1mn2                1   4.41783856e-05    2.5920e-07       0.5867%  
        P0_csx_x1pn2                1   2.07570601e-05    1.8019e-07       0.8681%  
        P0_sxc_x1pn2                1   2.07968649e-05    1.7192e-07       0.8267%  
        P0_udx_x1pn2                3   7.09776974e-08    3.6944e-10       0.5205%  
        P0_dxu_x1pn2                2   7.06284474e-08    3.6318e-10       0.5142%  
        P0_dxu_x1pn2                3   7.05146296e-08    3.4520e-10       0.4895%  
        P0_udx_x1pn2                2   7.02964567e-08    3.4661e-10       0.4931%  
        P0_dux_x1mn2                2   2.49166875e-08    1.1336e-10       0.4550%  
        P0_uxd_x1mn2                3   2.48418631e-08    1.1316e-10       0.4555%  
        P0_uxd_x1mn2                2   2.49359979e-08    1.1197e-10       0.4490%  
        P0_dux_x1mn2                3   2.48114398e-08    1.0811e-10       0.4357%  
        P0_cxs_x1mn2                3   1.18691523e-09    7.8736e-12       0.6634%  
        P0_scx_x1mn2                2   1.19431015e-09    7.6998e-12       0.6447%  
        P0_scx_x1mn2                3   1.20266473e-09    7.5441e-12       0.6273%  
        P0_cxs_x1mn2                2   1.19883105e-09    7.5323e-12       0.6283%  
        P0_sxc_x1pn2                3   4.09538887e-10    4.3807e-12       1.0697%  
        P0_csx_x1pn2                2   4.15163022e-10    4.3539e-12       1.0487%  
        P0_csx_x1pn2                3   4.08071815e-10    4.3453e-12       1.0648%  
        P0_sxc_x1pn2                2   4.16450907e-10    4.2418e-12       1.0186%  


ABS cross section per integration channel:
        P0_udx_x1pn2                1   2.44330032e-03    8.1551e-06       0.3338%  
        P0_dxu_x1pn2                1   2.44290949e-03    7.9131e-06       0.3239%  
        P0_uxd_x1mn2                1   8.66598333e-04    2.7546e-06       0.3179%  
        P0_dux_x1mn2                1   8.61187226e-04    2.7288e-06       0.3169%  
        P0_cxs_x1mn2                1   5.03946442e-05    1.8619e-07       0.3695%  
        P0_scx_x1mn2                1   5.04342524e-05    1.8264e-07       0.3621%  
        P0_csx_x1pn2                1   2.71255721e-05    1.2142e-07       0.4476%  
        P0_sxc_x1pn2                1   2.72574100e-05    1.0867e-07       0.3987%  
        P0_udx_x1pn2                3   7.58776548e-08    3.0881e-10       0.4070%  
        P0_dxu_x1pn2                2   7.55325048e-08    3.0138e-10       0.3990%  
        P0_dxu_x1pn2                3   7.49074960e-08    2.8740e-10       0.3837%  
        P0_udx_x1pn2                2   7.49057976e-08    2.8513e-10       0.3807%  
        P0_dux_x1mn2                2   2.57799359e-08    1.0173e-10       0.3946%  
        P0_uxd_x1mn2                3   2.57679033e-08    1.0058e-10       0.3903%  
        P0_uxd_x1mn2                2   2.58523727e-08    9.9403e-11       0.3845%  
        P0_dux_x1mn2                3   2.57412080e-08    9.4875e-11       0.3686%  
        P0_cxs_x1mn2                3   1.35146517e-09    6.1770e-12       0.4571%  
        P0_scx_x1mn2                2   1.35752996e-09    5.9630e-12       0.4393%  
        P0_scx_x1mn2                3   1.35471205e-09    5.8811e-12       0.4341%  
        P0_cxs_x1mn2                2   1.35118857e-09    5.8781e-12       0.4350%  
        P0_sxc_x1pn2                3   5.97677904e-10    2.8913e-12       0.4838%  
        P0_csx_x1pn2                2   5.99458540e-10    2.8574e-12       0.4767%  
        P0_csx_x1pn2                3   5.97602182e-10    2.8246e-12       0.4727%  
        P0_sxc_x1pn2                2   5.95926151e-10    2.7572e-12       0.4627%  

Total ABS and 
Total: 
                      6.76961941e-03 +- 1.2011e-05  (1.7742e-01%)
                      6.50497313e-03 +- 1.4109e-05  (2.1689e-01%) 


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/run_m750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 7.500000e+02 # mneu2
      1000024 7.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 1.000000e+00 # vv1x1
      1 2 0.000000e+00 # vv1x2
      2 1 0.000000e+00 # vv2x1
      2 2 1.000000e+00 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmn2/Events/run_m750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm n2 [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 6.505e-03 +- 1.4e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              6.506e-03 pb  +2.4% -2.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              6.506e-03 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/results.dat <==
   100 1.1082e+01 2.1491e-02 1.1417e+01 1.0684e+01 1.1249e+01 1.0915e+01  9.0160e+00 4.3406e-03 9.4218e+00 8.5075e+00 9.1548e+00 8.8773e+00
   250 3.8113e-01 6.5554e-04 3.8833e-01 3.7564e-01 3.8753e-01 3.7472e-01  3.2571e-01 1.4051e-04 3.3086e-01 3.1971e-01 3.3124e-01 3.2019e-01
   500 2.1889e-02 1.9291e-05 2.2354e-02 2.1423e-02 2.2377e-02 2.1401e-02  1.8980e-02 1.1689e-05 2.0147e-02 1.7921e-02 1.9403e-02 1.8557e-02
   750 3.0279e-03 2.8658e-06 3.0990e-03 2.9472e-03 3.1123e-03 2.9436e-03  2.6091e-03 2.0251e-06 2.8366e-03 2.4110e-03 2.6823e-03 2.5360e-03
  1000 5.9358e-04 5.9318e-07 6.0915e-04 5.7487e-04 6.1557e-04 5.7160e-04  5.0527e-04 2.4810e-07 5.5875e-04 4.5968e-04 5.2412e-04 4.8642e-04
  1250 1.3816e-04 1.9058e-07 1.4208e-04 1.3325e-04 1.4528e-04 1.3104e-04  1.1625e-04 6.6386e-08 1.3032e-04 1.0444e-04 1.2234e-04 1.1016e-04
  1500 3.5630e-05 4.4042e-08 3.6758e-05 3.4208e-05 3.8315e-05 3.2946e-05  2.9603e-05 2.1865e-08 3.3565e-05 2.6315e-05 3.1906e-05 2.7300e-05
  1750 9.8733e-06 1.3360e-08 1.0212e-05 9.4415e-06 1.1063e-05 8.6836e-06  8.0652e-06 9.4681e-09 9.2343e-06 7.1046e-06 9.0944e-06 7.0360e-06
  2000 2.8668e-06 8.3135e-09 2.9743e-06 2.7303e-06 3.4440e-06 2.2895e-06  2.3187e-06 4.0054e-09 2.6778e-06 2.0263e-06 2.8131e-06 1.8243e-06
  2250 8.6261e-07 1.3963e-09 8.9832e-07 8.1808e-07 1.1377e-06 5.8747e-07  6.8939e-07 9.3613e-10 8.0182e-07 5.9851e-07 9.2602e-07 4.5276e-07
  2500 2.6931e-07 2.7210e-10 2.8118e-07 2.5463e-07 4.0778e-07 1.3085e-07  2.1405e-07 1.8305e-10 2.5029e-07 1.8493e-07 3.2994e-07 9.8167e-08
  2750 8.7896e-08 2.4530e-10 9.1780e-08 8.3031e-08 1.5367e-07 2.2121e-08  6.9713e-08 1.5892e-10 8.1798e-08 6.0037e-08 1.2462e-07 1.4806e-08
  3000 3.0775e-08 8.7378e-11 3.2187e-08 2.9024e-08 6.2241e-08 -6.9163e-10  2.4197e-08 4.5217e-11 2.8454e-08 2.0796e-08 4.9800e-08 -1.4072e-09


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.1081707e+01   +2.1490893e-02  +1.1081707e+01   +1.0684221e+01   +1.1417065e+01   +1.1081707e+01   +1.0914796e+01   +1.1248618e+01   +1.1081707e+01   +1.0889087e+01   +1.1319573e+01   +1.1211024e+01   +1.1044177e+01   +1.1417065e+01   +1.0908069e+01   +1.0684221e+01   +1.1184500e+01   +1.1081707e+01   +1.0517255e+01   +1.1050525e+01   +1.1320678e+01   +1.1280086e+01   +1.0582957e+01   +1.0892926e+01   +1.1172511e+01   +1.0991842e+01   +1.1157442e+01   +1.1166602e+01   +1.0942520e+01   +1.1080529e+01   +1.1273373e+01   +1.1100491e+01   +1.1106375e+01   +1.0980990e+01   +1.0972075e+01   +1.0816464e+01   +1.1013760e+01   +1.1087140e+01   +1.1371280e+01   +1.1051385e+01   +1.1470254e+01   +1.1304565e+01   +1.1076982e+01   +1.1232226e+01   +1.0954525e+01   +1.1042432e+01   +1.0957126e+01   +1.1153742e+01   +1.1323042e+01   +1.1132322e+01   +1.1192920e+01   +1.1172622e+01   +1.1403651e+01   +1.1010121e+01   +1.0978935e+01   +1.0791834e+01   +1.0906773e+01   +1.1119566e+01   +1.1163685e+01   +1.1096857e+01   +1.1147290e+01   +1.1046217e+01   +1.1220740e+01   +1.1022721e+01   +1.0900578e+01   +1.1016160e+01   +1.1076034e+01   +1.1159596e+01   +1.1092621e+01   +1.1084974e+01   +1.1211438e+01   +1.1263445e+01   +1.1170931e+01   +1.0862043e+01   +1.1098994e+01   +1.1068274e+01   +1.1130786e+01   +1.1146822e+01   +1.1066989e+01   +1.1053427e+01   +1.1162738e+01   +1.0754048e+01   +1.1295511e+01   +1.1151223e+01   +1.1408051e+01   +1.1122746e+01   +1.1080632e+01   +1.0998261e+01   +1.1141281e+01   +1.0974231e+01   +1.0691158e+01   +1.1355662e+01   +1.0996764e+01   +1.1035567e+01   +1.1109486e+01   +1.1200834e+01   +1.0974573e+01   +1.1190177e+01   +1.1240432e+01   +1.1244686e+01   +1.0862297e+01   +1.1110358e+01   +1.1027162e+01   +1.1017481e+01   +1.1122523e+01   +1.1088056e+01   +1.0943471e+01   +1.1171370e+01   +1.1113882e+01   +1.1115494e+01   +1.0983070e+01   +1.1095323e+01   +1.0740111e+01   +1.1096028e+01   +1.1159977e+01   +1.1283310e+01   +1.1154763e+01   +1.0720720e+01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.0160425e+00   +4.3406492e-03  +9.0160425e+00   +8.5075164e+00   +9.4217503e+00   +9.0160425e+00   +8.8773012e+00   +9.1547838e+00   +9.0160425e+00   +9.0160425e+00   +9.0160425e+00   +9.4217503e+00   +9.4217503e+00   +9.4217503e+00   +8.5075164e+00   +8.5075164e+00   +8.5075164e+00   +9.0160425e+00   +8.5442303e+00   +8.9912022e+00   +9.2143316e+00   +9.1828099e+00   +8.6017147e+00   +8.8582685e+00   +9.0924545e+00   +8.9399876e+00   +9.0794074e+00   +9.0861881e+00   +8.9054532e+00   +9.0146800e+00   +9.1736563e+00   +9.0308738e+00   +9.0336803e+00   +8.9316741e+00   +8.9201115e+00   +8.7930780e+00   +8.9587161e+00   +9.0189734e+00   +9.2573304e+00   +8.9978041e+00   +9.3332788e+00   +9.2034056e+00   +9.0132573e+00   +9.1425415e+00   +8.9041365e+00   +8.9835551e+00   +8.9108907e+00   +9.0770328e+00   +9.2193915e+00   +9.0596842e+00   +9.1106692e+00   +9.0956180e+00   +9.2779163e+00   +8.9556241e+00   +8.9314528e+00   +8.7715838e+00   +8.8718572e+00   +9.0506539e+00   +9.0837835e+00   +9.0292569e+00   +9.0737210e+00   +8.9880582e+00   +9.1349646e+00   +8.9680041e+00   +8.8639412e+00   +8.9601733e+00   +9.0122209e+00   +9.0828239e+00   +9.0275331e+00   +9.0199938e+00   +9.1245511e+00   +9.1644803e+00   +9.0904120e+00   +8.8346662e+00   +9.0323902e+00   +9.0073866e+00   +9.0568366e+00   +9.0735897e+00   +9.0028138e+00   +8.9948232e+00   +9.0813999e+00   +8.7439162e+00   +9.1893541e+00   +9.0771505e+00   +9.2763243e+00   +9.0493665e+00   +9.0137150e+00   +8.9495644e+00   +9.0666607e+00   +8.9263493e+00   +8.6879628e+00   +9.2415449e+00   +8.9459148e+00   +8.9829689e+00   +9.0427865e+00   +9.1099024e+00   +8.9261472e+00   +9.1109840e+00   +9.1493297e+00   +9.1547245e+00   +8.8309464e+00   +9.0416241e+00   +8.9720723e+00   +8.9625848e+00   +9.0507772e+00   +9.0198595e+00   +8.8988656e+00   +9.0932371e+00   +9.0425388e+00   +9.0446386e+00   +8.9339048e+00   +9.0236262e+00   +8.7323317e+00   +9.0240046e+00   +9.0809477e+00   +9.1837214e+00   +9.0740674e+00   +8.7172950e+00
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m100/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.6158e+00:1.2559e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.1740e-02:4.3488e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.6568e+00:1.0364e+02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.0739e-02:6.5279e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   2.23700017e+00    2.0852e-02       0.9322%  
       P0_uxu_x1px1m                2   2.24057580e+00    2.0094e-02       0.8968%  
       P0_ddx_x1px1m                2   1.82085821e+00    1.7581e-02       0.9655%  
       P0_dxd_x1px1m                2   1.84878845e+00    1.7237e-02       0.9323%  
       P0_uxu_x1px1m                1   5.90260774e-01    5.6445e-03       0.9563%  
       P0_uux_x1px1m                1   5.95279073e-01    5.4740e-03       0.9196%  
       P0_ssx_x1px1m                2   4.16846443e-01    4.7970e-03       1.1508%  
       P0_sxs_x1px1m                2   4.06917742e-01    4.7228e-03       1.1606%  
       P0_ccx_x1px1m                2   1.88389393e-01    2.5125e-03       1.3337%  
       P0_cxc_x1px1m                2   1.89800136e-01    2.4992e-03       1.3167%  
       P0_bbx_x1px1m                2   9.43749643e-02    1.6386e-03       1.7363%  
       P0_bxb_x1px1m                2   9.04886318e-02    1.6125e-03       1.7820%  
       P0_ddx_x1px1m                1   9.52788616e-02    8.4599e-04       0.8879%  
       P0_dxd_x1px1m                1   9.52389659e-02    8.5748e-04       0.9003%  
       P0_ccx_x1px1m                1   4.81470164e-02    6.5584e-04       1.3622%  
       P0_cxc_x1px1m                1   4.85958854e-02    6.3634e-04       1.3095%  
       P0_sxs_x1px1m                1   2.09273993e-02    2.4015e-04       1.1475%  
       P0_ssx_x1px1m                1   2.14839632e-02    2.3499e-04       1.0938%  
       P0_bbx_x1px1m                1   4.65197823e-03    8.0631e-05       1.7333%  
       P0_bxb_x1px1m                1   4.67497641e-03    7.9863e-05       1.7083%  
       P0_uxu_x1px1m                3   1.07095012e-06    1.5410e-08       1.4389%  
       P0_uux_x1px1m                3   1.02144056e-06    1.4478e-08       1.4174%  
       P0_ddx_x1px1m                3   5.67802440e-07    7.6433e-09       1.3461%  
       P0_dxd_x1px1m                3   5.76436828e-07    7.5770e-09       1.3145%  
       P0_ssx_x1px1m                3   6.73109034e-08    9.0194e-10       1.3400%  
       P0_sxs_x1px1m                3   6.64606588e-08    9.1758e-10       1.3806%  
       P0_ccx_x1px1m                3   3.04806640e-08    4.5250e-10       1.4845%  
       P0_cxc_x1px1m                3   3.05976480e-08    4.4358e-10       1.4497%  
       P0_bbx_x1px1m                3   9.01829433e-09    1.4976e-10       1.6606%  
       P0_bxb_x1px1m                3   8.89399812e-09    1.5038e-10       1.6908%  
       P0_bxb_x1px1m                4   3.84760304e-16    6.8267e-18       1.7743%  
       P0_bbx_x1px1m                4   3.84566078e-16    6.6507e-18       1.7294%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   2.49785579e+00    1.6369e-02       0.6553%  
       P0_uxu_x1px1m                2   2.47580927e+00    1.5884e-02       0.6416%  
       P0_ddx_x1px1m                2   2.04785188e+00    1.3798e-02       0.6738%  
       P0_dxd_x1px1m                2   2.04572244e+00    1.3638e-02       0.6666%  
       P0_uxu_x1px1m                1   6.61046614e-01    4.4506e-03       0.6733%  
       P0_uux_x1px1m                1   6.63651730e-01    4.3204e-03       0.6510%  
       P0_ssx_x1px1m                2   5.11521663e-01    3.3629e-03       0.6574%  
       P0_sxs_x1px1m                2   4.98209959e-01    3.3586e-03       0.6741%  
       P0_ccx_x1px1m                2   2.46065948e-01    1.7206e-03       0.6992%  
       P0_cxc_x1px1m                2   2.45384223e-01    1.7187e-03       0.7004%  
       P0_bbx_x1px1m                2   1.44156178e-01    1.0408e-03       0.7220%  
       P0_bxb_x1px1m                2   1.42176048e-01    9.9992e-04       0.7033%  
       P0_ddx_x1px1m                1   1.04455935e-01    6.8693e-04       0.6576%  
       P0_dxd_x1px1m                1   1.05892600e-01    6.6676e-04       0.6297%  
       P0_ccx_x1px1m                1   6.31231143e-02    4.4885e-04       0.7111%  
       P0_cxc_x1px1m                1   6.29770594e-02    4.3772e-04       0.6950%  
       P0_sxs_x1px1m                1   2.55467526e-02    1.6926e-04       0.6626%  
       P0_ssx_x1px1m                1   2.58083669e-02    1.6485e-04       0.6387%  
       P0_bbx_x1px1m                1   7.14944169e-03    5.0780e-05       0.7103%  
       P0_bxb_x1px1m                1   7.11024208e-03    5.0665e-05       0.7126%  
       P0_uxu_x1px1m                3   1.17344970e-06    1.4212e-08       1.2112%  
       P0_uux_x1px1m                3   1.14571361e-06    1.2994e-08       1.1341%  
       P0_ddx_x1px1m                3   6.29885353e-07    6.8670e-09       1.0902%  
       P0_dxd_x1px1m                3   6.35422873e-07    6.8004e-09       1.0702%  
       P0_ssx_x1px1m                3   7.89589823e-08    7.4890e-10       0.9485%  
       P0_sxs_x1px1m                3   7.96608574e-08    7.4807e-10       0.9391%  
       P0_ccx_x1px1m                3   3.78523553e-08    3.6412e-10       0.9619%  
       P0_cxc_x1px1m                3   3.78315029e-08    3.5547e-10       0.9396%  
       P0_bbx_x1px1m                3   1.24967934e-08    1.0927e-10       0.8744%  
       P0_bxb_x1px1m                3   1.25278757e-08    1.0857e-10       0.8667%  
       P0_bxb_x1px1m                4   5.40455337e-16    5.1033e-18       0.9443%  
       P0_bbx_x1px1m                4   5.38641979e-16    4.9072e-18       0.9110%  

Total ABS and 
Total: 
                      1.25815191e+01 +- 3.1097e-02  (2.4717e-01%)
                      1.10585823e+01 +- 3.9651e-02  (3.5855e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/res_1.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   2.25216071e+00    1.2583e-02       0.5587%  
       P0_uux_x1px1m                2   2.24039332e+00    1.2369e-02       0.5521%  
       P0_dxd_x1px1m                2   1.83516267e+00    1.0750e-02       0.5858%  
       P0_ddx_x1px1m                2   1.83730436e+00    1.0582e-02       0.5760%  
       P0_uxu_x1px1m                1   5.95520697e-01    3.3218e-03       0.5578%  
       P0_uux_x1px1m                1   5.90737197e-01    3.2782e-03       0.5549%  
       P0_ssx_x1px1m                2   4.14427603e-01    3.0669e-03       0.7400%  
       P0_sxs_x1px1m                2   4.18564795e-01    2.9505e-03       0.7049%  
       P0_cxc_x1px1m                2   1.87709946e-01    1.5493e-03       0.8253%  
       P0_ccx_x1px1m                2   1.86192163e-01    1.5551e-03       0.8352%  
       P0_bxb_x1px1m                2   9.27920378e-02    1.0882e-03       1.1727%  
       P0_bbx_x1px1m                2   9.46365359e-02    1.0144e-03       1.0719%  
       P0_ddx_x1px1m                1   9.35893391e-02    5.5171e-04       0.5895%  
       P0_dxd_x1px1m                1   9.44288266e-02    5.1443e-04       0.5448%  
       P0_ccx_x1px1m                1   4.87811449e-02    4.0227e-04       0.8246%  
       P0_cxc_x1px1m                1   4.80716672e-02    4.0491e-04       0.8423%  
       P0_sxs_x1px1m                1   2.08839107e-02    1.4938e-04       0.7153%  
       P0_ssx_x1px1m                1   2.07504432e-02    1.4510e-04       0.6992%  
       P0_bbx_x1px1m                1   4.61783680e-03    5.1167e-05       1.1080%  
       P0_bxb_x1px1m                1   4.70303398e-03    5.0480e-05       1.0733%  
       P0_uux_x1px1m                3   1.06490896e-06    6.7543e-09       0.6343%  
       P0_uxu_x1px1m                3   1.04369382e-06    6.6119e-09       0.6335%  
       P0_dxd_x1px1m                3   5.73886070e-07    3.5524e-09       0.6190%  
       P0_ddx_x1px1m                3   5.66346748e-07    3.5727e-09       0.6308%  
       P0_sxs_x1px1m                3   6.69486518e-08    5.0398e-10       0.7528%  
       P0_ssx_x1px1m                3   6.70772998e-08    5.0503e-10       0.7529%  
       P0_ccx_x1px1m                3   3.04296194e-08    2.4859e-10       0.8169%  
       P0_cxc_x1px1m                3   3.07957772e-08    2.4729e-10       0.8030%  
       P0_bbx_x1px1m                3   9.13226554e-09    9.5727e-11       1.0482%  
       P0_bxb_x1px1m                3   9.14365471e-09    8.9000e-11       0.9734%  
       P0_bxb_x1px1m                4   3.87873072e-16    3.9095e-18       1.0079%  
       P0_bbx_x1px1m                4   3.90061665e-16    3.8455e-18       0.9859%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   2.47698589e+00    9.8334e-03       0.3970%  
       P0_uux_x1px1m                2   2.48261248e+00    9.3585e-03       0.3770%  
       P0_dxd_x1px1m                2   2.05534239e+00    8.1558e-03       0.3968%  
       P0_ddx_x1px1m                2   2.05687340e+00    7.9455e-03       0.3863%  
       P0_uxu_x1px1m                1   6.55930606e-01    2.5851e-03       0.3941%  
       P0_uux_x1px1m                1   6.53094574e-01    2.5126e-03       0.3847%  
       P0_ssx_x1px1m                2   5.07319108e-01    2.0961e-03       0.4132%  
       P0_sxs_x1px1m                2   5.10520902e-01    1.9555e-03       0.3830%  
       P0_cxc_x1px1m                2   2.45067006e-01    9.8998e-04       0.4040%  
       P0_ccx_x1px1m                2   2.44647044e-01    9.8905e-04       0.4043%  
       P0_bxb_x1px1m                2   1.45164802e-01    6.6678e-04       0.4593%  
       P0_bbx_x1px1m                2   1.44145472e-01    5.9407e-04       0.4121%  
       P0_ddx_x1px1m                1   1.04969537e-01    4.1612e-04       0.3964%  
       P0_dxd_x1px1m                1   1.04819720e-01    3.8265e-04       0.3651%  
       P0_ccx_x1px1m                1   6.32646123e-02    2.6242e-04       0.4148%  
       P0_cxc_x1px1m                1   6.32936910e-02    2.5874e-04       0.4088%  
       P0_sxs_x1px1m                1   2.54346267e-02    1.0104e-04       0.3973%  
       P0_ssx_x1px1m                1   2.54033771e-02    9.3603e-05       0.3685%  
       P0_bbx_x1px1m                1   7.17750267e-03    2.9863e-05       0.4161%  
       P0_bxb_x1px1m                1   7.18471744e-03    2.9347e-05       0.4085%  
       P0_uux_x1px1m                3   1.15608321e-06    5.8262e-09       0.5040%  
       P0_uxu_x1px1m                3   1.13966507e-06    5.6304e-09       0.4940%  
       P0_dxd_x1px1m                3   6.26662065e-07    2.9957e-09       0.4780%  
       P0_ddx_x1px1m                3   6.23588708e-07    2.9867e-09       0.4789%  
       P0_sxs_x1px1m                3   7.98116208e-08    3.8148e-10       0.4780%  
       P0_ssx_x1px1m                3   8.01736708e-08    3.8005e-10       0.4740%  
       P0_ccx_x1px1m                3   3.83732398e-08    1.7465e-10       0.4551%  
       P0_cxc_x1px1m                3   3.86900299e-08    1.7210e-10       0.4448%  
       P0_bbx_x1px1m                3   1.27580014e-08    6.7440e-11       0.5286%  
       P0_bxb_x1px1m                3   1.27136272e-08    5.8658e-11       0.4614%  
       P0_bxb_x1px1m                4   5.44378483e-16    2.6224e-18       0.4817%  
       P0_bbx_x1px1m                4   5.48539803e-16    2.5063e-18       0.4569%  

Total ABS and 
Total: 
                      1.25792553e+01 +- 1.8395e-02  (1.4623e-01%)
                      1.10814317e+01 +- 2.4223e-02  (2.1859e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/run_m100_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  100.0	= mur_ref_fixed ! fixed ren reference scale 
  100.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #   n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #   n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #   n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #   n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #   x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #   x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #   go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #   sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #   svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #   svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #   el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #   mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #   ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #   er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #   mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #   ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #   ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #   cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #   t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #   ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #   cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #   t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #   dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #   sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #   b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #   dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #   sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #   b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m100/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.108e+01 +- 2.4e-02 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.108e+01 pb  +3.0% -3.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.108e+01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.9358257e-04   +5.9318062e-07  +5.9358257e-04   +5.7486933e-04   +6.0914907e-04   +5.9358257e-04   +5.7159781e-04   +6.1556734e-04   +5.9358257e-04   +5.8734636e-04   +6.0086407e-04   +5.8362205e-04   +5.7486933e-04   +5.9384179e-04   +6.0531014e-04   +6.0202225e-04   +6.0914907e-04   +5.9358257e-04   +5.8440583e-04   +5.8817072e-04   +5.7364487e-04   +6.0510298e-04   +6.2635360e-04   +5.5365372e-04   +6.1072981e-04   +5.6589871e-04   +6.2950722e-04   +6.2324468e-04   +5.6730447e-04   +5.7795856e-04   +6.3107663e-04   +6.1347935e-04   +5.6502613e-04   +6.0230089e-04   +6.1570053e-04   +5.8645265e-04   +5.6404455e-04   +6.2343794e-04   +6.1323690e-04   +6.2224035e-04   +6.1347616e-04   +6.2618405e-04   +5.9093399e-04   +6.1473466e-04   +6.1204423e-04   +5.8978763e-04   +5.6420436e-04   +5.8151196e-04   +6.1626818e-04   +6.1670232e-04   +5.8970730e-04   +5.9823903e-04   +6.2414708e-04   +5.7778089e-04   +5.9623048e-04   +5.7986889e-04   +6.2238197e-04   +5.9216210e-04   +6.0411711e-04   +5.7845920e-04   +5.8757388e-04   +5.8663157e-04   +6.0993784e-04   +5.7528385e-04   +5.5496320e-04   +5.9685855e-04   +5.5969488e-04   +5.7565525e-04   +5.4815749e-04   +6.2251061e-04   +6.1061647e-04   +6.2585862e-04   +5.9301403e-04   +5.9109246e-04   +5.8173610e-04   +5.6034445e-04   +5.6893405e-04   +5.9708390e-04   +5.7868305e-04   +5.7295416e-04   +6.1997758e-04   +5.5314949e-04   +6.0690806e-04   +6.0353588e-04   +5.8007495e-04   +6.0556823e-04   +6.1477454e-04   +6.1134480e-04   +5.9041108e-04   +5.6686181e-04   +6.1783604e-04   +5.8811910e-04   +6.1078830e-04   +5.6316569e-04   +6.0554632e-04   +5.9267185e-04   +5.9630109e-04   +6.0588536e-04   +5.8575582e-04   +6.0501725e-04   +5.4351735e-04   +6.4183805e-04   +5.6509190e-04   +5.8332543e-04   +5.7962982e-04   +5.6170423e-04   +5.8668832e-04   +6.1262786e-04   +5.9081452e-04   +6.0022892e-04   +5.9674406e-04   +6.0651216e-04   +5.8743303e-04   +5.9286617e-04   +6.2963332e-04   +5.8827377e-04   +5.7556351e-04   +5.6539214e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +5.0527105e-04   +2.4810481e-07  +5.0527105e-04   +4.5967606e-04   +5.5875123e-04   +5.0527105e-04   +4.8642264e-04   +5.2411945e-04   +5.0527105e-04   +5.0527105e-04   +5.0527105e-04   +4.5967606e-04   +4.5967606e-04   +4.5967606e-04   +5.5875123e-04   +5.5875123e-04   +5.5875123e-04   +5.0527105e-04   +4.9815358e-04   +5.0153880e-04   +4.8780188e-04   +5.1481984e-04   +5.3279675e-04   +4.7119093e-04   +5.1965620e-04   +4.8167438e-04   +5.3637229e-04   +5.3022696e-04   +4.8237196e-04   +4.9245575e-04   +5.3778623e-04   +5.2252051e-04   +4.8042622e-04   +5.1236367e-04   +5.2538415e-04   +4.9943489e-04   +4.7950725e-04   +5.3079794e-04   +5.2201431e-04   +5.2909310e-04   +5.2174189e-04   +5.3200381e-04   +5.0257143e-04   +5.2322773e-04   +5.2177425e-04   +5.0232402e-04   +4.8025048e-04   +4.9445167e-04   +5.2408469e-04   +5.2540860e-04   +5.0156139e-04   +5.0961303e-04   +5.3111430e-04   +4.9212672e-04   +5.0821532e-04   +4.9351295e-04   +5.3031727e-04   +5.0370149e-04   +5.1471662e-04   +4.9235194e-04   +4.9911142e-04   +4.9856862e-04   +5.1955219e-04   +4.8961274e-04   +4.7220348e-04   +5.0805121e-04   +4.7573687e-04   +4.8996338e-04   +4.6573965e-04   +5.3026584e-04   +5.1941373e-04   +5.3339165e-04   +5.0432916e-04   +5.0407197e-04   +4.9579332e-04   +4.7687829e-04   +4.8372806e-04   +5.0787410e-04   +4.9247600e-04   +4.8782197e-04   +5.2847075e-04   +4.7113483e-04   +5.1716462e-04   +5.1351373e-04   +4.9238756e-04   +5.1564423e-04   +5.2317357e-04   +5.2056249e-04   +5.0222158e-04   +4.8211801e-04   +5.2702098e-04   +5.0029774e-04   +5.2086537e-04   +4.7821121e-04   +5.1491496e-04   +5.0437118e-04   +5.0785981e-04   +5.1609490e-04   +4.9841462e-04   +5.1484249e-04   +4.6316259e-04   +5.4624343e-04   +4.8094354e-04   +4.9683271e-04   +4.9311360e-04   +4.7797514e-04   +4.9972266e-04   +5.2125963e-04   +5.0315803e-04   +5.1030097e-04   +5.0810335e-04   +5.1694758e-04   +5.0059875e-04   +5.0445985e-04   +5.3654110e-04   +5.0032284e-04   +4.9042378e-04   +4.8215494e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m1000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.1444e-04:6.7712e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.4815e-02:5.1852e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.1371e-04:6.1463e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.3730e-01:1.4506e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   1.50200634e-04    1.0853e-06       0.7226%  
       P0_uxu_x1px1m                2   1.53029801e-04    1.0534e-06       0.6883%  
       P0_dxd_x1px1m                2   8.21008506e-05    6.5688e-07       0.8001%  
       P0_ddx_x1px1m                2   8.21912565e-05    6.5611e-07       0.7983%  
       P0_uxu_x1px1m                1   5.10236319e-05    3.6803e-07       0.7213%  
       P0_uux_x1px1m                1   5.07581350e-05    3.5315e-07       0.6958%  
       P0_ddx_x1px1m                1   5.37018255e-06    4.3519e-08       0.8104%  
       P0_ssx_x1px1m                2   4.68083418e-06    5.0331e-08       1.0753%  
       P0_sxs_x1px1m                2   4.64845815e-06    5.0853e-08       1.0940%  
       P0_dxd_x1px1m                1   5.34074199e-06    4.2813e-08       0.8016%  
       P0_cxc_x1px1m                2   6.86942286e-07    8.4519e-09       1.2304%  
       P0_ccx_x1px1m                2   6.75991251e-07    8.4868e-09       1.2555%  
       P0_bxb_x1px1m                2   3.12017589e-07    5.2172e-09       1.6721%  
       P0_bbx_x1px1m                2   3.26529756e-07    5.1404e-09       1.5742%  
       P0_ssx_x1px1m                1   3.09841316e-07    3.3592e-09       1.0842%  
       P0_sxs_x1px1m                1   2.99714289e-07    3.3438e-09       1.1157%  
       P0_ccx_x1px1m                1   2.28179395e-07    2.8945e-09       1.2685%  
       P0_cxc_x1px1m                1   2.30749052e-07    2.8360e-09       1.2291%  
       P0_uxu_x1px1m                3   8.16880283e-08    6.3932e-10       0.7826%  
       P0_uux_x1px1m                3   8.18518095e-08    6.2972e-10       0.7693%  
       P0_dxd_x1px1m                3   2.90665086e-08    2.8788e-10       0.9904%  
       P0_bxb_x1px1m                1   2.10849112e-08    3.3554e-10       1.5914%  
       P0_ddx_x1px1m                3   2.81088857e-08    2.8094e-10       0.9995%  
       P0_bbx_x1px1m                1   2.07361630e-08    3.3833e-10       1.6316%  
       P0_ssx_x1px1m                3   1.71793155e-09    2.1985e-11       1.2798%  
       P0_sxs_x1px1m                3   1.75232478e-09    2.1749e-11       1.2411%  
       P0_ccx_x1px1m                3   2.58751112e-10    3.5414e-12       1.3686%  
       P0_cxc_x1px1m                3   2.62115036e-10    3.2926e-12       1.2562%  
       P0_bxb_x1px1m                3   7.11524122e-11    1.1879e-12       1.6695%  
       P0_bbx_x1px1m                3   6.98984211e-11    1.1607e-12       1.6605%  
       P0_bbx_x1px1m                4   3.04009709e-18    5.1249e-20       1.6858%  
       P0_bxb_x1px1m                4   2.98896601e-18    5.1027e-20       1.7072%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   1.55450898e-04    9.6594e-07       0.6214%  
       P0_uxu_x1px1m                2   1.57443582e-04    9.5038e-07       0.6036%  
       P0_dxd_x1px1m                2   8.68092317e-05    5.6284e-07       0.6484%  
       P0_ddx_x1px1m                2   8.70155634e-05    5.5994e-07       0.6435%  
       P0_uxu_x1px1m                1   5.26644809e-05    3.3481e-07       0.6357%  
       P0_uux_x1px1m                1   5.24449092e-05    3.1603e-07       0.6026%  
       P0_ddx_x1px1m                1   5.69486144e-06    3.7340e-08       0.6557%  
       P0_ssx_x1px1m                2   5.52543211e-06    3.6988e-08       0.6694%  
       P0_sxs_x1px1m                2   5.54231586e-06    3.6473e-08       0.6581%  
       P0_dxd_x1px1m                1   5.66229502e-06    3.6328e-08       0.6416%  
       P0_cxc_x1px1m                2   8.46190908e-07    6.1732e-09       0.7295%  
       P0_ccx_x1px1m                2   8.44444147e-07    6.1244e-09       0.7253%  
       P0_bxb_x1px1m                2   4.48173767e-07    3.6277e-09       0.8094%  
       P0_bbx_x1px1m                2   4.59971820e-07    3.4735e-09       0.7552%  
       P0_ssx_x1px1m                1   3.67387367e-07    2.4363e-09       0.6631%  
       P0_sxs_x1px1m                1   3.59514584e-07    2.4152e-09       0.6718%  
       P0_ccx_x1px1m                1   2.85527107e-07    2.0947e-09       0.7336%  
       P0_cxc_x1px1m                1   2.86114964e-07    2.0345e-09       0.7111%  
       P0_uxu_x1px1m                3   8.38639260e-08    5.9557e-10       0.7102%  
       P0_uux_x1px1m                3   8.42810417e-08    5.8033e-10       0.6886%  
       P0_dxd_x1px1m                3   3.15850901e-08    2.4656e-10       0.7806%  
       P0_bxb_x1px1m                1   2.95733697e-08    2.3263e-10       0.7866%  
       P0_ddx_x1px1m                3   3.10827270e-08    2.3232e-10       0.7474%  
       P0_bbx_x1px1m                1   2.98706346e-08    2.2792e-10       0.7630%  
       P0_ssx_x1px1m                3   2.14851627e-09    1.6131e-11       0.7508%  
       P0_sxs_x1px1m                3   2.16151611e-09    1.6040e-11       0.7421%  
       P0_ccx_x1px1m                3   3.21141658e-10    2.7818e-12       0.8662%  
       P0_cxc_x1px1m                3   3.23173488e-10    2.4312e-12       0.7523%  
       P0_bxb_x1px1m                3   1.01754693e-10    8.3544e-13       0.8210%  
       P0_bbx_x1px1m                3   1.00320427e-10    8.1255e-13       0.8100%  
       P0_bbx_x1px1m                4   4.40789583e-18    3.5640e-20       0.8085%  
       P0_bxb_x1px1m                4   4.36796591e-18    3.5217e-20       0.8063%  

Total ABS and 
Total: 
                      6.18446307e-04 +- 1.6383e-06  (2.6491e-01%)
                      5.92681160e-04 +- 1.8490e-06  (3.1197e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/res_1.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   1.51234785e-04    5.7080e-07       0.3774%  
       P0_uxu_x1px1m                2   1.51454110e-04    5.5948e-07       0.3694%  
       P0_dxd_x1px1m                2   8.22811971e-05    3.6821e-07       0.4475%  
       P0_ddx_x1px1m                2   8.24857429e-05    3.4985e-07       0.4241%  
       P0_uux_x1px1m                1   5.13506842e-05    1.9345e-07       0.3767%  
       P0_uxu_x1px1m                1   5.13661749e-05    1.9371e-07       0.3771%  
       P0_sxs_x1px1m                2   4.65372220e-06    3.0792e-08       0.6617%  
       P0_ssx_x1px1m                2   4.62123998e-06    3.0631e-08       0.6628%  
       P0_ddx_x1px1m                1   5.39443668e-06    2.3522e-08       0.4360%  
       P0_dxd_x1px1m                1   5.42590920e-06    2.2652e-08       0.4175%  
       P0_ccx_x1px1m                2   6.72144417e-07    5.1088e-09       0.7601%  
       P0_cxc_x1px1m                2   6.70640291e-07    5.0239e-09       0.7491%  
       P0_bxb_x1px1m                2   3.13846550e-07    3.1627e-09       1.0077%  
       P0_bbx_x1px1m                2   3.09863238e-07    3.0897e-09       0.9971%  
       P0_ssx_x1px1m                1   3.02358944e-07    2.1811e-09       0.7214%  
       P0_sxs_x1px1m                1   3.04282432e-07    1.9868e-09       0.6529%  
       P0_ccx_x1px1m                1   2.29480736e-07    1.7128e-09       0.7464%  
       P0_cxc_x1px1m                1   2.26384366e-07    1.7098e-09       0.7553%  
       P0_uxu_x1px1m                3   8.19461142e-08    3.5149e-10       0.4289%  
       P0_uux_x1px1m                3   8.14283212e-08    3.4549e-10       0.4243%  
       P0_ddx_x1px1m                3   2.82767038e-08    1.6721e-10       0.5913%  
       P0_dxd_x1px1m                3   2.82959083e-08    1.6678e-10       0.5894%  
       P0_bbx_x1px1m                1   2.04224159e-08    2.0606e-10       1.0090%  
       P0_bxb_x1px1m                1   2.09211742e-08    2.0325e-10       0.9715%  
       P0_ssx_x1px1m                3   1.72126289e-09    1.3237e-11       0.7690%  
       P0_sxs_x1px1m                3   1.70753084e-09    1.3475e-11       0.7891%  
       P0_ccx_x1px1m                3   2.56827860e-10    2.0114e-12       0.7832%  
       P0_cxc_x1px1m                3   2.56937130e-10    2.0058e-12       0.7807%  
       P0_bbx_x1px1m                3   7.03390765e-11    7.2405e-13       1.0294%  
       P0_bxb_x1px1m                3   7.16539182e-11    7.1962e-13       1.0043%  
       P0_bxb_x1px1m                4   3.03215738e-18    3.1290e-20       1.0319%  
       P0_bbx_x1px1m                4   3.10915002e-18    3.0739e-20       0.9886%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   1.55906427e-04    4.9300e-07       0.3162%  
       P0_uxu_x1px1m                2   1.56087486e-04    4.8077e-07       0.3080%  
       P0_dxd_x1px1m                2   8.72393503e-05    2.9539e-07       0.3386%  
       P0_ddx_x1px1m                2   8.70125693e-05    2.7957e-07       0.3213%  
       P0_uux_x1px1m                1   5.30093395e-05    1.6584e-07       0.3129%  
       P0_uxu_x1px1m                1   5.31167096e-05    1.6454e-07       0.3098%  
       P0_sxs_x1px1m                2   5.53019596e-06    2.0848e-08       0.3770%  
       P0_ssx_x1px1m                2   5.53467817e-06    2.0197e-08       0.3649%  
       P0_ddx_x1px1m                1   5.70848139e-06    1.8807e-08       0.3295%  
       P0_dxd_x1px1m                1   5.70621184e-06    1.8300e-08       0.3207%  
       P0_ccx_x1px1m                2   8.41959966e-07    3.3784e-09       0.4013%  
       P0_cxc_x1px1m                2   8.39134604e-07    3.2698e-09       0.3897%  
       P0_bxb_x1px1m                2   4.53511111e-07    1.9679e-09       0.4339%  
       P0_bbx_x1px1m                2   4.48999740e-07    1.8730e-09       0.4171%  
       P0_ssx_x1px1m                1   3.64094830e-07    1.5137e-09       0.4157%  
       P0_sxs_x1px1m                1   3.61931332e-07    1.3232e-09       0.3656%  
       P0_ccx_x1px1m                1   2.85433443e-07    1.1343e-09       0.3974%  
       P0_cxc_x1px1m                1   2.83635204e-07    1.1201e-09       0.3949%  
       P0_uxu_x1px1m                3   8.43670990e-08    3.1694e-10       0.3757%  
       P0_uux_x1px1m                3   8.39734483e-08    3.0769e-10       0.3664%  
       P0_ddx_x1px1m                3   3.12958268e-08    1.3305e-10       0.4251%  
       P0_dxd_x1px1m                3   3.12876951e-08    1.3262e-10       0.4239%  
       P0_bbx_x1px1m                1   2.97107654e-08    1.2585e-10       0.4236%  
       P0_bxb_x1px1m                1   2.97882200e-08    1.2496e-10       0.4195%  
       P0_ssx_x1px1m                3   2.14500787e-09    9.0447e-12       0.4217%  
       P0_sxs_x1px1m                3   2.16173670e-09    9.0033e-12       0.4165%  
       P0_ccx_x1px1m                3   3.21098961e-10    1.3859e-12       0.4316%  
       P0_cxc_x1px1m                3   3.21805370e-10    1.3687e-12       0.4253%  
       P0_bbx_x1px1m                3   1.01944230e-10    4.6150e-13       0.4527%  
       P0_bxb_x1px1m                3   1.02353226e-10    4.6098e-13       0.4504%  
       P0_bxb_x1px1m                4   4.40525808e-18    1.9897e-20       0.4517%  
       P0_bbx_x1px1m                4   4.42379215e-18    1.9458e-20       0.4399%  

Total ABS and 
Total: 
                      6.19025727e-04 +- 8.3412e-07  (1.3475e-01%)
                      5.93562378e-04 +- 9.8732e-07  (1.6634e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/run_m1000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1000.0	= mur_ref_fixed ! fixed ren reference scale 
  1000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #     n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #     n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #     n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #     n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #     x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #     x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #     go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #     sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #     svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #     svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #     el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #     mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #     ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #     er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #     mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #     ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #     ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #     cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #     t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #     ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #     cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #     t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #     dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #     sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #     b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #     dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #     sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #     b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 5.936e-04 +- 9.9e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              5.936e-04 pb  +2.6% -3.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              5.936e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.3815824e-04   +1.9058420e-07  +1.3815824e-04   +1.3324890e-04   +1.4207961e-04   +1.3815824e-04   +1.3103726e-04   +1.4527923e-04   +1.3815824e-04   +1.3664665e-04   +1.3991634e-04   +1.3538402e-04   +1.3324890e-04   +1.3786731e-04   +1.4120573e-04   +1.4045438e-04   +1.4207961e-04   +1.3815824e-04   +1.3740412e-04   +1.3939579e-04   +1.2953213e-04   +1.4130954e-04   +1.4524825e-04   +1.2633363e-04   +1.4339051e-04   +1.2842269e-04   +1.5338941e-04   +1.4402804e-04   +1.2711707e-04   +1.3330564e-04   +1.5152371e-04   +1.4450970e-04   +1.2760790e-04   +1.4169338e-04   +1.4750926e-04   +1.3665322e-04   +1.2976010e-04   +1.4849919e-04   +1.4396851e-04   +1.4828236e-04   +1.4239870e-04   +1.4446653e-04   +1.3867745e-04   +1.4472900e-04   +1.4462590e-04   +1.3664562e-04   +1.2743234e-04   +1.3317018e-04   +1.4309933e-04   +1.4420085e-04   +1.3598062e-04   +1.3877722e-04   +1.4547835e-04   +1.3516096e-04   +1.4059178e-04   +1.3301757e-04   +1.4737188e-04   +1.3968313e-04   +1.4488169e-04   +1.3436981e-04   +1.3365100e-04   +1.3661833e-04   +1.4526008e-04   +1.3376800e-04   +1.2656143e-04   +1.3826301e-04   +1.2636669e-04   +1.3218960e-04   +1.2117918e-04   +1.4926198e-04   +1.4228124e-04   +1.4719540e-04   +1.3448853e-04   +1.3910485e-04   +1.3773564e-04   +1.2899436e-04   +1.3064043e-04   +1.4156405e-04   +1.3209725e-04   +1.3439916e-04   +1.4789280e-04   +1.2709764e-04   +1.4005128e-04   +1.4022257e-04   +1.2912498e-04   +1.3994168e-04   +1.4113589e-04   +1.4154544e-04   +1.3662762e-04   +1.2985850e-04   +1.4526824e-04   +1.3550866e-04   +1.5168911e-04   +1.2593697e-04   +1.3881737e-04   +1.3721161e-04   +1.3936466e-04   +1.4265036e-04   +1.3360473e-04   +1.4117684e-04   +1.2331001e-04   +1.5516208e-04   +1.2896541e-04   +1.3679895e-04   +1.3624519e-04   +1.2893198e-04   +1.3835045e-04   +1.4214370e-04   +1.3791118e-04   +1.3719162e-04   +1.4045545e-04   +1.4266957e-04   +1.3967777e-04   +1.3788161e-04   +1.4849065e-04   +1.3538852e-04   +1.3431074e-04   +1.3199435e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.1624947e-04   +6.6386023e-08  +1.1624947e-04   +1.0443814e-04   +1.3031573e-04   +1.1624947e-04   +1.1015530e-04   +1.2234364e-04   +1.1624947e-04   +1.1624947e-04   +1.1624947e-04   +1.0443814e-04   +1.0443814e-04   +1.0443814e-04   +1.3031573e-04   +1.3031573e-04   +1.3031573e-04   +1.1624947e-04   +1.1575642e-04   +1.1752849e-04   +1.0873689e-04   +1.1892124e-04   +1.2202626e-04   +1.0621399e-04   +1.2057805e-04   +1.0794178e-04   +1.2959757e-04   +1.2100557e-04   +1.0675826e-04   +1.1216724e-04   +1.2783162e-04   +1.2179389e-04   +1.0720351e-04   +1.1937689e-04   +1.2456081e-04   +1.1493055e-04   +1.0912789e-04   +1.2505149e-04   +1.2109614e-04   +1.2495628e-04   +1.1965703e-04   +1.2125384e-04   +1.1684226e-04   +1.2175740e-04   +1.2199034e-04   +1.1495687e-04   +1.0705511e-04   +1.1184591e-04   +1.2027764e-04   +1.2131288e-04   +1.1429194e-04   +1.1649889e-04   +1.2241424e-04   +1.1380277e-04   +1.1841669e-04   +1.1174541e-04   +1.2400026e-04   +1.1770633e-04   +1.2201530e-04   +1.1312356e-04   +1.1220697e-04   +1.1503266e-04   +1.2226598e-04   +1.1245962e-04   +1.0648702e-04   +1.1623067e-04   +1.0622810e-04   +1.1113229e-04   +1.0161560e-04   +1.2586930e-04   +1.1964050e-04   +1.2394647e-04   +1.1280603e-04   +1.1717125e-04   +1.1598220e-04   +1.0866820e-04   +1.0987172e-04   +1.1935518e-04   +1.1090331e-04   +1.1331618e-04   +1.2469677e-04   +1.0706147e-04   +1.1768396e-04   +1.1786146e-04   +1.0827366e-04   +1.1756951e-04   +1.1858137e-04   +1.1904063e-04   +1.1470417e-04   +1.0926046e-04   +1.2223484e-04   +1.1404058e-04   +1.2849214e-04   +1.0569565e-04   +1.1633360e-04   +1.1547446e-04   +1.1730809e-04   +1.2002929e-04   +1.1208974e-04   +1.1879795e-04   +1.0368970e-04   +1.3075614e-04   +1.0839991e-04   +1.1536977e-04   +1.1491131e-04   +1.0854103e-04   +1.1668812e-04   +1.1947988e-04   +1.1611734e-04   +1.1515043e-04   +1.1831717e-04   +1.2011322e-04   +1.1794620e-04   +1.1604273e-04   +1.2491117e-04   +1.1360009e-04   +1.1322163e-04   +1.1107735e-04
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m1250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1793e-04:1.5981e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-7.6283e-02:7.2159e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [9.3994e-05:1.4335e-03]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.5503e-01:1.6552e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   3.78219976e-05    2.5897e-07       0.6847%  
       P0_uxu_x1px1m                2   3.72035238e-05    2.5100e-07       0.6747%  
       P0_ddx_x1px1m                2   1.70723675e-05    1.4762e-07       0.8647%  
       P0_dxd_x1px1m                2   1.66505458e-05    1.4900e-07       0.8949%  
       P0_uxu_x1px1m                1   1.26659097e-05    9.0934e-08       0.7179%  
       P0_uux_x1px1m                1   1.26258992e-05    8.8098e-08       0.6978%  
       P0_sxs_x1px1m                2   9.99178637e-07    1.1745e-08       1.1755%  
       P0_ssx_x1px1m                2   9.87076573e-07    1.1666e-08       1.1819%  
       P0_dxd_x1px1m                1   1.09953104e-06    9.7841e-09       0.8898%  
       P0_ddx_x1px1m                1   1.12007610e-06    9.6121e-09       0.8582%  
       P0_ccx_x1px1m                2   1.04216201e-07    1.3198e-09       1.2664%  
       P0_cxc_x1px1m                2   1.04676722e-07    1.3548e-09       1.2943%  
       P0_sxs_x1px1m                1   6.45200731e-08    7.7425e-10       1.2000%  
       P0_bbx_x1px1m                2   4.75302856e-08    7.9512e-10       1.6729%  
       P0_ssx_x1px1m                1   6.57001609e-08    7.6877e-10       1.1701%  
       P0_bxb_x1px1m                2   4.74710578e-08    7.7056e-10       1.6232%  
       P0_cxc_x1px1m                1   3.57240532e-08    4.6105e-10       1.2906%  
       P0_ccx_x1px1m                1   3.50043389e-08    4.5623e-10       1.3033%  
       P0_uxu_x1px1m                3   4.07008600e-08    3.1263e-10       0.7681%  
       P0_uux_x1px1m                3   4.02152877e-08    3.0352e-10       0.7547%  
       P0_ddx_x1px1m                3   1.12198878e-08    1.4026e-10       1.2501%  
       P0_dxd_x1px1m                3   1.13621095e-08    1.3093e-10       1.1523%  
       P0_bxb_x1px1m                1   3.10807256e-09    5.2215e-11       1.6800%  
       P0_bbx_x1px1m                1   3.16237470e-09    5.1891e-11       1.6409%  
       P0_sxs_x1px1m                3   7.61734049e-10    1.0642e-11       1.3970%  
       P0_ssx_x1px1m                3   7.44556968e-10    1.0669e-11       1.4329%  
       P0_cxc_x1px1m                3   7.97863182e-11    1.1305e-12       1.4169%  
       P0_ccx_x1px1m                3   8.24769374e-11    1.1142e-12       1.3509%  
       P0_bxb_x1px1m                3   2.23341448e-11    3.9098e-13       1.7506%  
       P0_bbx_x1px1m                3   2.23435838e-11    3.8918e-13       1.7418%  
       P0_bxb_x1px1m                4   9.44272350e-19    1.7709e-20       1.8754%  
       P0_bbx_x1px1m                4   9.46628893e-19    1.7230e-20       1.8202%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   3.89714891e-05    2.3134e-07       0.5936%  
       P0_uxu_x1px1m                2   3.82208273e-05    2.2829e-07       0.5973%  
       P0_ddx_x1px1m                2   1.84163456e-05    1.2150e-07       0.6597%  
       P0_dxd_x1px1m                2   1.81604061e-05    1.2042e-07       0.6631%  
       P0_uxu_x1px1m                1   1.30835085e-05    8.2029e-08       0.6270%  
       P0_uux_x1px1m                1   1.29660318e-05    8.0272e-08       0.6191%  
       P0_sxs_x1px1m                2   1.22779460e-06    8.2482e-09       0.6718%  
       P0_ssx_x1px1m                2   1.21988230e-06    8.0777e-09       0.6622%  
       P0_dxd_x1px1m                1   1.19680164e-06    7.9960e-09       0.6681%  
       P0_ddx_x1px1m                1   1.21067834e-06    7.9376e-09       0.6556%  
       P0_ccx_x1px1m                2   1.30181171e-07    9.6099e-10       0.7382%  
       P0_cxc_x1px1m                2   1.32611931e-07    9.5945e-10       0.7235%  
       P0_sxs_x1px1m                1   7.99596602e-08    5.4417e-10       0.6806%  
       P0_bbx_x1px1m                2   6.87989320e-08    5.3719e-10       0.7808%  
       P0_ssx_x1px1m                1   8.12106714e-08    5.3266e-10       0.6559%  
       P0_bxb_x1px1m                2   6.82484691e-08    5.2233e-10       0.7653%  
       P0_cxc_x1px1m                1   4.48267934e-08    3.3266e-10       0.7421%  
       P0_ccx_x1px1m                1   4.45226928e-08    3.2284e-10       0.7251%  
       P0_uxu_x1px1m                3   4.17104618e-08    2.9296e-10       0.7024%  
       P0_uux_x1px1m                3   4.13243727e-08    2.8104e-10       0.6801%  
       P0_ddx_x1px1m                3   1.31363142e-08    1.1542e-10       0.8786%  
       P0_dxd_x1px1m                3   1.32077103e-08    1.0362e-10       0.7845%  
       P0_bxb_x1px1m                1   4.51947749e-09    3.5451e-11       0.7844%  
       P0_bbx_x1px1m                1   4.56155812e-09    3.5089e-11       0.7692%  
       P0_sxs_x1px1m                3   9.97068517e-10    7.5877e-12       0.7610%  
       P0_ssx_x1px1m                3   9.89922396e-10    7.4681e-12       0.7544%  
       P0_cxc_x1px1m                3   1.03660955e-10    8.1694e-13       0.7881%  
       P0_ccx_x1px1m                3   1.05651921e-10    8.0763e-13       0.7644%  
       P0_bxb_x1px1m                3   3.29255060e-11    2.7113e-13       0.8235%  
       P0_bbx_x1px1m                3   3.30074156e-11    2.6630e-13       0.8068%  
       P0_bxb_x1px1m                4   1.41533788e-18    1.2438e-20       0.8788%  
       P0_bbx_x1px1m                4   1.42116747e-18    1.2057e-20       0.8484%  

Total ABS and 
Total: 
                      1.45444848e-04 +- 3.8514e-07  (2.6480e-01%)
                      1.38862431e-04 +- 4.3653e-07  (3.1436e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/res_1.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   3.73484422e-05    1.3983e-07       0.3744%  
       P0_uxu_x1px1m                2   3.72278924e-05    1.3418e-07       0.3604%  
       P0_ddx_x1px1m                2   1.67205057e-05    8.4020e-08       0.5025%  
       P0_dxd_x1px1m                2   1.68156919e-05    8.3630e-08       0.4973%  
       P0_uux_x1px1m                1   1.25934552e-05    4.8220e-08       0.3829%  
       P0_uxu_x1px1m                1   1.26216357e-05    4.6745e-08       0.3704%  
       P0_ssx_x1px1m                2   1.00374648e-06    7.4293e-09       0.7402%  
       P0_sxs_x1px1m                2   9.92113804e-07    6.9928e-09       0.7048%  
       P0_dxd_x1px1m                1   1.10795350e-06    5.5434e-09       0.5003%  
       P0_ddx_x1px1m                1   1.11844460e-06    5.3542e-09       0.4787%  
       P0_cxc_x1px1m                2   1.03694522e-07    8.0224e-10       0.7737%  
       P0_ccx_x1px1m                2   1.03824885e-07    8.0794e-10       0.7782%  
       P0_bbx_x1px1m                2   4.69778678e-08    5.1918e-10       1.1052%  
       P0_sxs_x1px1m                1   6.51435095e-08    4.7261e-10       0.7255%  
       P0_bxb_x1px1m                2   4.74940726e-08    4.7769e-10       1.0058%  
       P0_ssx_x1px1m                1   6.53037624e-08    4.5804e-10       0.7014%  
       P0_ccx_x1px1m                1   3.56937625e-08    2.7187e-10       0.7617%  
       P0_cxc_x1px1m                1   3.55418809e-08    2.7087e-10       0.7621%  
       P0_uxu_x1px1m                3   3.98930948e-08    1.7098e-10       0.4286%  
       P0_uux_x1px1m                3   3.97703941e-08    1.6342e-10       0.4109%  
       P0_dxd_x1px1m                3   1.12959837e-08    7.6921e-11       0.6810%  
       P0_ddx_x1px1m                3   1.13555187e-08    7.6473e-11       0.6734%  
       P0_bxb_x1px1m                1   3.13088683e-09    3.2887e-11       1.0504%  
       P0_bbx_x1px1m                1   3.06307687e-09    3.1841e-11       1.0395%  
       P0_sxs_x1px1m                3   7.54714807e-10    6.6748e-12       0.8844%  
       P0_ssx_x1px1m                3   7.59342718e-10    6.3626e-12       0.8379%  
       P0_cxc_x1px1m                3   8.10712972e-11    6.8345e-13       0.8430%  
       P0_ccx_x1px1m                3   8.33481002e-11    6.6121e-13       0.7933%  
       P0_bbx_x1px1m                3   2.26330181e-11    2.3142e-13       1.0225%  
       P0_bxb_x1px1m                3   2.24181049e-11    2.3268e-13       1.0379%  
       P0_bbx_x1px1m                4   9.71119271e-19    1.0263e-20       1.0568%  
       P0_bxb_x1px1m                4   9.61777162e-19    1.0177e-20       1.0581%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   3.84369149e-05    1.2172e-07       0.3167%  
       P0_uxu_x1px1m                2   3.82442572e-05    1.1663e-07       0.3050%  
       P0_ddx_x1px1m                2   1.82181200e-05    6.3787e-08       0.3501%  
       P0_dxd_x1px1m                2   1.83266485e-05    6.2922e-08       0.3433%  
       P0_uux_x1px1m                1   1.30113044e-05    4.1440e-08       0.3185%  
       P0_uxu_x1px1m                1   1.30042937e-05    4.0170e-08       0.3089%  
       P0_ssx_x1px1m                2   1.23689964e-06    5.0232e-09       0.4061%  
       P0_sxs_x1px1m                2   1.22592606e-06    4.3844e-09       0.3576%  
       P0_dxd_x1px1m                1   1.20869715e-06    4.1666e-09       0.3447%  
       P0_ddx_x1px1m                1   1.21008979e-06    4.0594e-09       0.3355%  
       P0_cxc_x1px1m                2   1.30946842e-07    5.2666e-10       0.4022%  
       P0_ccx_x1px1m                2   1.31839679e-07    5.2501e-10       0.3982%  
       P0_bbx_x1px1m                2   6.94902376e-08    3.3847e-10       0.4871%  
       P0_sxs_x1px1m                1   8.05643515e-08    3.0628e-10       0.3802%  
       P0_bxb_x1px1m                2   6.90252934e-08    2.9110e-10       0.4217%  
       P0_ssx_x1px1m                1   8.05389891e-08    2.8776e-10       0.3573%  
       P0_ccx_x1px1m                1   4.47441970e-08    1.7977e-10       0.4018%  
       P0_cxc_x1px1m                1   4.45885824e-08    1.7872e-10       0.4008%  
       P0_uxu_x1px1m                3   4.11590612e-08    1.5297e-10       0.3717%  
       P0_uux_x1px1m                3   4.09525149e-08    1.4577e-10       0.3560%  
       P0_dxd_x1px1m                3   1.31081355e-08    5.8205e-11       0.4440%  
       P0_ddx_x1px1m                3   1.31383870e-08    5.7888e-11       0.4406%  
       P0_bxb_x1px1m                1   4.54036926e-09    2.1276e-11       0.4686%  
       P0_bbx_x1px1m                1   4.53507002e-09    1.9356e-11       0.4268%  
       P0_sxs_x1px1m                3   1.00430416e-09    4.3803e-12       0.4362%  
       P0_ssx_x1px1m                3   9.96879631e-10    4.0797e-12       0.4092%  
       P0_cxc_x1px1m                3   1.04297194e-10    4.6909e-13       0.4498%  
       P0_ccx_x1px1m                3   1.05310625e-10    4.4769e-13       0.4251%  
       P0_bbx_x1px1m                3   3.27008755e-11    1.4724e-13       0.4503%  
       P0_bxb_x1px1m                3   3.28711162e-11    1.4523e-13       0.4418%  
       P0_bbx_x1px1m                4   1.42238679e-18    6.5858e-21       0.4630%  
       P0_bxb_x1px1m                4   1.41695267e-18    6.4583e-21       0.4558%  

Total ABS and 
Total: 
                      1.44894599e-04 +- 1.9964e-07  (1.3778e-01%)
                      1.38163788e-04 +- 2.3725e-07  (1.7171e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/run_m1250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1250.0	= mur_ref_fixed ! fixed ren reference scale 
  1250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #            n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #            n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #            n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #            n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #            x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #            x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #            go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #            sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #            svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #            svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #            el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #            mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #            ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #            er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #            mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #            ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #            ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #            cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #            t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #            ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #            cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #            t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #            dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #            sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #            b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #            dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #            sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #            b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 1.382e-04 +- 2.4e-07 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              1.382e-04 pb  +2.8% -3.6%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              1.382e-04 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.5630487e-05   +4.4041812e-08  +3.5630487e-05   +3.4208019e-05   +3.6757659e-05   +3.5630487e-05   +3.2945779e-05   +3.8315194e-05   +3.5630487e-05   +3.5222221e-05   +3.6103938e-05   +3.4781492e-05   +3.4208019e-05   +3.5446482e-05   +3.6525185e-05   +3.6324708e-05   +3.6757659e-05   +3.5630487e-05   +3.5680586e-05   +3.6766521e-05   +3.2176639e-05   +3.6755417e-05   +3.7249132e-05   +3.1726454e-05   +3.7429459e-05   +3.2171489e-05   +4.2635371e-05   +3.6452201e-05   +3.0760602e-05   +3.3910920e-05   +4.0430836e-05   +3.7770709e-05   +3.1675177e-05   +3.7483010e-05   +3.9328485e-05   +3.5013113e-05   +3.3367663e-05   +3.9664033e-05   +3.7489398e-05   +3.9762538e-05   +3.6600814e-05   +3.6715096e-05   +3.6403838e-05   +3.7685734e-05   +3.7931823e-05   +3.4806817e-05   +3.1329417e-05   +3.3669373e-05   +3.6963023e-05   +3.7601573e-05   +3.4864824e-05   +3.5512294e-05   +3.7607543e-05   +3.5245274e-05   +3.6920483e-05   +3.3677794e-05   +3.8333020e-05   +3.7003799e-05   +3.8757496e-05   +3.4463955e-05   +3.3242704e-05   +3.5441686e-05   +3.8638496e-05   +3.4423212e-05   +3.1873604e-05   +3.5158268e-05   +3.1901486e-05   +3.3116217e-05   +2.8750009e-05   +3.9900123e-05   +3.6865614e-05   +3.7873336e-05   +3.3091921e-05   +3.5948063e-05   +3.6392996e-05   +3.2756328e-05   +3.3732898e-05   +3.7825860e-05   +3.2773418e-05   +3.5642444e-05   +3.9484400e-05   +3.2072315e-05   +3.5380004e-05   +3.5944905e-05   +3.1262172e-05   +3.5224131e-05   +3.5623766e-05   +3.5588567e-05   +3.4647365e-05   +3.3070225e-05   +3.7379901e-05   +3.4806888e-05   +4.3265708e-05   +3.0691801e-05   +3.4365294e-05   +3.5309977e-05   +3.5899270e-05   +3.7488791e-05   +3.3176093e-05   +3.6821187e-05   +3.0511603e-05   +4.2139704e-05   +3.2764151e-05   +3.5989642e-05   +3.5928688e-05   +3.2881830e-05   +3.6250597e-05   +3.6377348e-05   +3.5855094e-05   +3.4392811e-05   +3.6702993e-05   +3.7043957e-05   +3.7304226e-05   +3.5727587e-05   +3.8692369e-05   +3.4292169e-05   +3.4638087e-05   +3.4256176e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.9602573e-05   +2.1864571e-08  +2.9602573e-05   +2.6314650e-05   +3.3565312e-05   +2.9602573e-05   +2.7299599e-05   +3.1905547e-05   +2.9602573e-05   +2.9602573e-05   +2.9602573e-05   +2.6314650e-05   +2.6314650e-05   +2.6314650e-05   +3.3565312e-05   +3.3565312e-05   +3.3565312e-05   +2.9602573e-05   +2.9640169e-05   +3.0624861e-05   +2.6672278e-05   +3.0560784e-05   +3.0868169e-05   +2.6311505e-05   +3.1067096e-05   +2.6683178e-05   +3.5766795e-05   +3.0153963e-05   +2.5445193e-05   +2.8157145e-05   +3.3668762e-05   +3.1461278e-05   +2.6252012e-05   +3.1311777e-05   +3.2851769e-05   +2.9051795e-05   +2.7770491e-05   +3.3043708e-05   +3.1179378e-05   +3.3214094e-05   +3.0333309e-05   +3.0385505e-05   +3.0417258e-05   +3.1264498e-05   +3.1563542e-05   +2.8877139e-05   +2.5914743e-05   +2.7897719e-05   +3.0703243e-05   +3.1229853e-05   +2.8945094e-05   +2.9401040e-05   +3.1256534e-05   +2.9243903e-05   +3.0741943e-05   +2.7894296e-05   +3.1773739e-05   +3.0894052e-05   +3.2272387e-05   +2.8610309e-05   +2.7509244e-05   +2.9524668e-05   +3.2102156e-05   +2.8567523e-05   +2.6481721e-05   +2.9130347e-05   +2.6527801e-05   +2.7459423e-05   +2.3689957e-05   +3.3259251e-05   +3.0601647e-05   +3.1415809e-05   +2.7307166e-05   +2.9849703e-05   +3.0303112e-05   +2.7301425e-05   +2.8080537e-05   +3.1665163e-05   +2.7007299e-05   +2.9769633e-05   +3.2914033e-05   +2.6646457e-05   +2.9316060e-05   +2.9807924e-05   +2.5793438e-05   +2.9105253e-05   +2.9493012e-05   +2.9416668e-05   +2.8638546e-05   +2.7471707e-05   +3.0967142e-05   +2.8946513e-05   +3.6412705e-05   +2.5415284e-05   +2.8345218e-05   +2.9375657e-05   +2.9783965e-05   +3.1135608e-05   +2.7400840e-05   +3.0583470e-05   +2.5241439e-05   +3.5173044e-05   +2.7226303e-05   +3.0046801e-05   +2.9957885e-05   +2.7377410e-05   +3.0218017e-05   +3.0179134e-05   +2.9820761e-05   +2.8418485e-05   +3.0546675e-05   +3.0791131e-05   +3.1259611e-05   +2.9745223e-05   +3.2082245e-05   +2.8351868e-05   +2.8780412e-05   +2.8530206e-05
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m1500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.9651e-05:4.2147e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1152e-01:1.0549e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.3683e-05:3.6922e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.6985e-01:1.8285e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/res_0.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   1.02751589e-05    7.1989e-08       0.7006%  
       P0_uux_x1px1m                2   1.01709939e-05    7.2222e-08       0.7101%  
       P0_dxd_x1px1m                2   3.68816884e-06    4.1438e-08       1.1235%  
       P0_ddx_x1px1m                2   3.52183943e-06    3.8679e-08       1.0983%  
       P0_uxu_x1px1m                1   3.49002808e-06    2.4177e-08       0.6927%  
       P0_uux_x1px1m                1   3.49829048e-06    2.4294e-08       0.6945%  
       P0_sxs_x1px1m                2   2.52630232e-07    3.2996e-09       1.3061%  
       P0_ssx_x1px1m                2   2.50502252e-07    3.2703e-09       1.3055%  
       P0_dxd_x1px1m                1   2.37125533e-07    2.7410e-09       1.1559%  
       P0_ddx_x1px1m                1   2.37974832e-07    2.5308e-09       1.0635%  
       P0_ccx_x1px1m                2   1.83319462e-08    2.4998e-10       1.3636%  
       P0_cxc_x1px1m                2   1.84864192e-08    2.4936e-10       1.3489%  
       P0_ssx_x1px1m                1   1.63837589e-08    2.1507e-10       1.3127%  
       P0_sxs_x1px1m                1   1.62279123e-08    2.1603e-10       1.3312%  
       P0_uux_x1px1m                3   1.91573571e-08    1.5090e-10       0.7877%  
       P0_uxu_x1px1m                3   1.93233542e-08    1.5012e-10       0.7769%  
       P0_bbx_x1px1m                2   8.25364188e-09    1.4527e-10       1.7601%  
       P0_bxb_x1px1m                2   8.19306111e-09    1.4423e-10       1.7604%  
       P0_cxc_x1px1m                1   6.24216878e-09    8.4122e-11       1.3476%  
       P0_ccx_x1px1m                1   6.23029755e-09    8.4216e-11       1.3517%  
       P0_ddx_x1px1m                3   4.08300682e-09    6.0015e-11       1.4699%  
       P0_dxd_x1px1m                3   4.08602484e-09    6.0590e-11       1.4829%  
       P0_bbx_x1px1m                1   5.29877101e-10    9.3298e-12       1.7607%  
       P0_bxb_x1px1m                1   5.49355345e-10    9.3404e-12       1.7002%  
       P0_sxs_x1px1m                3   3.35046290e-10    5.4106e-12       1.6149%  
       P0_ssx_x1px1m                3   3.31464920e-10    5.3822e-12       1.6238%  
       P0_cxc_x1px1m                3   2.60610218e-11    3.8797e-13       1.4887%  
       P0_ccx_x1px1m                3   2.66945760e-11    3.7697e-13       1.4122%  
       P0_bbx_x1px1m                3   7.04469404e-12    1.2720e-13       1.8057%  
       P0_bxb_x1px1m                3   6.86398677e-12    1.2755e-13       1.8582%  
       P0_bbx_x1px1m                4   3.10177842e-19    5.6020e-21       1.8061%  
       P0_bxb_x1px1m                4   3.05464842e-19    5.5650e-21       1.8218%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   1.05666432e-05    6.5958e-08       0.6242%  
       P0_uux_x1px1m                2   1.05127805e-05    6.4253e-08       0.6112%  
       P0_dxd_x1px1m                2   4.26420114e-06    3.2896e-08       0.7714%  
       P0_ddx_x1px1m                2   4.11105358e-06    2.9327e-08       0.7134%  
       P0_uxu_x1px1m                1   3.57954763e-06    2.2348e-08       0.6243%  
       P0_uux_x1px1m                1   3.59385160e-06    2.1992e-08       0.6119%  
       P0_sxs_x1px1m                2   3.26254195e-07    2.2208e-09       0.6807%  
       P0_ssx_x1px1m                2   3.26742618e-07    2.1428e-09       0.6558%  
       P0_dxd_x1px1m                1   2.78649462e-07    2.1288e-09       0.7640%  
       P0_ddx_x1px1m                1   2.74460484e-07    1.9329e-09       0.7043%  
       P0_ccx_x1px1m                2   2.35088143e-08    1.7920e-10       0.7622%  
       P0_cxc_x1px1m                2   2.37217771e-08    1.7693e-10       0.7459%  
       P0_ssx_x1px1m                1   2.11511469e-08    1.4631e-10       0.6917%  
       P0_sxs_x1px1m                1   2.12611780e-08    1.4524e-10       0.6831%  
       P0_uux_x1px1m                3   1.96919302e-08    1.4043e-10       0.7131%  
       P0_uxu_x1px1m                3   1.98206525e-08    1.4039e-10       0.7083%  
       P0_bbx_x1px1m                2   1.22376363e-08    9.9289e-11       0.8113%  
       P0_bxb_x1px1m                2   1.22259835e-08    9.7357e-11       0.7963%  
       P0_cxc_x1px1m                1   8.02358970e-09    6.0282e-11       0.7513%  
       P0_ccx_x1px1m                1   8.01133571e-09    5.9313e-11       0.7404%  
       P0_ddx_x1px1m                3   5.29701925e-09    4.5355e-11       0.8562%  
       P0_dxd_x1px1m                3   5.36260748e-09    4.4967e-11       0.8385%  
       P0_bbx_x1px1m                1   7.87962130e-10    6.4354e-12       0.8167%  
       P0_bxb_x1px1m                1   8.04464581e-10    6.2843e-12       0.7812%  
       P0_sxs_x1px1m                3   4.81405568e-10    3.6220e-12       0.7524%  
       P0_ssx_x1px1m                3   4.76818679e-10    3.5831e-12       0.7515%  
       P0_cxc_x1px1m                3   3.45529040e-11    2.8188e-13       0.8158%  
       P0_ccx_x1px1m                3   3.46202082e-11    2.7198e-13       0.7856%  
       P0_bbx_x1px1m                3   1.06312954e-11    8.8270e-14       0.8303%  
       P0_bxb_x1px1m                3   1.05119682e-11    8.7903e-14       0.8362%  
       P0_bbx_x1px1m                4   4.64093723e-19    3.8936e-21       0.8390%  
       P0_bxb_x1px1m                4   4.60408772e-19    3.8323e-21       0.8324%  

Total ABS and 
Total: 
                      3.80171390e-05 +- 1.0687e-07  (2.8112e-01%)
                      3.57695238e-05 +- 1.2175e-07  (3.4036e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/res_1.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   1.01684860e-05    3.9567e-08       0.3891%  
       P0_uxu_x1px1m                2   1.02274342e-05    3.7959e-08       0.3711%  
       P0_dxd_x1px1m                2   3.56316579e-06    2.2787e-08       0.6395%  
       P0_ddx_x1px1m                2   3.59707205e-06    2.2051e-08       0.6130%  
       P0_uux_x1px1m                1   3.47784307e-06    1.2938e-08       0.3720%  
       P0_uxu_x1px1m                1   3.47240059e-06    1.2888e-08       0.3711%  
       P0_dxd_x1px1m                1   2.42194289e-07    1.6940e-09       0.6994%  
       P0_sxs_x1px1m                2   2.47710629e-07    1.9559e-09       0.7896%  
       P0_ssx_x1px1m                2   2.50774110e-07    1.9556e-09       0.7798%  
       P0_ddx_x1px1m                1   2.36319067e-07    1.4341e-09       0.6068%  
       P0_cxc_x1px1m                2   1.81760319e-08    1.4995e-10       0.8250%  
       P0_ccx_x1px1m                2   1.83017864e-08    1.4816e-10       0.8095%  
       P0_ssx_x1px1m                1   1.65366390e-08    1.2947e-10       0.7829%  
       P0_sxs_x1px1m                1   1.65140317e-08    1.2826e-10       0.7767%  
       P0_uux_x1px1m                3   1.92372819e-08    8.5355e-11       0.4437%  
       P0_uxu_x1px1m                3   1.93529738e-08    8.4158e-11       0.4349%  
       P0_bbx_x1px1m                2   8.08713439e-09    8.6332e-11       1.0675%  
       P0_bxb_x1px1m                2   8.12846063e-09    8.5910e-11       1.0569%  
       P0_ccx_x1px1m                1   6.31349742e-09    5.6345e-11       0.8925%  
       P0_cxc_x1px1m                1   6.16431982e-09    5.1530e-11       0.8359%  
       P0_ddx_x1px1m                3   4.19674158e-09    3.6865e-11       0.8784%  
       P0_dxd_x1px1m                3   4.15347068e-09    3.5687e-11       0.8592%  
       P0_bbx_x1px1m                1   5.43999731e-10    5.7194e-12       1.0514%  
       P0_bxb_x1px1m                1   5.28667926e-10    5.6761e-12       1.0737%  
       P0_sxs_x1px1m                3   3.30766681e-10    3.5298e-12       1.0672%  
       P0_ssx_x1px1m                3   3.32531379e-10    3.2312e-12       0.9717%  
       P0_cxc_x1px1m                3   2.61643639e-11    2.2946e-13       0.8770%  
       P0_ccx_x1px1m                3   2.61989022e-11    2.2648e-13       0.8645%  
       P0_bxb_x1px1m                3   7.00869116e-12    7.6314e-14       1.0889%  
       P0_bbx_x1px1m                3   7.10071957e-12    7.6814e-14       1.0818%  
       P0_bbx_x1px1m                4   3.05699950e-19    3.4574e-21       1.1310%  
       P0_bxb_x1px1m                4   2.99834807e-19    3.3325e-21       1.1114%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   1.04861564e-05    3.4472e-08       0.3287%  
       P0_uxu_x1px1m                2   1.05016199e-05    3.3408e-08       0.3181%  
       P0_dxd_x1px1m                2   4.17751223e-06    1.5730e-08       0.3765%  
       P0_ddx_x1px1m                2   4.17188215e-06    1.5177e-08       0.3638%  
       P0_uux_x1px1m                1   3.57028996e-06    1.1387e-08       0.3189%  
       P0_uxu_x1px1m                1   3.57656554e-06    1.1138e-08       0.3114%  
       P0_dxd_x1px1m                1   2.84592836e-07    1.2607e-09       0.4430%  
       P0_sxs_x1px1m                2   3.22364451e-07    1.1797e-09       0.3659%  
       P0_ssx_x1px1m                2   3.24989800e-07    1.1755e-09       0.3617%  
       P0_ddx_x1px1m                1   2.72827280e-07    9.9575e-10       0.3650%  
       P0_cxc_x1px1m                2   2.36865148e-08    9.6433e-11       0.4071%  
       P0_ccx_x1px1m                2   2.37027292e-08    9.4825e-11       0.4001%  
       P0_ssx_x1px1m                1   2.13620824e-08    7.9423e-11       0.3718%  
       P0_sxs_x1px1m                1   2.12425925e-08    7.8834e-11       0.3711%  
       P0_uux_x1px1m                3   1.98044547e-08    7.7564e-11       0.3916%  
       P0_uxu_x1px1m                3   1.98455142e-08    7.7325e-11       0.3896%  
       P0_bbx_x1px1m                2   1.21319655e-08    5.2729e-11       0.4346%  
       P0_bxb_x1px1m                2   1.21926396e-08    5.1572e-11       0.4230%  
       P0_ccx_x1px1m                1   8.12794225e-09    4.0856e-11       0.5027%  
       P0_cxc_x1px1m                1   8.06958083e-09    3.3166e-11       0.4110%  
       P0_ddx_x1px1m                3   5.37110296e-09    2.6773e-11       0.4985%  
       P0_dxd_x1px1m                3   5.30610750e-09    2.5506e-11       0.4807%  
       P0_bbx_x1px1m                1   8.06584349e-10    3.5204e-12       0.4365%  
       P0_bxb_x1px1m                1   7.95671659e-10    3.4667e-12       0.4357%  
       P0_sxs_x1px1m                3   4.83147572e-10    2.3174e-12       0.4796%  
       P0_ssx_x1px1m                3   4.73985910e-10    1.9773e-12       0.4172%  
       P0_cxc_x1px1m                3   3.47208954e-11    1.5130e-13       0.4358%  
       P0_ccx_x1px1m                3   3.46095787e-11    1.4856e-13       0.4292%  
       P0_bxb_x1px1m                3   1.05626979e-11    4.7517e-14       0.4499%  
       P0_bbx_x1px1m                3   1.07012468e-11    4.7323e-14       0.4422%  
       P0_bbx_x1px1m                4   4.60153915e-19    2.2595e-21       0.4910%  
       P0_bxb_x1px1m                4   4.56871225e-19    2.0772e-21       0.4547%  

Total ABS and 
Total: 
                      3.78722938e-05 +- 5.5148e-08  (1.4562e-01%)
                      3.56303647e-05 +- 6.6016e-08  (1.8528e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/run_m1500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1500.0	= mur_ref_fixed ! fixed ren reference scale 
  1500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #      n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #      n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #      n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #      n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #      x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #      x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #      go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #      sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #      svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #      svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #      el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #      mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #      ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #      er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #      mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #      ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #      ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #      cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #      t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #      ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #      cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #      t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #      dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #      sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #      b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #      dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #      sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #      b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 3.563e-05 +- 6.6e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              3.563e-05 pb  +3.2% -4.0%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              3.563e-05 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +9.8733339e-06   +1.3360262e-08  +9.8733339e-06   +9.4414517e-06   +1.0212032e-05   +9.8733339e-06   +8.6835676e-06   +1.1063100e-05   +9.8733339e-06   +9.7527341e-06   +1.0012816e-05   +9.6084569e-06   +9.4414517e-06   +9.8016069e-06   +1.0142010e-05   +1.0081467e-05   +1.0212032e-05   +9.8733339e-06   +9.8565195e-06   +1.0445888e-05   +8.5096208e-06   +1.0353134e-05   +1.0259234e-05   +8.4099855e-06   +1.0557387e-05   +8.5681142e-06   +1.3334190e-05   +9.6718706e-06   +7.6446909e-06   +9.0421878e-06   +1.1601280e-05   +1.0717131e-05   +8.3714972e-06   +1.1066634e-05   +1.1318210e-05   +9.5388150e-06   +9.4582771e-06   +1.1663345e-05   +1.0597616e-05   +1.1911109e-05   +1.0043043e-05   +9.9984747e-06   +1.0662177e-05   +1.0427513e-05   +1.0599410e-05   +9.3964207e-06   +7.9564318e-06   +9.1094584e-06   +1.0436050e-05   +1.0557401e-05   +9.7344018e-06   +9.6375544e-06   +1.0462148e-05   +9.7677490e-06   +1.0442752e-05   +9.0499752e-06   +1.0516471e-05   +1.0862549e-05   +1.1380392e-05   +9.3227596e-06   +8.7019029e-06   +1.0092004e-05   +1.1190298e-05   +9.4595886e-06   +8.5162624e-06   +9.4270573e-06   +8.7922465e-06   +8.7012047e-06   +6.8229865e-06   +1.1608001e-05   +1.0256079e-05   +1.0134147e-05   +8.4162482e-06   +9.7952678e-06   +1.0521616e-05   +8.9413301e-06   +9.6487774e-06   +1.1330070e-05   +8.2728153e-06   +1.0513133e-05   +1.1441752e-05   +8.5612976e-06   +9.2920021e-06   +9.8292235e-06   +7.9211084e-06   +9.1635751e-06   +9.3881437e-06   +9.1142985e-06   +9.1918993e-06   +8.9823936e-06   +1.0061691e-05   +9.6140724e-06   +1.4133407e-05   +7.8754694e-06   +8.7551957e-06   +9.8754114e-06   +9.7576500e-06   +1.0546021e-05   +8.5586615e-06   +1.0459956e-05   +7.6769380e-06   +1.2769010e-05   +8.9685785e-06   +1.0403596e-05   +1.0441634e-05   +9.0773277e-06   +1.0289406e-05   +9.9662569e-06   +1.0064154e-05   +9.0081655e-06   +1.0468150e-05   +1.0214329e-05   +1.1154231e-05   +1.0104126e-05   +1.0721320e-05   +9.2178139e-06   +9.3797231e-06   +9.6368076e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +8.0651999e-06   +9.4681468e-09  +8.0651999e-06   +7.1045817e-06   +9.2342848e-06   +8.0651999e-06   +7.0359816e-06   +9.0944183e-06   +8.0651999e-06   +8.0651999e-06   +8.0651999e-06   +7.1045817e-06   +7.1045817e-06   +7.1045817e-06   +9.2342848e-06   +9.2342848e-06   +9.2342848e-06   +8.0651999e-06   +8.0461621e-06   +8.5637682e-06   +6.9194904e-06   +8.4765298e-06   +8.3804170e-06   +6.8344937e-06   +8.6303762e-06   +6.9781980e-06   +1.1088998e-05   +7.8291798e-06   +6.1407824e-06   +7.3456693e-06   +9.5046023e-06   +8.7907684e-06   +6.8024203e-06   +9.1311642e-06   +9.2915044e-06   +7.7658598e-06   +7.7733230e-06   +9.6027521e-06   +8.6734332e-06   +9.8279798e-06   +8.1650454e-06   +8.1348784e-06   +8.7979792e-06   +8.4914682e-06   +8.6755411e-06   +7.6484755e-06   +6.4206467e-06   +7.4148465e-06   +8.5590097e-06   +8.6653967e-06   +7.9917040e-06   +7.8526653e-06   +8.5565887e-06   +7.9695863e-06   +8.5351221e-06   +7.3564781e-06   +8.5517044e-06   +8.9405579e-06   +9.3618667e-06   +7.5608160e-06   +7.0327786e-06   +8.2691443e-06   +9.1820370e-06   +7.7133644e-06   +6.9257597e-06   +7.6603825e-06   +7.1966926e-06   +7.0320738e-06   +5.4242707e-06   +9.5301150e-06   +8.3579379e-06   +8.2171992e-06   +6.7694074e-06   +7.9706025e-06   +8.6587955e-06   +7.2802683e-06   +7.9325730e-06   +9.3592248e-06   +6.6411178e-06   +8.6729591e-06   +9.4189395e-06   +6.9761146e-06   +7.5241952e-06   +7.9920073e-06   +6.3867677e-06   +7.3933899e-06   +7.6331406e-06   +7.3321291e-06   +7.4293782e-06   +7.3193439e-06   +8.1920786e-06   +7.8615621e-06   +1.1805616e-05   +6.3517985e-06   +7.0417058e-06   +8.0968650e-06   +7.9286681e-06   +8.6184468e-06   +6.9091063e-06   +8.6020483e-06   +6.1787456e-06   +1.0552213e-05   +7.3348926e-06   +8.5594955e-06   +8.6040697e-06   +7.4433387e-06   +8.4260961e-06   +8.1334073e-06   +8.2455572e-06   +7.2832578e-06   +8.5903079e-06   +8.3150137e-06   +9.2461954e-06   +8.2905014e-06   +8.7576820e-06   +7.4874442e-06   +7.6217778e-06   +7.9255016e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m1750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [7.8152e-06:1.2169e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.7834e-01:1.6870e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [6.3324e-06:1.0158e-04]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.9303e-01:1.9947e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   3.02735799e-06    2.3193e-08       0.7661%  
       P0_uxu_x1px1m                2   3.02910884e-06    2.1611e-08       0.7134%  
       P0_ddx_x1px1m                2   7.60047907e-07    1.0693e-08       1.4069%  
       P0_dxd_x1px1m                2   7.52551216e-07    1.0723e-08       1.4249%  
       P0_uxu_x1px1m                1   1.01769682e-06    7.4570e-09       0.7327%  
       P0_uux_x1px1m                1   1.03421368e-06    7.2948e-09       0.7053%  
       P0_sxs_x1px1m                2   6.86840847e-08    1.0230e-09       1.4894%  
       P0_ssx_x1px1m                2   6.99788981e-08    1.0141e-09       1.4492%  
       P0_dxd_x1px1m                1   5.02128432e-08    7.1229e-10       1.4185%  
       P0_ddx_x1px1m                1   4.95574838e-08    7.0606e-10       1.4247%  
       P0_uux_x1px1m                3   9.18652512e-09    7.7498e-11       0.8436%  
       P0_uxu_x1px1m                3   9.03264895e-09    7.2964e-11       0.8078%  
       P0_sxs_x1px1m                1   4.65351893e-09    6.9915e-11       1.5024%  
       P0_ssx_x1px1m                1   4.54026253e-09    6.5334e-11       1.4390%  
       P0_ccx_x1px1m                2   3.39566519e-09    5.2817e-11       1.5554%  
       P0_cxc_x1px1m                2   3.40892893e-09    5.1239e-11       1.5031%  
       P0_bxb_x1px1m                2   1.50975575e-09    2.8531e-11       1.8898%  
       P0_bbx_x1px1m                2   1.49626550e-09    2.8142e-11       1.8808%  
       P0_ddx_x1px1m                3   1.40435515e-09    2.6537e-11       1.8896%  
       P0_dxd_x1px1m                3   1.38614518e-09    2.6984e-11       1.9467%  
       P0_ccx_x1px1m                1   1.18830684e-09    1.7150e-11       1.4432%  
       P0_cxc_x1px1m                1   1.21649724e-09    1.7394e-11       1.4298%  
       P0_ssx_x1px1m                3   1.41398952e-10    2.7961e-12       1.9774%  
       P0_sxs_x1px1m                3   1.43389708e-10    2.7605e-12       1.9252%  
       P0_bxb_x1px1m                1   9.88628359e-11    1.8043e-12       1.8251%  
       P0_bbx_x1px1m                1   9.97878056e-11    1.8326e-12       1.8365%  
       P0_cxc_x1px1m                3   8.28465395e-12    1.3173e-13       1.5901%  
       P0_ccx_x1px1m                3   8.04017109e-12    1.3190e-13       1.6405%  
       P0_bxb_x1px1m                3   2.11313758e-12    4.2412e-14       2.0071%  
       P0_bbx_x1px1m                3   2.18401769e-12    4.2080e-14       1.9267%  
       P0_bxb_x1px1m                4   9.42351158e-20    1.8717e-21       1.9862%  
       P0_bbx_x1px1m                4   9.51779292e-20    1.7793e-21       1.8695%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   3.10711203e-06    2.1625e-08       0.6960%  
       P0_uxu_x1px1m                2   3.11821315e-06    1.9496e-08       0.6252%  
       P0_ddx_x1px1m                2   9.97915191e-07    7.5211e-09       0.7537%  
       P0_dxd_x1px1m                2   9.96203632e-07    7.4963e-09       0.7525%  
       P0_uxu_x1px1m                1   1.04404537e-06    6.9223e-09       0.6630%  
       P0_uux_x1px1m                1   1.05814302e-06    6.7864e-09       0.6413%  
       P0_sxs_x1px1m                2   9.53052539e-08    6.7357e-10       0.7067%  
       P0_ssx_x1px1m                2   9.57064160e-08    6.6147e-10       0.6911%  
       P0_dxd_x1px1m                1   6.60324072e-08    5.0246e-10       0.7609%  
       P0_ddx_x1px1m                1   6.57514857e-08    4.8723e-10       0.7410%  
       P0_uux_x1px1m                3   9.44044803e-09    7.3010e-11       0.7734%  
       P0_uxu_x1px1m                3   9.32102523e-09    6.7258e-11       0.7216%  
       P0_sxs_x1px1m                1   6.32234202e-09    4.9477e-11       0.7826%  
       P0_ssx_x1px1m                1   6.24105204e-09    4.1564e-11       0.6660%  
       P0_ccx_x1px1m                2   4.62229772e-09    3.7738e-11       0.8164%  
       P0_cxc_x1px1m                2   4.60374224e-09    3.5765e-11       0.7769%  
       P0_bxb_x1px1m                2   2.34469807e-09    1.9117e-11       0.8153%  
       P0_bbx_x1px1m                2   2.31370582e-09    1.9034e-11       0.8227%  
       P0_ddx_x1px1m                3   2.14254460e-09    1.8871e-11       0.8808%  
       P0_dxd_x1px1m                3   2.17774179e-09    1.8697e-11       0.8585%  
       P0_ccx_x1px1m                1   1.57243160e-09    1.2093e-11       0.7691%  
       P0_cxc_x1px1m                1   1.61291356e-09    1.2004e-11       0.7442%  
       P0_ssx_x1px1m                3   2.31161792e-10    1.8190e-12       0.7869%  
       P0_sxs_x1px1m                3   2.30205626e-10    1.8032e-12       0.7833%  
       P0_bxb_x1px1m                1   1.50366628e-10    1.2304e-12       0.8183%  
       P0_bbx_x1px1m                1   1.54294332e-10    1.2210e-12       0.7914%  
       P0_cxc_x1px1m                3   1.13533521e-11    9.3531e-14       0.8238%  
       P0_ccx_x1px1m                3   1.12785240e-11    9.2689e-14       0.8218%  
       P0_bxb_x1px1m                3   3.36142768e-12    2.9373e-14       0.8738%  
       P0_bbx_x1px1m                3   3.43687725e-12    2.8152e-14       0.8191%  
       P0_bxb_x1px1m                4   1.47485429e-19    1.3186e-21       0.8940%  
       P0_bbx_x1px1m                4   1.48446161e-19    1.2100e-21       0.8151%  

Total ABS and 
Total: 
                      1.06979384e-05 +- 3.2494e-08  (3.0374e-01%)
                      9.90233269e-06 +- 3.6690e-08  (3.7052e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/res_1.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   3.02363856e-06    1.4799e-08       0.4895%  
       P0_uux_x1px1m                2   2.99918671e-06    1.1373e-08       0.3792%  
       P0_ddx_x1px1m                2   7.56070754e-07    6.4507e-09       0.8532%  
       P0_dxd_x1px1m                2   7.60894080e-07    6.3598e-09       0.8358%  
       P0_uxu_x1px1m                1   1.02475634e-06    4.0132e-09       0.3916%  
       P0_uux_x1px1m                1   1.02112456e-06    3.9729e-09       0.3891%  
       P0_sxs_x1px1m                2   6.96265171e-08    6.7282e-10       0.9663%  
       P0_ssx_x1px1m                2   7.04803951e-08    6.5195e-10       0.9250%  
       P0_dxd_x1px1m                1   5.04623611e-08    4.3359e-10       0.8592%  
       P0_ddx_x1px1m                1   4.96351245e-08    4.2194e-10       0.8501%  
       P0_uxu_x1px1m                3   9.20683291e-09    4.3401e-11       0.4714%  
       P0_uux_x1px1m                3   9.14531113e-09    4.3140e-11       0.4717%  
       P0_sxs_x1px1m                1   4.53294572e-09    4.0036e-11       0.8832%  
       P0_ssx_x1px1m                1   4.59441848e-09    3.9593e-11       0.8618%  
       P0_cxc_x1px1m                2   3.44095222e-09    3.0208e-11       0.8779%  
       P0_ccx_x1px1m                2   3.49377024e-09    3.0220e-11       0.8650%  
       P0_dxd_x1px1m                3   1.36788774e-09    1.7006e-11       1.2432%  
       P0_ddx_x1px1m                3   1.39091218e-09    1.6785e-11       1.2068%  
       P0_bxb_x1px1m                2   1.50394913e-09    1.6791e-11       1.1164%  
       P0_bbx_x1px1m                2   1.51102387e-09    1.6734e-11       1.1075%  
       P0_ccx_x1px1m                1   1.17501388e-09    1.0291e-11       0.8758%  
       P0_cxc_x1px1m                1   1.18478842e-09    1.0084e-11       0.8511%  
       P0_ssx_x1px1m                3   1.41831676e-10    1.7489e-12       1.2331%  
       P0_sxs_x1px1m                3   1.44000388e-10    1.6636e-12       1.1553%  
       P0_bxb_x1px1m                1   9.89411676e-11    1.1243e-12       1.1363%  
       P0_bbx_x1px1m                1   9.98021810e-11    1.1149e-12       1.1171%  
       P0_cxc_x1px1m                3   7.89874829e-12    8.0126e-14       1.0144%  
       P0_ccx_x1px1m                3   8.08936870e-12    7.8813e-14       0.9743%  
       P0_bxb_x1px1m                3   2.11476070e-12    2.4964e-14       1.1805%  
       P0_bbx_x1px1m                3   2.15523400e-12    2.4803e-14       1.1508%  
       P0_bbx_x1px1m                4   9.25214822e-20    1.1840e-21       1.2797%  
       P0_bxb_x1px1m                4   9.39558180e-20    1.0927e-21       1.1630%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   3.09679425e-06    1.3562e-08       0.4379%  
       P0_uux_x1px1m                2   3.08043666e-06    1.0052e-08       0.3263%  
       P0_ddx_x1px1m                2   9.98434906e-07    4.1594e-09       0.4166%  
       P0_dxd_x1px1m                2   9.96332357e-07    4.1013e-09       0.4116%  
       P0_uxu_x1px1m                1   1.05118055e-06    3.6010e-09       0.3426%  
       P0_uux_x1px1m                1   1.05128073e-06    3.4945e-09       0.3324%  
       P0_sxs_x1px1m                2   9.54854920e-08    4.2911e-10       0.4494%  
       P0_ssx_x1px1m                2   9.60045615e-08    4.2654e-10       0.4443%  
       P0_dxd_x1px1m                1   6.55918347e-08    2.9508e-10       0.4499%  
       P0_ddx_x1px1m                1   6.57896485e-08    2.6720e-10       0.4061%  
       P0_uxu_x1px1m                3   9.46123780e-09    4.0202e-11       0.4249%  
       P0_uux_x1px1m                3   9.42982297e-09    3.9532e-11       0.4192%  
       P0_sxs_x1px1m                1   6.23893800e-09    2.3464e-11       0.3761%  
       P0_ssx_x1px1m                1   6.27109575e-09    2.2884e-11       0.3649%  
       P0_cxc_x1px1m                2   4.63148482e-09    1.9059e-11       0.4115%  
       P0_ccx_x1px1m                2   4.67417532e-09    1.9029e-11       0.4071%  
       P0_dxd_x1px1m                3   2.15845574e-09    1.1395e-11       0.5279%  
       P0_ddx_x1px1m                3   2.15340734e-09    1.1283e-11       0.5240%  
       P0_bxb_x1px1m                2   2.32278658e-09    1.0133e-11       0.4362%  
       P0_bbx_x1px1m                2   2.33404837e-09    9.9577e-12       0.4266%  
       P0_ccx_x1px1m                1   1.57822576e-09    6.5156e-12       0.4128%  
       P0_cxc_x1px1m                1   1.57128497e-09    6.3856e-12       0.4064%  
       P0_ssx_x1px1m                3   2.30925355e-10    1.0773e-12       0.4665%  
       P0_sxs_x1px1m                3   2.29135548e-10    9.7525e-13       0.4256%  
       P0_bxb_x1px1m                1   1.53791671e-10    6.8472e-13       0.4452%  
       P0_bbx_x1px1m                1   1.54408794e-10    6.7009e-13       0.4340%  
       P0_cxc_x1px1m                3   1.12987964e-11    5.1858e-14       0.4590%  
       P0_ccx_x1px1m                3   1.13114229e-11    5.1375e-14       0.4542%  
       P0_bxb_x1px1m                3   3.35297682e-12    1.5361e-14       0.4581%  
       P0_bbx_x1px1m                3   3.36758632e-12    1.5242e-14       0.4526%  
       P0_bbx_x1px1m                4   1.48014607e-19    7.7902e-22       0.5263%  
       P0_bxb_x1px1m                4   1.47299975e-19    6.7699e-22       0.4596%  

Total ABS and 
Total: 
                      1.06509535e-05 +- 1.8568e-08  (1.7434e-01%)
                      9.86892803e-06 +- 2.1531e-08  (2.1817e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/run_m1750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  1750.0	= mur_ref_fixed ! fixed ren reference scale 
  1750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 1.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #             n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #             n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #             n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #             n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #             x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #             x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #             go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #             sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #             svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #             svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #             el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #             mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #             ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #             er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #             mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #             ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #             ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #             cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #             t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #             ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #             cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #             t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #             dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #             sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #             b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #             dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #             sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #             b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m1750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 9.869e-06 +- 2.2e-08 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              9.873e-06 pb  +3.4% -4.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              9.873e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.8667701e-06   +8.3134517e-09  +2.8667701e-06   +2.7303031e-06   +2.9742967e-06   +2.8667701e-06   +2.2894943e-06   +3.4440459e-06   +2.8667701e-06   +2.8307001e-06   +2.9084113e-06   +2.7799017e-06   +2.7303031e-06   +2.8371607e-06   +2.9533582e-06   +2.9352209e-06   +2.9742967e-06   +2.8667701e-06   +2.8437890e-06   +3.1152901e-06   +2.3199765e-06   +3.0890108e-06   +2.9676668e-06   +2.2632379e-06   +3.1233511e-06   +2.3669338e-06   +4.5962372e-06   +2.5879462e-06   +1.7983487e-06   +2.4582914e-06   +3.4816436e-06   +3.2216730e-06   +2.2624882e-06   +3.6014523e-06   +3.4083753e-06   +2.6571257e-06   +2.9215192e-06   +3.7154774e-06   +3.1633888e-06   +3.9319750e-06   +2.8251531e-06   +2.8360624e-06   +3.4187766e-06   +2.9694874e-06   +3.0540206e-06   +2.5794214e-06   +1.9748019e-06   +2.5807286e-06   +3.1618388e-06   +3.1944616e-06   +2.9411823e-06   +2.7372640e-06   +3.0393989e-06   +2.7961137e-06   +3.0694615e-06   +2.5145566e-06   +2.9445984e-06   +3.4592555e-06   +3.6123132e-06   +2.5300922e-06   +2.2791469e-06   +3.0573085e-06   +3.4416281e-06   +2.7325757e-06   +2.2946265e-06   +2.5546877e-06   +2.5518916e-06   +2.2865054e-06   +1.4361390e-06   +3.5916989e-06   +2.9722408e-06   +2.6784983e-06   +2.0613904e-06   +2.7330359e-06   +3.2855725e-06   +2.5328065e-06   +2.9492706e-06   +3.7303850e-06   +1.9983696e-06   +3.3682539e-06   +3.5363036e-06   +2.3429421e-06   +2.4197832e-06   +2.7637514e-06   +2.0029871e-06   +2.3366565e-06   +2.4971736e-06   +2.2283543e-06   +2.4551756e-06   +2.5319697e-06   +2.7671427e-06   +2.7536190e-06   +5.1083925e-06   +2.0349026e-06   +2.1890091e-06   +2.9364071e-06   +2.7185835e-06   +3.0801147e-06   +2.2042286e-06   +3.2092791e-06   +1.8594489e-06   +4.2008861e-06   +2.5634358e-06   +3.2016141e-06   +3.2392687e-06   +2.6526739e-06   +3.0978583e-06   +2.8493681e-06   +2.9849840e-06   +2.3786025e-06   +3.1784246e-06   +2.9247777e-06   +3.6760531e-06   +3.0493281e-06   +3.1431639e-06   +2.5730301e-06   +2.5689082e-06   +2.9034915e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.3187336e-06   +4.0054247e-09  +2.3187336e-06   +2.0263178e-06   +2.6777871e-06   +2.3187336e-06   +1.8243465e-06   +2.8131207e-06   +2.3187336e-06   +2.3187336e-06   +2.3187336e-06   +2.0263178e-06   +2.0263178e-06   +2.0263178e-06   +2.6777871e-06   +2.6777871e-06   +2.6777871e-06   +2.3187336e-06   +2.2963428e-06   +2.5273284e-06   +1.8631668e-06   +2.5085069e-06   +2.3932353e-06   +1.8103664e-06   +2.5238925e-06   +1.9049954e-06   +3.8014410e-06   +2.0649823e-06   +1.4155694e-06   +1.9649003e-06   +2.8247470e-06   +2.6242010e-06   +1.8172589e-06   +2.9678346e-06   +2.7735351e-06   +2.1336586e-06   +2.3875940e-06   +3.0406855e-06   +2.5676374e-06   +3.2358776e-06   +2.2645112e-06   +2.2808905e-06   +2.8141976e-06   +2.3876200e-06   +2.4707564e-06   +2.0711659e-06   +1.5617566e-06   +2.0775365e-06   +2.5724162e-06   +2.5915023e-06   +2.3957023e-06   +2.1939228e-06   +2.4572444e-06   +2.2441828e-06   +2.4820719e-06   +2.0156856e-06   +2.3572639e-06   +2.8374396e-06   +2.9503486e-06   +2.0211856e-06   +1.8140137e-06   +2.4987980e-06   +2.7897928e-06   +2.1993239e-06   +1.8395696e-06   +2.0424478e-06   +2.0660482e-06   +1.8261470e-06   +1.1010044e-06   +2.9301457e-06   +2.3950884e-06   +2.1346836e-06   +1.6199875e-06   +2.1947488e-06   +2.6811416e-06   +2.0543460e-06   +2.4073537e-06   +3.0740665e-06   +1.5542710e-06   +2.7664244e-06   +2.8809661e-06   +1.8930100e-06   +1.9189436e-06   +2.2211798e-06   +1.5972337e-06   +1.8457714e-06   +1.9889146e-06   +1.7477649e-06   +1.9501200e-06   +2.0388915e-06   +2.2157830e-06   +2.2241579e-06   +4.2477805e-06   +1.6300605e-06   +1.7265053e-06   +2.3939190e-06   +2.1809411e-06   +2.4728762e-06   +1.7488105e-06   +2.6099564e-06   +1.4649196e-06   +3.4456375e-06   +2.0683837e-06   +2.6160033e-06   +2.6469491e-06   +2.1634692e-06   +2.5249922e-06   +2.3011206e-06   +2.4182330e-06   +1.8900987e-06   +2.5919001e-06   +2.3578736e-06   +3.0391687e-06   +2.4825940e-06   +2.5353810e-06   +2.0627226e-06   +2.0613905e-06   +2.3625899e-06
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m2000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.0605e-06:3.7885e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.9802e-01:2.8192e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.6419e-06:3.0944e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.1556e-01:2.9850e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   9.33774314e-07    6.7959e-09       0.7278%  
       P0_uxu_x1px1m                2   9.25615032e-07    6.8771e-09       0.7430%  
       P0_uxu_x1px1m                1   3.13732299e-07    2.3942e-09       0.7631%  
       P0_uux_x1px1m                1   3.15530950e-07    2.2581e-09       0.7157%  
       P0_dxd_x1px1m                2   1.45137875e-07    3.1505e-09       2.1707%  
       P0_ddx_x1px1m                2   1.48055452e-07    3.1539e-09       2.1302%  
       P0_ssx_x1px1m                2   1.91715474e-08    3.4303e-10       1.7892%  
       P0_sxs_x1px1m                2   1.90012562e-08    3.3927e-10       1.7855%  
       P0_dxd_x1px1m                1   9.83119171e-09    2.1989e-10       2.2367%  
       P0_ddx_x1px1m                1   9.57360571e-09    2.0849e-10       2.1777%  
       P0_uxu_x1px1m                3   4.32344032e-09    3.9564e-11       0.9151%  
       P0_uux_x1px1m                3   4.34875247e-09    3.7238e-11       0.8563%  
       P0_ssx_x1px1m                1   1.27401184e-09    2.2500e-11       1.7661%  
       P0_sxs_x1px1m                1   1.27947875e-09    2.2246e-11       1.7387%  
       P0_dxd_x1px1m                3   4.13819744e-10    1.2101e-11       2.9242%  
       P0_ddx_x1px1m                3   4.07777634e-10    1.1926e-11       2.9245%  
       P0_cxc_x1px1m                2   6.44129207e-10    1.1074e-11       1.7192%  
       P0_ccx_x1px1m                2   6.47130019e-10    1.0980e-11       1.6968%  
       P0_bbx_x1px1m                2   2.86824705e-10    6.0272e-12       2.1014%  
       P0_bxb_x1px1m                2   2.75913188e-10    5.8561e-12       2.1224%  
       P0_ccx_x1px1m                1   2.19359702e-10    3.7824e-12       1.7243%  
       P0_cxc_x1px1m                1   2.20606112e-10    3.7266e-12       1.6892%  
       P0_ssx_x1px1m                3   5.61440426e-11    1.4396e-12       2.5641%  
       P0_sxs_x1px1m                3   5.46333015e-11    1.4583e-12       2.6692%  
       P0_bxb_x1px1m                1   1.80936096e-11    3.9005e-13       2.1557%  
       P0_bbx_x1px1m                1   1.88354166e-11    3.8386e-13       2.0380%  
       P0_ccx_x1px1m                3   2.21428829e-12    4.5699e-14       2.0638%  
       P0_cxc_x1px1m                3   2.27718743e-12    4.3604e-14       1.9148%  
       P0_bxb_x1px1m                3   5.96706543e-13    1.3351e-14       2.2374%  
       P0_bbx_x1px1m                3   6.00533839e-13    1.3280e-14       2.2114%  
       P0_bxb_x1px1m                4   2.62948138e-20    6.1543e-22       2.3405%  
       P0_bbx_x1px1m                4   2.55881146e-20    5.8602e-22       2.2902%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   9.54928127e-07    6.3618e-09       0.6662%  
       P0_uxu_x1px1m                2   9.57032997e-07    6.1504e-09       0.6427%  
       P0_uxu_x1px1m                1   3.23346658e-07    2.2003e-09       0.6805%  
       P0_uux_x1px1m                1   3.23284201e-07    2.0843e-09       0.6447%  
       P0_dxd_x1px1m                2   2.51802896e-07    2.0613e-09       0.8186%  
       P0_ddx_x1px1m                2   2.54912321e-07    2.0456e-09       0.8025%  
       P0_ssx_x1px1m                2   2.99176427e-08    2.1441e-10       0.7167%  
       P0_sxs_x1px1m                2   2.94434506e-08    2.1333e-10       0.7245%  
       P0_dxd_x1px1m                1   1.68739288e-08    1.5242e-10       0.9033%  
       P0_ddx_x1px1m                1   1.65937933e-08    1.3712e-10       0.8263%  
       P0_uxu_x1px1m                3   4.46166767e-09    3.7466e-11       0.8397%  
       P0_uux_x1px1m                3   4.46151537e-09    3.5301e-11       0.7912%  
       P0_ssx_x1px1m                1   1.94935624e-09    1.4621e-11       0.7500%  
       P0_sxs_x1px1m                1   1.95292592e-09    1.4116e-11       0.7228%  
       P0_dxd_x1px1m                3   8.84342763e-10    8.1328e-12       0.9196%  
       P0_ddx_x1px1m                3   8.66175433e-10    8.0932e-12       0.9344%  
       P0_cxc_x1px1m                2   9.39119322e-10    7.5738e-12       0.8065%  
       P0_ccx_x1px1m                2   9.34800603e-10    7.5544e-12       0.8081%  
       P0_bbx_x1px1m                2   4.64332097e-10    4.2358e-12       0.9122%  
       P0_bxb_x1px1m                2   4.58526793e-10    3.9133e-12       0.8534%  
       P0_ccx_x1px1m                1   3.20675046e-10    2.6084e-12       0.8134%  
       P0_cxc_x1px1m                1   3.21974175e-10    2.5081e-12       0.7790%  
       P0_ssx_x1px1m                3   1.09013133e-10    9.5717e-13       0.8780%  
       P0_sxs_x1px1m                3   1.10949851e-10    9.4752e-13       0.8540%  
       P0_bxb_x1px1m                1   3.03826512e-11    2.6267e-13       0.8646%  
       P0_bbx_x1px1m                1   3.07215565e-11    2.5538e-13       0.8313%  
       P0_ccx_x1px1m                3   3.51658051e-12    3.2516e-14       0.9247%  
       P0_cxc_x1px1m                3   3.53509855e-12    2.9920e-14       0.8464%  
       P0_bxb_x1px1m                3   1.03030608e-12    9.0871e-15       0.8820%  
       P0_bbx_x1px1m                3   1.03485953e-12    8.8591e-15       0.8561%  
       P0_bxb_x1px1m                4   4.57602874e-20    4.2944e-22       0.9385%  
       P0_bbx_x1px1m                4   4.49388262e-20    4.0131e-22       0.8930%  

Total ABS and 
Total: 
                      3.17644161e-06 +- 9.8008e-09  (3.0855e-01%)
                      2.85391816e-06 +- 1.1159e-08  (3.9099e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/res_1.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   9.30912379e-07    3.8169e-09       0.4100%  
       P0_uux_x1px1m                2   9.34710099e-07    3.8420e-09       0.4110%  
       P0_uxu_x1px1m                1   3.16515476e-07    1.3778e-09       0.4353%  
       P0_ddx_x1px1m                2   1.48938514e-07    1.9385e-09       1.3015%  
       P0_dxd_x1px1m                2   1.45806383e-07    1.9493e-09       1.3369%  
       P0_uux_x1px1m                1   3.16784189e-07    1.2742e-09       0.4022%  
       P0_ssx_x1px1m                2   1.92650900e-08    2.1004e-10       1.0902%  
       P0_sxs_x1px1m                2   1.94107208e-08    2.0465e-10       1.0543%  
       P0_ddx_x1px1m                1   9.78141520e-09    1.2835e-10       1.3122%  
       P0_dxd_x1px1m                1   9.82131223e-09    1.2759e-10       1.2991%  
       P0_uxu_x1px1m                3   4.38364563e-09    2.4079e-11       0.5493%  
       P0_uux_x1px1m                3   4.35314417e-09    2.2004e-11       0.5055%  
       P0_sxs_x1px1m                1   1.27506309e-09    1.3846e-11       1.0859%  
       P0_ssx_x1px1m                1   1.26203919e-09    1.3887e-11       1.1003%  
       P0_dxd_x1px1m                3   4.24343733e-10    7.5632e-12       1.7823%  
       P0_ddx_x1px1m                3   4.15734036e-10    7.5104e-12       1.8065%  
       P0_ccx_x1px1m                2   6.43656549e-10    6.9234e-12       1.0756%  
       P0_cxc_x1px1m                2   6.55052593e-10    6.5740e-12       1.0036%  
       P0_bxb_x1px1m                2   2.80859532e-10    3.4878e-12       1.2418%  
       P0_bbx_x1px1m                2   2.82452982e-10    3.4450e-12       1.2197%  
       P0_ccx_x1px1m                1   2.19472056e-10    2.3250e-12       1.0593%  
       P0_cxc_x1px1m                1   2.19000499e-10    2.2110e-12       1.0096%  
       P0_ssx_x1px1m                3   5.58563242e-11    8.9650e-13       1.6050%  
       P0_sxs_x1px1m                3   5.36045087e-11    8.9291e-13       1.6657%  
       P0_bbx_x1px1m                1   1.89328455e-11    2.2554e-13       1.1912%  
       P0_bxb_x1px1m                1   1.83297239e-11    2.2831e-13       1.2455%  
       P0_ccx_x1px1m                3   2.27073025e-12    2.6759e-14       1.1784%  
       P0_cxc_x1px1m                3   2.27334361e-12    2.6647e-14       1.1722%  
       P0_bxb_x1px1m                3   6.14503975e-13    8.0501e-15       1.3100%  
       P0_bbx_x1px1m                3   6.13285898e-13    8.0037e-15       1.3050%  
       P0_bxb_x1px1m                4   2.60777904e-20    3.6415e-22       1.3964%  
       P0_bbx_x1px1m                4   2.64055541e-20    3.4883e-22       1.3210%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   9.53804535e-07    3.4706e-09       0.3639%  
       P0_uux_x1px1m                2   9.63257992e-07    3.4135e-09       0.3544%  
       P0_uxu_x1px1m                1   3.25175685e-07    1.2573e-09       0.3867%  
       P0_ddx_x1px1m                2   2.54558784e-07    1.1496e-09       0.4516%  
       P0_dxd_x1px1m                2   2.54133124e-07    1.1489e-09       0.4521%  
       P0_uux_x1px1m                1   3.25152804e-07    1.1456e-09       0.3523%  
       P0_ssx_x1px1m                2   2.97812213e-08    1.2101e-10       0.4063%  
       P0_sxs_x1px1m                2   2.94698833e-08    1.1704e-10       0.3971%  
       P0_ddx_x1px1m                1   1.68276381e-08    7.5842e-11       0.4507%  
       P0_dxd_x1px1m                1   1.67593677e-08    7.5643e-11       0.4513%  
       P0_uxu_x1px1m                3   4.53049487e-09    2.2474e-11       0.4961%  
       P0_uux_x1px1m                3   4.47874389e-09    2.0486e-11       0.4574%  
       P0_sxs_x1px1m                1   1.96477156e-09    8.0003e-12       0.4072%  
       P0_ssx_x1px1m                1   1.96228320e-09    7.9596e-12       0.4056%  
       P0_dxd_x1px1m                3   8.79042791e-10    4.8235e-12       0.5487%  
       P0_ddx_x1px1m                3   8.70943313e-10    4.7841e-12       0.5493%  
       P0_ccx_x1px1m                2   9.45268262e-10    4.5019e-12       0.4763%  
       P0_cxc_x1px1m                2   9.41371835e-10    4.1347e-12       0.4392%  
       P0_bxb_x1px1m                2   4.61427622e-10    2.1226e-12       0.4600%  
       P0_bbx_x1px1m                2   4.61822500e-10    2.0585e-12       0.4457%  
       P0_ccx_x1px1m                1   3.21444199e-10    1.4984e-12       0.4662%  
       P0_cxc_x1px1m                1   3.16447702e-10    1.3792e-12       0.4358%  
       P0_ssx_x1px1m                3   1.10602175e-10    5.3144e-13       0.4805%  
       P0_sxs_x1px1m                3   1.09886802e-10    5.2095e-13       0.4741%  
       P0_bbx_x1px1m                1   3.02235880e-11    1.3842e-13       0.4580%  
       P0_bxb_x1px1m                1   3.03563110e-11    1.3645e-13       0.4495%  
       P0_ccx_x1px1m                3   3.54660745e-12    1.7085e-14       0.4817%  
       P0_cxc_x1px1m                3   3.53771886e-12    1.7006e-14       0.4807%  
       P0_bxb_x1px1m                3   1.03356961e-12    5.0340e-15       0.4871%  
       P0_bbx_x1px1m                3   1.03420780e-12    4.9426e-15       0.4779%  
       P0_bxb_x1px1m                4   4.52134642e-20    2.3374e-22       0.5170%  
       P0_bbx_x1px1m                4   4.48062004e-20    2.1627e-22       0.4827%  

Total ABS and 
Total: 
                      3.18734532e-06 +- 5.4105e-09  (1.6975e-01%)
                      2.86651254e-06 +- 6.3662e-09  (2.2209e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/run_m2000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2000.0	= mur_ref_fixed ! fixed ren reference scale 
  2000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #       n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #       n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #       n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #       n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #       x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #       x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #       go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #       sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #       svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #       svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #       el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #       mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #       ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #       er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #       mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #       ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #       ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #       cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #       t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #       ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #       cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #       t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #       dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #       sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #       b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #       dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #       sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #       b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.867e-06 +- 6.4e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.867e-06 pb  +3.8% -4.8%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.867e-06 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +8.6260776e-07   +1.3963368e-09  +8.6260776e-07   +8.1807676e-07   +8.9832414e-07   +8.6260776e-07   +5.8747375e-07   +1.1377418e-06   +8.6260776e-07   +8.5133584e-07   +8.7559680e-07   +8.3335902e-07   +8.1807676e-07   +8.5096951e-07   +8.9159214e-07   +8.8575022e-07   +8.9832414e-07   +8.6260776e-07   +8.4318218e-07   +9.5584886e-07   +6.4368097e-07   +9.5519369e-07   +8.6843181e-07   +5.9872447e-07   +9.3936930e-07   +6.7657451e-07   +1.6658678e-06   +6.9675203e-07   +3.7764885e-07   +6.6598826e-07   +1.0844093e-06   +1.0244117e-06   +6.1498335e-07   +1.2959334e-06   +1.0688815e-06   +7.3369913e-07   +9.6805312e-07   +1.2800373e-06   +1.0106205e-06   +1.3996879e-06   +7.9501688e-07   +8.2051864e-07   +1.1960281e-06   +8.5113358e-07   +8.9294272e-07   +7.1133583e-07   +4.6179126e-07   +7.4917946e-07   +1.0257150e-06   +9.8149872e-07   +9.3921378e-07   +7.8801504e-07   +9.0138433e-07   +8.0393774e-07   +9.3736836e-07   +7.1702137e-07   +8.0279424e-07   +1.1916184e-06   +1.2104124e-06   +6.8417767e-07   +5.8327495e-07   +9.8753522e-07   +1.0705940e-06   +7.9083702e-07   +6.0944858e-07   +6.7261518e-07   +7.5808328e-07   +6.2367563e-07   +2.0870420e-07   +1.1917803e-06   +8.7731138e-07   +6.7778508e-07   +4.6511043e-07   +7.6733175e-07   +1.0594132e-06   +7.6908368e-07   +9.5107785e-07   +1.3318620e-06   +4.0286608e-07   +1.1651430e-06   +1.1152716e-06   +6.5405275e-07   +5.9443697e-07   +7.9630897e-07   +5.0483255e-07   +5.6717218e-07   +5.9521956e-07   +4.7860644e-07   +6.5239752e-07   +7.2540275e-07   +7.2867846e-07   +7.9585529e-07   +1.9621317e-06   +5.5517425e-07   +5.1938400e-07   +9.2346781e-07   +7.6634518e-07   +8.8224507e-07   +5.5609046e-07   +1.0131503e-06   +4.2924298e-07   +1.4254875e-06   +7.3245792e-07   +1.0134502e-06   +1.0288259e-06   +8.0936804e-07   +1.0007899e-06   +8.4295856e-07   +9.3293704e-07   +6.1337819e-07   +1.0113804e-06   +8.7832735e-07   +1.3118274e-06   +9.7463906e-07   +9.3325372e-07   +7.1849405e-07   +7.1091765e-07   +9.0242814e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.8938837e-07   +9.3613063e-10  +6.8938837e-07   +5.9851137e-07   +8.0181666e-07   +6.8938837e-07   +4.5276087e-07   +9.2601586e-07   +6.8938837e-07   +6.8938837e-07   +6.8938837e-07   +5.9851137e-07   +5.9851137e-07   +5.9851137e-07   +8.0181666e-07   +8.0181666e-07   +8.0181666e-07   +6.8938837e-07   +6.6898569e-07   +7.6683770e-07   +5.0520342e-07   +7.7076704e-07   +6.9508849e-07   +4.6591339e-07   +7.5513752e-07   +5.3316381e-07   +1.3749666e-06   +5.4291947e-07   +2.7745861e-07   +5.1158073e-07   +8.6696800e-07   +8.2602888e-07   +4.8230660e-07   +1.0702503e-06   +8.6287724e-07   +5.8237162e-07   +7.8914909e-07   +1.0478696e-06   +8.1450690e-07   +1.1534148e-06   +6.2321322e-07   +6.5124547e-07   +9.8699325e-07   +6.7221637e-07   +7.1173094e-07   +5.6163212e-07   +3.4564132e-07   +5.9231905e-07   +8.2816347e-07   +7.8743035e-07   +7.6083890e-07   +6.2011271e-07   +7.1900198e-07   +6.3223564e-07   +7.4624648e-07   +5.6478697e-07   +6.2939931e-07   +9.7558497e-07   +9.8820848e-07   +5.3258342e-07   +4.4973776e-07   +8.0106265e-07   +8.6032727e-07   +6.2880607e-07   +4.7520477e-07   +5.2650188e-07   +6.0405137e-07   +4.8361149e-07   +1.3030269e-07   +9.6877619e-07   +6.9586443e-07   +5.1950622e-07   +3.4568806e-07   +6.0518428e-07   +8.5816376e-07   +6.1074035e-07   +7.6958519e-07   +1.0999229e-06   +2.8972930e-07   +9.4822475e-07   +8.9601186e-07   +5.1944826e-07   +4.5354953e-07   +6.3013459e-07   +3.9238718e-07   +4.2991028e-07   +4.5710776e-07   +3.4703238e-07   +5.0572329e-07   +5.7238912e-07   +5.7121362e-07   +6.3179520e-07   +1.6321333e-06   +4.3113753e-07   +3.9813107e-07   +7.4897863e-07   +6.0183197e-07   +6.9262120e-07   +4.2791868e-07   +8.2024267e-07   +3.1424910e-07   +1.1722878e-06   +5.8166815e-07   +8.1614167e-07   +8.3683483e-07   +6.5394048e-07   +8.0521827e-07   +6.7087934e-07   +7.4643810e-07   +4.7083208e-07   +8.2084457e-07   +6.9503241e-07   +1.0836523e-06   +7.8861816e-07   +7.4052728e-07   +5.6687518e-07   +5.5117412e-07   +7.3138515e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m2250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [5.2873e-07:1.2515e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.7206e-01:4.4654e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [4.0748e-07:1.0186e-05]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-5.0800e-01:4.8054e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/res_0.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   2.96956616e-07    2.4273e-09       0.8174%  
       P0_uux_x1px1m                2   2.92295696e-07    2.2525e-09       0.7706%  
       P0_uxu_x1px1m                1   1.01261953e-07    7.7959e-10       0.7699%  
       P0_uux_x1px1m                1   9.99449078e-08    7.8556e-10       0.7860%  
       P0_dxd_x1px1m                2   2.26830428e-08    9.6720e-10       4.2640%  
       P0_ddx_x1px1m                2   2.59115190e-08    9.5259e-10       3.6763%  
       P0_sxs_x1px1m                2   4.78654254e-09    1.2378e-10       2.5861%  
       P0_ssx_x1px1m                2   4.67180528e-09    1.2302e-10       2.6332%  
       P0_dxd_x1px1m                1   1.71692290e-09    6.5879e-11       3.8370%  
       P0_ddx_x1px1m                1   1.75564261e-09    6.3083e-11       3.5932%  
       P0_uxu_x1px1m                3   2.01945200e-09    2.0376e-11       1.0090%  
       P0_uux_x1px1m                3   2.02047156e-09    1.8532e-11       0.9172%  
       P0_ssx_x1px1m                1   3.09326771e-10    8.5689e-12       2.7702%  
       P0_sxs_x1px1m                1   3.04507405e-10    8.0946e-12       2.6583%  
       P0_ddx_x1px1m                3   1.12295952e-10    5.5683e-12       4.9586%  
       P0_dxd_x1px1m                3   1.11059057e-10    5.2708e-12       4.7459%  
       P0_ccx_x1px1m                2   1.08134847e-10    2.4780e-12       2.2916%  
       P0_cxc_x1px1m                2   1.09593256e-10    2.4308e-12       2.2181%  
       P0_bxb_x1px1m                2   4.89734723e-11    1.1971e-12       2.4444%  
       P0_bbx_x1px1m                2   4.87009200e-11    1.1874e-12       2.4382%  
       P0_cxc_x1px1m                1   3.82632798e-11    8.3842e-13       2.1912%  
       P0_ccx_x1px1m                1   3.75769711e-11    8.3011e-13       2.2091%  
       P0_ssx_x1px1m                3   1.63045263e-11    7.4416e-13       4.5641%  
       P0_sxs_x1px1m                3   1.66046296e-11    7.2604e-13       4.3725%  
       P0_bbx_x1px1m                1   3.22622955e-12    7.9683e-14       2.4698%  
       P0_bxb_x1px1m                1   3.06705114e-12    7.9469e-14       2.5910%  
       P0_ccx_x1px1m                3   5.40621973e-13    1.4434e-14       2.6698%  
       P0_cxc_x1px1m                3   5.59455672e-13    1.3973e-14       2.4976%  
       P0_bxb_x1px1m                3   1.50651100e-13    4.1384e-15       2.7470%  
       P0_bbx_x1px1m                3   1.59452163e-13    4.0724e-15       2.5540%  
       P0_bbx_x1px1m                4   6.66315870e-21    1.7813e-22       2.6734%  
       P0_bxb_x1px1m                4   6.54752835e-21    1.7811e-22       2.7202%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   3.04225785e-07    2.2999e-09       0.7560%  
       P0_uux_x1px1m                2   3.00441182e-07    2.0944e-09       0.6971%  
       P0_uxu_x1px1m                1   1.03602346e-07    7.3382e-10       0.7083%  
       P0_uux_x1px1m                1   1.02841246e-07    7.2728e-10       0.7072%  
       P0_dxd_x1px1m                2   7.02311476e-08    5.9274e-10       0.8440%  
       P0_ddx_x1px1m                2   7.00506306e-08    5.8746e-10       0.8386%  
       P0_sxs_x1px1m                2   9.56848177e-09    7.8196e-11       0.8172%  
       P0_ssx_x1px1m                2   9.57860910e-09    7.5755e-11       0.7909%  
       P0_dxd_x1px1m                1   4.64181438e-09    4.4103e-11       0.9501%  
       P0_ddx_x1px1m                1   4.65512473e-09    3.8846e-11       0.8345%  
       P0_uxu_x1px1m                3   2.10510932e-09    1.9090e-11       0.9068%  
       P0_uux_x1px1m                3   2.07423505e-09    1.7729e-11       0.8547%  
       P0_ssx_x1px1m                1   6.29355137e-10    5.8382e-12       0.9276%  
       P0_sxs_x1px1m                1   6.33376013e-10    4.9261e-12       0.7778%  
       P0_ddx_x1px1m                3   3.82303547e-10    3.7052e-12       0.9692%  
       P0_dxd_x1px1m                3   3.72402081e-10    3.3701e-12       0.9050%  
       P0_ccx_x1px1m                2   1.89389946e-10    1.6740e-12       0.8839%  
       P0_cxc_x1px1m                2   1.92212440e-10    1.5685e-12       0.8160%  
       P0_bxb_x1px1m                2   9.10401319e-11    7.8754e-13       0.8650%  
       P0_bbx_x1px1m                2   9.07970804e-11    7.7430e-13       0.8528%  
       P0_cxc_x1px1m                1   6.54543826e-11    5.5954e-13       0.8549%  
       P0_ccx_x1px1m                1   6.47780937e-11    5.5575e-13       0.8579%  
       P0_ssx_x1px1m                3   5.23461882e-11    4.7517e-13       0.9077%  
       P0_sxs_x1px1m                3   5.24699807e-11    4.4947e-13       0.8566%  
       P0_bbx_x1px1m                1   5.96830040e-12    5.3848e-14       0.9022%  
       P0_bxb_x1px1m                1   5.94499583e-12    5.1924e-14       0.8734%  
       P0_ccx_x1px1m                3   1.05210363e-12    9.8087e-15       0.9323%  
       P0_cxc_x1px1m                3   1.04248368e-12    9.4343e-15       0.9050%  
       P0_bxb_x1px1m                3   2.98485463e-13    2.8715e-15       0.9620%  
       P0_bbx_x1px1m                3   3.03933862e-13    2.7243e-15       0.8963%  
       P0_bbx_x1px1m                4   1.30217480e-20    1.2039e-22       0.9246%  
       P0_bxb_x1px1m                4   1.31632888e-20    1.1923e-22       0.9058%  

Total ABS and 
Total: 
                      9.86846247e-07 +- 3.3846e-09  (3.4298e-01%)
                      8.57293616e-07 +- 3.7514e-09  (4.3759e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/res_1.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   2.95758554e-07    1.2732e-09       0.4305%  
       P0_uxu_x1px1m                2   2.96414971e-07    1.2597e-09       0.4250%  
       P0_uux_x1px1m                1   1.00845816e-07    5.4810e-10       0.5435%  
       P0_dxd_x1px1m                2   2.49415398e-08    6.6682e-10       2.6735%  
       P0_uxu_x1px1m                1   1.00960584e-07    4.4452e-10       0.4403%  
       P0_ddx_x1px1m                2   2.54457060e-08    6.2670e-10       2.4629%  
       P0_sxs_x1px1m                2   4.65801092e-09    7.6166e-11       1.6352%  
       P0_ssx_x1px1m                2   4.76047112e-09    7.5600e-11       1.5881%  
       P0_ddx_x1px1m                1   1.67050522e-09    4.2112e-11       2.5209%  
       P0_dxd_x1px1m                1   1.66174912e-09    4.0020e-11       2.4083%  
       P0_uux_x1px1m                3   2.02714751e-09    1.1036e-11       0.5444%  
       P0_uxu_x1px1m                3   2.01108564e-09    1.0775e-11       0.5358%  
       P0_sxs_x1px1m                1   3.05418333e-10    5.2234e-12       1.7103%  
       P0_ssx_x1px1m                1   3.09744379e-10    4.9942e-12       1.6124%  
       P0_ddx_x1px1m                3   1.09116713e-10    3.8863e-12       3.5616%  
       P0_dxd_x1px1m                3   1.04318569e-10    3.7483e-12       3.5932%  
       P0_ccx_x1px1m                2   1.12157186e-10    1.4562e-12       1.2984%  
       P0_cxc_x1px1m                2   1.11852768e-10    1.4643e-12       1.3091%  
       P0_bxb_x1px1m                2   4.91302766e-11    7.1526e-13       1.4558%  
       P0_bbx_x1px1m                2   4.92206226e-11    7.1845e-13       1.4597%  
       P0_ssx_x1px1m                3   1.63990593e-11    5.0067e-13       3.0530%  
       P0_ccx_x1px1m                1   3.79009945e-11    4.9554e-13       1.3075%  
       P0_cxc_x1px1m                1   3.86028704e-11    4.9226e-13       1.2752%  
       P0_sxs_x1px1m                3   1.57396714e-11    4.6786e-13       2.9725%  
       P0_bxb_x1px1m                1   3.24116671e-12    4.7390e-14       1.4621%  
       P0_bbx_x1px1m                1   3.30716082e-12    4.6987e-14       1.4208%  
       P0_cxc_x1px1m                3   5.48213348e-13    8.8548e-15       1.6152%  
       P0_ccx_x1px1m                3   5.42514842e-13    8.6478e-15       1.5940%  
       P0_bxb_x1px1m                3   1.53743839e-13    2.5195e-15       1.6388%  
       P0_bbx_x1px1m                3   1.56594467e-13    2.4605e-15       1.5713%  
       P0_bxb_x1px1m                4   6.58840073e-21    1.1135e-22       1.6901%  
       P0_bbx_x1px1m                4   6.43588398e-21    1.1002e-22       1.7095%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   3.03443803e-07    1.1647e-09       0.3838%  
       P0_uxu_x1px1m                2   3.04615201e-07    1.1437e-09       0.3754%  
       P0_uux_x1px1m                1   1.03453738e-07    5.1111e-10       0.4940%  
       P0_dxd_x1px1m                2   7.15437204e-08    4.0702e-10       0.5689%  
       P0_uxu_x1px1m                1   1.03937366e-07    4.0340e-10       0.3881%  
       P0_ddx_x1px1m                2   7.04021688e-08    3.7649e-10       0.5348%  
       P0_sxs_x1px1m                2   9.57747810e-09    4.2376e-11       0.4425%  
       P0_ssx_x1px1m                2   9.62004653e-09    4.1470e-11       0.4311%  
       P0_ddx_x1px1m                1   4.71024584e-09    2.5766e-11       0.5470%  
       P0_dxd_x1px1m                1   4.65653282e-09    2.2813e-11       0.4899%  
       P0_uux_x1px1m                3   2.09000370e-09    1.0348e-11       0.4951%  
       P0_uxu_x1px1m                3   2.07121484e-09    1.0102e-11       0.4877%  
       P0_sxs_x1px1m                1   6.35742354e-10    3.0616e-12       0.4816%  
       P0_ssx_x1px1m                1   6.32457784e-10    2.7497e-12       0.4348%  
       P0_ddx_x1px1m                3   3.93664825e-10    2.6319e-12       0.6686%  
       P0_dxd_x1px1m                3   3.79133364e-10    2.4862e-12       0.6557%  
       P0_ccx_x1px1m                2   1.90211118e-10    8.7851e-13       0.4619%  
       P0_cxc_x1px1m                2   1.91207317e-10    8.7708e-13       0.4587%  
       P0_bxb_x1px1m                2   9.01288202e-11    4.3019e-13       0.4773%  
       P0_bbx_x1px1m                2   9.11762568e-11    4.2323e-13       0.4642%  
       P0_ssx_x1px1m                3   5.34532848e-11    3.2034e-13       0.5993%  
       P0_ccx_x1px1m                1   6.44609320e-11    3.0027e-13       0.4658%  
       P0_cxc_x1px1m                1   6.46303400e-11    2.9769e-13       0.4606%  
       P0_sxs_x1px1m                3   5.29693380e-11    2.6957e-13       0.5089%  
       P0_bxb_x1px1m                1   5.96218157e-12    2.8539e-14       0.4787%  
       P0_bbx_x1px1m                1   6.00550588e-12    2.7730e-14       0.4617%  
       P0_cxc_x1px1m                3   1.06156625e-12    5.5851e-15       0.5261%  
       P0_ccx_x1px1m                3   1.04524534e-12    5.3998e-15       0.5166%  
       P0_bxb_x1px1m                3   3.03699174e-13    1.5580e-15       0.5130%  
       P0_bbx_x1px1m                3   3.01389478e-13    1.5049e-15       0.4993%  
       P0_bxb_x1px1m                4   1.30791953e-20    7.1437e-23       0.5462%  
       P0_bbx_x1px1m                4   1.30912884e-20    6.8381e-23       0.5223%  

Total ABS and 
Total: 
                      9.92975433e-07 +- 1.8441e-09  (1.8572e-01%)
                      8.62423691e-07 +- 2.1351e-09  (2.4757e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/run_m2250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2250.0	= mur_ref_fixed ! fixed ren reference scale 
  2250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.250000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #              n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #              n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #              n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #              n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #              x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #              x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #              go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #              sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #              svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #              svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #              el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #              mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #              ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #              er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #              mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #              ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #              ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #              cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #              t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #              ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #              cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #              t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #              dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #              sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #              b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #              dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #              sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #              b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 8.624e-07 +- 2.1e-09 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              8.626e-07 pb  +4.1% -5.2%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              8.626e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.8112765e-01   +6.5554482e-04  +3.8112765e-01   +3.7564467e-01   +3.8833226e-01   +3.8112765e-01   +3.7472383e-01   +3.8753148e-01   +3.8112765e-01   +3.7654578e-01   +3.8663719e-01   +3.8068632e-01   +3.7564467e-01   +3.8674877e-01   +3.8313469e-01   +3.7881230e-01   +3.8833226e-01   +3.8112765e-01   +3.6497789e-01   +3.7674496e-01   +3.8800612e-01   +3.8953793e-01   +3.7897234e-01   +3.7046882e-01   +3.8612810e-01   +3.7790991e-01   +3.8555663e-01   +3.8770509e-01   +3.7576822e-01   +3.8045407e-01   +3.8869508e-01   +3.8345449e-01   +3.7905332e-01   +3.7982827e-01   +3.7765956e-01   +3.7145796e-01   +3.7572729e-01   +3.8664081e-01   +3.9167981e-01   +3.8257102e-01   +3.9310841e-01   +3.9494145e-01   +3.8080426e-01   +3.8615367e-01   +3.7860801e-01   +3.7981124e-01   +3.7694544e-01   +3.8333401e-01   +3.9147567e-01   +3.8795614e-01   +3.8404855e-01   +3.8365799e-01   +3.9477145e-01   +3.7704010e-01   +3.7722724e-01   +3.7477601e-01   +3.7555971e-01   +3.8178962e-01   +3.7868142e-01   +3.7759352e-01   +3.8435376e-01   +3.7822401e-01   +3.8371102e-01   +3.7396111e-01   +3.7094525e-01   +3.8003335e-01   +3.8207244e-01   +3.8198667e-01   +3.7907082e-01   +3.8351264e-01   +3.8625617e-01   +3.8868150e-01   +3.8605528e-01   +3.7237646e-01   +3.7614107e-01   +3.7779152e-01   +3.8009679e-01   +3.8382120e-01   +3.7891660e-01   +3.7822368e-01   +3.8334675e-01   +3.6312529e-01   +3.8993009e-01   +3.8466464e-01   +3.9066126e-01   +3.8288848e-01   +3.8705914e-01   +3.8233340e-01   +3.8124931e-01   +3.7657863e-01   +3.7488259e-01   +3.9030066e-01   +3.7568720e-01   +3.8378495e-01   +3.8402911e-01   +3.8314935e-01   +3.7878418e-01   +3.8685673e-01   +3.8491182e-01   +3.8867702e-01   +3.6905014e-01   +3.8418068e-01   +3.7913311e-01   +3.7636156e-01   +3.7918661e-01   +3.7818396e-01   +3.7524198e-01   +3.8653163e-01   +3.8216925e-01   +3.8789016e-01   +3.7764639e-01   +3.7858231e-01   +3.6546420e-01   +3.8094162e-01   +3.8685770e-01   +3.8571549e-01   +3.8019229e-01   +3.6407857e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.2571429e-01   +1.4050891e-04  +3.2571429e-01   +3.1971208e-01   +3.3085922e-01   +3.2571429e-01   +3.2019004e-01   +3.3123855e-01   +3.2571429e-01   +3.2571429e-01   +3.2571429e-01   +3.1971208e-01   +3.1971208e-01   +3.1971208e-01   +3.3085922e-01   +3.3085922e-01   +3.3085922e-01   +3.2571429e-01   +3.1170657e-01   +3.2186556e-01   +3.3146680e-01   +3.3291492e-01   +3.2371644e-01   +3.1655574e-01   +3.3005626e-01   +3.2294705e-01   +3.2950668e-01   +3.3138149e-01   +3.2110307e-01   +3.2516099e-01   +3.3213994e-01   +3.2755951e-01   +3.2392687e-01   +3.2475018e-01   +3.2255064e-01   +3.1738825e-01   +3.2119120e-01   +3.3056814e-01   +3.3473288e-01   +3.2705172e-01   +3.3614278e-01   +3.3768560e-01   +3.2552952e-01   +3.3002915e-01   +3.2339301e-01   +3.2452024e-01   +3.2205650e-01   +3.2768856e-01   +3.3462828e-01   +3.3158266e-01   +3.2832306e-01   +3.2796639e-01   +3.3732217e-01   +3.2230224e-01   +3.2238528e-01   +3.2043983e-01   +3.2073028e-01   +3.2636338e-01   +3.2354508e-01   +3.2273743e-01   +3.2860566e-01   +3.2325636e-01   +3.2794960e-01   +3.1962642e-01   +3.1696540e-01   +3.2471949e-01   +3.2655058e-01   +3.2644142e-01   +3.2396488e-01   +3.2774221e-01   +3.3025901e-01   +3.3210491e-01   +3.2998502e-01   +3.1800175e-01   +3.2141918e-01   +3.2278789e-01   +3.2490146e-01   +3.2809422e-01   +3.2382851e-01   +3.2324152e-01   +3.2759940e-01   +3.1022750e-01   +3.3321150e-01   +3.2882824e-01   +3.3402399e-01   +3.2714560e-01   +3.3077145e-01   +3.2679947e-01   +3.2590863e-01   +3.2191053e-01   +3.2018453e-01   +3.3354045e-01   +3.2095319e-01   +3.2814948e-01   +3.2833514e-01   +3.2745240e-01   +3.2372787e-01   +3.3066534e-01   +3.2898411e-01   +3.3212743e-01   +3.1533974e-01   +3.2831586e-01   +3.2394018e-01   +3.2159648e-01   +3.2399275e-01   +3.2309664e-01   +3.2072652e-01   +3.3036029e-01   +3.2653544e-01   +3.3170406e-01   +3.2269006e-01   +3.2352407e-01   +3.1207746e-01   +3.2559959e-01   +3.3061214e-01   +3.2979706e-01   +3.2486747e-01   +3.1097271e-01
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m250/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [3.3725e-01:4.2717e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.5372e-02:2.6045e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.8774e-01:3.6436e+00]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-2.6921e-02:2.4038e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   8.12383161e-02    6.6527e-04       0.8189%  
       P0_uxu_x1px1m                2   8.26739093e-02    6.4733e-04       0.7830%  
       P0_dxd_x1px1m                2   6.19230131e-02    5.1708e-04       0.8350%  
       P0_ddx_x1px1m                2   6.24394769e-02    5.0846e-04       0.8143%  
       P0_uux_x1px1m                1   2.70497918e-02    2.1293e-04       0.7872%  
       P0_uxu_x1px1m                1   2.72553345e-02    2.0848e-04       0.7649%  
       P0_ssx_x1px1m                2   8.10597543e-03    8.4021e-05       1.0365%  
       P0_sxs_x1px1m                2   7.96393841e-03    8.4394e-05       1.0597%  
       P0_cxc_x1px1m                2   3.00416848e-03    3.8901e-05       1.2949%  
       P0_ddx_x1px1m                1   3.98942290e-03    3.3122e-05       0.8302%  
       P0_dxd_x1px1m                1   3.95591194e-03    3.2086e-05       0.8111%  
       P0_ccx_x1px1m                2   2.97252931e-03    3.7627e-05       1.2658%  
       P0_bxb_x1px1m                2   1.50393607e-03    2.4322e-05       1.6172%  
       P0_bbx_x1px1m                2   1.49533358e-03    2.4241e-05       1.6211%  
       P0_cxc_x1px1m                1   9.84573240e-04    1.2141e-05       1.2331%  
       P0_ccx_x1px1m                1   9.70469647e-04    1.2221e-05       1.2593%  
       P0_ssx_x1px1m                1   5.11689981e-04    5.3320e-06       1.0420%  
       P0_sxs_x1px1m                1   5.09994654e-04    5.1698e-06       1.0137%  
       P0_bxb_x1px1m                1   9.22469286e-05    1.6205e-06       1.7567%  
       P0_bbx_x1px1m                1   9.52199557e-05    1.5572e-06       1.6354%  
       P0_uxu_x1px1m                3   6.88008464e-07    6.4446e-09       0.9367%  
       P0_uux_x1px1m                3   6.80653211e-07    6.5291e-09       0.9592%  
       P0_dxd_x1px1m                3   3.43046192e-07    3.5192e-09       1.0259%  
       P0_ddx_x1px1m                3   3.44467144e-07    3.3036e-09       0.9590%  
       P0_sxs_x1px1m                3   3.01732509e-08    3.7436e-10       1.2407%  
       P0_ssx_x1px1m                3   3.06570925e-08    3.6053e-10       1.1760%  
       P0_cxc_x1px1m                3   1.15076923e-08    1.4585e-10       1.2674%  
       P0_ccx_x1px1m                3   1.14925496e-08    1.4203e-10       1.2359%  
       P0_bbx_x1px1m                3   3.30355353e-09    5.4109e-11       1.6379%  
       P0_bxb_x1px1m                3   3.34516101e-09    5.1980e-11       1.5539%  
       P0_bbx_x1px1m                4   1.41747443e-16    2.2978e-18       1.6210%  
       P0_bxb_x1px1m                4   1.43524664e-16    2.2432e-18       1.5629%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   8.68825404e-02    5.5779e-04       0.6420%  
       P0_uxu_x1px1m                2   8.81465458e-02    5.3935e-04       0.6119%  
       P0_dxd_x1px1m                2   6.67664574e-02    4.2476e-04       0.6362%  
       P0_ddx_x1px1m                2   6.67158879e-02    4.1806e-04       0.6266%  
       P0_uux_x1px1m                1   2.88103297e-02    1.7842e-04       0.6193%  
       P0_uxu_x1px1m                1   2.88010640e-02    1.7715e-04       0.6151%  
       P0_ssx_x1px1m                2   9.47553952e-03    6.1312e-05       0.6471%  
       P0_sxs_x1px1m                2   9.39320307e-03    6.0899e-05       0.6483%  
       P0_cxc_x1px1m                2   3.78429886e-03    2.8230e-05       0.7460%  
       P0_ddx_x1px1m                1   4.23031893e-03    2.8038e-05       0.6628%  
       P0_dxd_x1px1m                1   4.23409811e-03    2.6457e-05       0.6249%  
       P0_ccx_x1px1m                2   3.76118118e-03    2.6305e-05       0.6994%  
       P0_bxb_x1px1m                2   2.17040871e-03    1.6173e-05       0.7451%  
       P0_bbx_x1px1m                2   2.16659040e-03    1.5919e-05       0.7347%  
       P0_cxc_x1px1m                1   1.22348512e-03    8.7359e-06       0.7140%  
       P0_ccx_x1px1m                1   1.21923112e-03    8.7006e-06       0.7136%  
       P0_ssx_x1px1m                1   5.96851252e-04    3.9500e-06       0.6618%  
       P0_sxs_x1px1m                1   5.89439606e-04    3.8833e-06       0.6588%  
       P0_bxb_x1px1m                1   1.36340559e-04    1.1514e-06       0.8445%  
       P0_bbx_x1px1m                1   1.37707754e-04    1.0432e-06       0.7575%  
       P0_uxu_x1px1m                3   7.20177708e-07    5.8919e-09       0.8181%  
       P0_uux_x1px1m                3   7.19615542e-07    5.8442e-09       0.8121%  
       P0_dxd_x1px1m                3   3.66896031e-07    3.1246e-09       0.8516%  
       P0_ddx_x1px1m                3   3.66923902e-07    2.9034e-09       0.7913%  
       P0_sxs_x1px1m                3   3.53046868e-08    3.0495e-10       0.8638%  
       P0_ssx_x1px1m                3   3.54100284e-08    2.9281e-10       0.8269%  
       P0_cxc_x1px1m                3   1.39203426e-08    1.1330e-10       0.8139%  
       P0_ccx_x1px1m                3   1.38509408e-08    1.0938e-10       0.7897%  
       P0_bbx_x1px1m                3   4.63243315e-09    3.8623e-11       0.8338%  
       P0_bxb_x1px1m                3   4.62094525e-09    3.6115e-11       0.7816%  
       P0_bbx_x1px1m                4   1.98756833e-16    1.6211e-18       0.8156%  
       P0_bxb_x1px1m                4   1.97982364e-16    1.5779e-18       0.7970%  

Total ABS and 
Total: 
                      4.09243801e-01 +- 1.0157e-03  (2.4818e-01%)
                      3.78737399e-01 +- 1.2236e-03  (3.2306e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/res_1.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   8.27706406e-02    4.0012e-04       0.4834%  
       P0_uux_x1px1m                2   8.35026612e-02    3.8060e-04       0.4558%  
       P0_ddx_x1px1m                2   6.21800318e-02    2.9189e-04       0.4694%  
       P0_dxd_x1px1m                2   6.24625457e-02    2.8146e-04       0.4506%  
       P0_uux_x1px1m                1   2.71229048e-02    1.3223e-04       0.4875%  
       P0_uxu_x1px1m                1   2.71233462e-02    1.2915e-04       0.4762%  
       P0_sxs_x1px1m                2   8.05115208e-03    5.1779e-05       0.6431%  
       P0_ssx_x1px1m                2   8.01091573e-03    5.1239e-05       0.6396%  
       P0_ddx_x1px1m                1   3.93220701e-03    1.8800e-05       0.4781%  
       P0_cxc_x1px1m                2   2.98471699e-03    2.2742e-05       0.7619%  
       P0_ccx_x1px1m                2   2.97992596e-03    2.2666e-05       0.7606%  
       P0_dxd_x1px1m                1   3.93863761e-03    1.7949e-05       0.4557%  
       P0_bxb_x1px1m                2   1.49083173e-03    1.4998e-05       1.0060%  
       P0_bbx_x1px1m                2   1.48646801e-03    1.4999e-05       1.0090%  
       P0_ccx_x1px1m                1   9.67240130e-04    7.5167e-06       0.7771%  
       P0_cxc_x1px1m                1   9.73592906e-04    7.4352e-06       0.7637%  
       P0_sxs_x1px1m                1   5.11393414e-04    3.2275e-06       0.6311%  
       P0_ssx_x1px1m                1   5.11539264e-04    3.1994e-06       0.6254%  
       P0_bbx_x1px1m                1   9.40574039e-05    9.5644e-07       1.0169%  
       P0_bxb_x1px1m                1   9.54174309e-05    9.5041e-07       0.9961%  
       P0_uux_x1px1m                3   6.83453496e-07    3.4410e-09       0.5035%  
       P0_uxu_x1px1m                3   6.83821256e-07    3.3884e-09       0.4955%  
       P0_dxd_x1px1m                3   3.46939560e-07    1.8236e-09       0.5256%  
       P0_ddx_x1px1m                3   3.49085518e-07    1.8130e-09       0.5194%  
       P0_ssx_x1px1m                3   3.05777425e-08    2.2195e-10       0.7259%  
       P0_sxs_x1px1m                3   3.00945230e-08    2.1536e-10       0.7156%  
       P0_cxc_x1px1m                3   1.12590970e-08    8.9410e-11       0.7941%  
       P0_ccx_x1px1m                3   1.13256406e-08    9.0108e-11       0.7956%  
       P0_bxb_x1px1m                3   3.28320681e-09    3.1980e-11       0.9740%  
       P0_bbx_x1px1m                3   3.29829830e-09    3.1699e-11       0.9611%  
       P0_bxb_x1px1m                4   1.42612827e-16    1.4012e-18       0.9825%  
       P0_bbx_x1px1m                4   1.40903010e-16    1.3859e-18       0.9836%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   8.85045333e-02    3.2274e-04       0.3647%  
       P0_uux_x1px1m                2   8.89316407e-02    3.0267e-04       0.3403%  
       P0_ddx_x1px1m                2   6.65924383e-02    2.2979e-04       0.3451%  
       P0_dxd_x1px1m                2   6.66612981e-02    2.1954e-04       0.3293%  
       P0_uux_x1px1m                1   2.87491374e-02    1.1078e-04       0.3853%  
       P0_uxu_x1px1m                1   2.89980054e-02    1.0307e-04       0.3554%  
       P0_sxs_x1px1m                2   9.48255893e-03    3.5272e-05       0.3720%  
       P0_ssx_x1px1m                2   9.46642697e-03    3.4227e-05       0.3616%  
       P0_ddx_x1px1m                1   4.20890471e-03    1.4988e-05       0.3561%  
       P0_cxc_x1px1m                2   3.75928352e-03    1.4781e-05       0.3932%  
       P0_ccx_x1px1m                2   3.76100806e-03    1.4569e-05       0.3874%  
       P0_dxd_x1px1m                1   4.18956403e-03    1.4344e-05       0.3424%  
       P0_bxb_x1px1m                2   2.17399608e-03    9.0434e-06       0.4160%  
       P0_bbx_x1px1m                2   2.17169803e-03    9.0192e-06       0.4153%  
       P0_ccx_x1px1m                1   1.21652519e-03    5.0337e-06       0.4138%  
       P0_cxc_x1px1m                1   1.22428999e-03    4.8699e-06       0.3978%  
       P0_sxs_x1px1m                1   6.00177698e-04    2.1855e-06       0.3641%  
       P0_ssx_x1px1m                1   5.99516592e-04    2.1554e-06       0.3595%  
       P0_bbx_x1px1m                1   1.37595678e-04    5.8126e-07       0.4224%  
       P0_bxb_x1px1m                1   1.38072777e-04    5.7604e-07       0.4172%  
       P0_uux_x1px1m                3   7.24683988e-07    2.9296e-09       0.4043%  
       P0_uxu_x1px1m                3   7.21918144e-07    2.8995e-09       0.4016%  
       P0_dxd_x1px1m                3   3.69283533e-07    1.5558e-09       0.4213%  
       P0_ddx_x1px1m                3   3.70482564e-07    1.5518e-09       0.4189%  
       P0_ssx_x1px1m                3   3.57892926e-08    1.7152e-10       0.4792%  
       P0_sxs_x1px1m                3   3.54571470e-08    1.6204e-10       0.4570%  
       P0_cxc_x1px1m                3   1.38473456e-08    6.5424e-11       0.4725%  
       P0_ccx_x1px1m                3   1.39950424e-08    6.5240e-11       0.4662%  
       P0_bxb_x1px1m                3   4.60701027e-09    2.0634e-11       0.4479%  
       P0_bbx_x1px1m                3   4.59937407e-09    2.0434e-11       0.4443%  
       P0_bxb_x1px1m                4   1.98143142e-16    9.3898e-19       0.4739%  
       P0_bbx_x1px1m                4   1.97811734e-16    9.0411e-19       0.4571%  

Total ABS and 
Total: 
                      4.11568966e-01 +- 5.6848e-04  (1.3812e-01%)
                      3.81192379e-01 +- 7.1494e-04  (1.8755e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/run_m250_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  250.0	= mur_ref_fixed ! fixed ren reference scale 
  250.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #          n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #          n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #          n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #          n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #          x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #          x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #          go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #          sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #          svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #          svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #          el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #          mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #          ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #          er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #          mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #          ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #          ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #          cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #          t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #          ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #          cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #          t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #          dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #          sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #          b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #          dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #          sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #          b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m250/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 3.812e-01 +- 7.1e-04 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              3.811e-01 pb  +1.9% -1.4%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              3.811e-01 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.6931491e-07   +2.7210325e-10  +2.6931491e-07   +2.5462741e-07   +2.8118354e-07   +2.6931491e-07   +1.3085361e-07   +4.0777621e-07   +2.6931491e-07   +2.6575483e-07   +2.7341022e-07   +2.5942680e-07   +2.5462741e-07   +2.6494771e-07   +2.7905182e-07   +2.7719865e-07   +2.8118354e-07   +2.6931491e-07   +2.5442547e-07   +3.0170802e-07   +1.7237936e-07   +3.1581218e-07   +2.6396245e-07   +1.4475348e-07   +2.9754298e-07   +1.8756758e-07   +6.5063289e-07   +1.7461072e-07   +4.0745390e-08   +1.5468627e-07   +3.4199788e-07   +3.4299800e-07   +1.5766977e-07   +5.2396188e-07   +3.4797028e-07   +2.0090885e-07   +3.5346978e-07   +4.8130484e-07   +3.4507362e-07   +5.5881124e-07   +2.1053375e-07   +2.4629553e-07   +4.7065212e-07   +2.4217046e-07   +2.6495188e-07   +1.9066323e-07   +7.4748070e-08   +2.2805759e-07   +3.4996422e-07   +3.1006281e-07   +3.2023646e-07   +2.2701566e-07   +2.7146128e-07   +2.2054238e-07   +2.8379643e-07   +2.0666822e-07   +2.1271679e-07   +4.5152176e-07   +4.4347819e-07   +1.7138203e-07   +1.3060025e-07   +3.4574826e-07   +3.4593236e-07   +2.4310498e-07   +1.4851498e-07   +1.6611225e-07   +2.2317959e-07   +1.5605398e-07   -4.9294935e-08   +4.2815215e-07   +2.6231660e-07   +1.4024831e-07   +6.3709906e-08   +2.0986235e-07   +3.6278966e-07   +2.3772656e-07   +3.1715909e-07   +5.3197436e-07   +2.8664539e-08   +4.2006425e-07   +3.5399810e-07   +1.8450818e-07   +1.1219516e-07   +2.3132580e-07   +1.1905214e-07   +1.0622429e-07   +1.1218906e-07   +4.2036734e-08   +1.6813784e-07   +2.0739447e-07   +1.8340481e-07   +2.2725444e-07   +8.1326245e-07   +1.4490115e-07   +1.1362026e-07   +3.1843135e-07   +2.1114490e-07   +2.3535596e-07   +1.2504121e-07   +3.3938365e-07   +5.4585321e-08   +5.2762021e-07   +2.0155379e-07   +3.3437823e-07   +3.4105961e-07   +2.6604197e-07   +3.3533288e-07   +2.5365231e-07   +2.9951752e-07   +1.3729254e-07   +3.5305453e-07   +2.7161224e-07   +5.1337230e-07   +3.3411725e-07   +2.7974772e-07   +2.0375238e-07   +1.7244459e-07   +2.9953840e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1405373e-07   +1.8305281e-10  +2.1405373e-07   +1.8492879e-07   +2.5028613e-07   +2.1405373e-07   +9.8166973e-08   +3.2994049e-07   +2.1405373e-07   +2.1405373e-07   +2.1405373e-07   +1.8492879e-07   +1.8492879e-07   +1.8492879e-07   +2.5028613e-07   +2.5028613e-07   +2.5028613e-07   +2.1405373e-07   +2.0183769e-07   +2.3884111e-07   +1.3442764e-07   +2.5381278e-07   +2.0712642e-07   +1.1056762e-07   +2.3405380e-07   +1.4633756e-07   +5.2933503e-07   +1.3347407e-07   +2.5105263e-08   +1.1707028e-07   +2.7054934e-07   +2.7576746e-07   +1.2117328e-07   +4.3362100e-07   +2.7827511e-07   +1.5506991e-07   +2.8727190e-07   +3.9065431e-07   +2.7723638e-07   +4.6008961e-07   +1.6027051e-07   +1.9392095e-07   +3.8741872e-07   +1.8874074e-07   +2.0979157e-07   +1.4727811e-07   +5.2200104e-08   +1.8230044e-07   +2.8012357e-07   +2.4493879e-07   +2.5653700e-07   +1.7669065e-07   +2.1375974e-07   +1.6987729e-07   +2.2314301e-07   +1.6321736e-07   +1.6294095e-07   +3.6876657e-07   +3.5710015e-07   +1.3054805e-07   +9.6626166e-08   +2.7929941e-07   +2.7107508e-07   +1.9276548e-07   +1.1426337e-07   +1.2605806e-07   +1.7443145e-07   +1.1968734e-07   -5.2655442e-08   +3.4809664e-07   +2.0565723e-07   +1.0256632e-07   +4.0197462e-08   +1.6341233e-07   +2.8985973e-07   +1.8994481e-07   +2.5117025e-07   +4.3693568e-07   +1.0422017e-08   +3.3760431e-07   +2.7771072e-07   +1.4603961e-07   +8.0396199e-08   +1.8111983e-07   +9.1274475e-08   +7.5230867e-08   +8.0705621e-08   +2.0968470e-08   +1.3115089e-07   +1.6385390e-07   +1.4169013e-07   +1.7749701e-07   +6.6641418e-07   +1.1348468e-07   +8.7417271e-08   +2.5780629e-07   +1.6434376e-07   +1.7835879e-07   +9.4230058e-08   +2.7073663e-07   +3.3546552e-08   +4.2163108e-07   +1.5575643e-07   +2.6764336e-07   +2.6990528e-07   +2.1483737e-07   +2.6959441e-07   +2.0054930e-07   +2.3905740e-07   +1.0264396e-07   +2.8568192e-07   +2.1554956e-07   +4.2157938e-07   +2.6955290e-07   +2.2101100e-07   +1.5932794e-07   +1.3068149e-07   +2.4079127e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m2500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.1777e-07:4.4855e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-7.6090e-01:7.1977e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [8.8350e-08:3.6293e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.0126e-01:7.5795e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   9.69409449e-08    8.2836e-10       0.8545%  
       P0_uxu_x1px1m                2   9.62135207e-08    8.0501e-10       0.8367%  
       P0_uux_x1px1m                1   3.28137580e-08    2.7937e-10       0.8514%  
       P0_uxu_x1px1m                1   3.24196973e-08    2.6971e-10       0.8319%  
       P0_dxd_x1px1m                2   3.30014162e-09    3.1472e-10       9.5365%  
       P0_ddx_x1px1m                2   3.79714960e-09    3.1246e-10       8.2288%  
       P0_ssx_x1px1m                2   7.98618471e-10    4.4457e-11       5.5667%  
       P0_sxs_x1px1m                2   7.68165007e-10    3.2237e-11       4.1966%  
       P0_ddx_x1px1m                1   2.13003483e-10    2.1908e-11       10.2852%  
       P0_dxd_x1px1m                1   2.61353191e-10    2.0236e-11       7.7428%  
       P0_uux_x1px1m                3   9.20791473e-10    9.0050e-12       0.9780%  
       P0_uxu_x1px1m                3   9.29814836e-10    8.9256e-12       0.9599%  
       P0_dxd_x1px1m                3   2.33164384e-11    3.4180e-12       14.6593%  
       P0_ssx_x1px1m                1   4.61617193e-11    2.9344e-12       6.3567%  
       P0_sxs_x1px1m                1   4.87478039e-11    2.9220e-12       5.9940%  
       P0_ddx_x1px1m                3   2.46630272e-11    2.5192e-12       10.2146%  
       P0_ccx_x1px1m                2   1.38040312e-11    5.3558e-13       3.8799%  
       P0_cxc_x1px1m                2   1.37473240e-11    5.3164e-13       3.8672%  
       P0_sxs_x1px1m                3   1.75901665e-12    4.7071e-13       26.7601%  
       P0_ssx_x1px1m                3   1.53508062e-12    3.7258e-13       24.2712%  
       P0_bxb_x1px1m                2   7.34166827e-12    2.4838e-13       3.3832%  
       P0_bbx_x1px1m                2   7.26654248e-12    2.4510e-13       3.3730%  
       P0_ccx_x1px1m                1   4.79498923e-12    1.8489e-13       3.8560%  
       P0_cxc_x1px1m                1   4.83114518e-12    1.8494e-13       3.8281%  
       P0_bbx_x1px1m                1   4.95687362e-13    1.5888e-14       3.2053%  
       P0_bxb_x1px1m                1   4.60998328e-13    1.6310e-14       3.5379%  
       P0_ccx_x1px1m                3   8.69007835e-14    4.5557e-15       5.2424%  
       P0_cxc_x1px1m                3   8.59275352e-14    4.4330e-15       5.1590%  
       P0_bbx_x1px1m                3   3.06277857e-14    1.1932e-15       3.8958%  
       P0_bxb_x1px1m                3   2.83953262e-14    1.1962e-15       4.2128%  
       P0_bbx_x1px1m                4   1.25373117e-21    5.2800e-23       4.2114%  
       P0_bxb_x1px1m                4   1.28199136e-21    5.1632e-23       4.0275%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   1.00224950e-07    7.7132e-10       0.7696%  
       P0_uxu_x1px1m                2   9.96887439e-08    7.4073e-10       0.7430%  
       P0_uux_x1px1m                1   3.40250274e-08    2.5868e-10       0.7603%  
       P0_uxu_x1px1m                1   3.34851104e-08    2.4976e-10       0.7459%  
       P0_dxd_x1px1m                2   2.23063523e-08    1.8701e-10       0.8384%  
       P0_ddx_x1px1m                2   2.22848586e-08    1.8568e-10       0.8332%  
       P0_ssx_x1px1m                2   3.17987988e-09    2.6844e-11       0.8442%  
       P0_sxs_x1px1m                2   3.75092896e-09    2.3995e-11       0.6397%  
       P0_ddx_x1px1m                1   1.51936776e-09    1.3644e-11       0.8980%  
       P0_dxd_x1px1m                1   1.45227799e-09    1.1871e-11       0.8174%  
       P0_uux_x1px1m                3   9.49674172e-10    8.6202e-12       0.9077%  
       P0_uxu_x1px1m                3   9.64077015e-10    8.3955e-12       0.8708%  
       P0_dxd_x1px1m                3   1.71326575e-10    2.3843e-12       1.3917%  
       P0_ssx_x1px1m                1   2.08782141e-10    1.7643e-12       0.8451%  
       P0_sxs_x1px1m                1   2.09960943e-10    1.7378e-12       0.8277%  
       P0_ddx_x1px1m                3   1.73992360e-10    1.5767e-12       0.9062%  
       P0_ccx_x1px1m                2   3.75709654e-11    3.4455e-13       0.9171%  
       P0_cxc_x1px1m                2   3.72061831e-11    3.4193e-13       0.9190%  
       P0_sxs_x1px1m                3   5.32807796e-11    3.3487e-13       0.6285%  
       P0_ssx_x1px1m                3   2.52978897e-11    2.3764e-13       0.9394%  
       P0_bxb_x1px1m                2   1.75544138e-11    1.6319e-13       0.9296%  
       P0_bbx_x1px1m                2   1.76137484e-11    1.5954e-13       0.9058%  
       P0_ccx_x1px1m                1   1.28963092e-11    1.2135e-13       0.9410%  
       P0_cxc_x1px1m                1   1.30264944e-11    1.2042e-13       0.9244%  
       P0_bbx_x1px1m                1   1.14489209e-12    1.0370e-14       0.9058%  
       P0_bxb_x1px1m                1   1.17401800e-12    1.0323e-14       0.8793%  
       P0_ccx_x1px1m                3   3.01228166e-13    3.0919e-15       1.0264%  
       P0_cxc_x1px1m                3   2.99312212e-13    2.8665e-15       0.9577%  
       P0_bbx_x1px1m                3   8.24982958e-14    7.9045e-16       0.9581%  
       P0_bxb_x1px1m                3   8.25826730e-14    7.8764e-16       0.9538%  
       P0_bbx_x1px1m                4   3.64164624e-21    3.4979e-23       0.9605%  
       P0_bxb_x1px1m                4   3.53973781e-21    3.4683e-23       0.9798%  

Total ABS and 
Total: 
                      3.24812842e-07 +- 1.1594e-09  (3.5694e-01%)
                      2.69576116e-07 +- 1.2984e-09  (4.8164e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/res_1.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   9.62781518e-08    4.4663e-10       0.4639%  
       P0_uxu_x1px1m                2   9.62459258e-08    4.3879e-10       0.4559%  
       P0_uxu_x1px1m                1   3.28492942e-08    1.5083e-10       0.4592%  
       P0_uux_x1px1m                1   3.26430994e-08    1.4887e-10       0.4561%  
       P0_dxd_x1px1m                2   3.38596331e-09    1.9899e-10       5.8770%  
       P0_ddx_x1px1m                2   3.76374039e-09    1.9513e-10       5.1844%  
       P0_ddx_x1px1m                1   3.44442488e-10    6.1142e-11       17.7510%  
       P0_ssx_x1px1m                2   7.48145784e-10    2.8924e-11       3.8661%  
       P0_sxs_x1px1m                2   7.52685177e-10    1.6838e-11       2.2370%  
       P0_dxd_x1px1m                1   2.36718062e-10    1.3514e-11       5.7090%  
       P0_ssx_x1px1m                3   5.71404962e-12    6.4839e-12       113.4736%  
       P0_uux_x1px1m                3   9.29907104e-10    5.2410e-12       0.5636%  
       P0_uxu_x1px1m                3   9.28387639e-10    5.1067e-12       0.5501%  
       P0_dxd_x1px1m                3   2.54740387e-11    2.3472e-12       9.2142%  
       P0_ssx_x1px1m                1   4.79054663e-11    2.3199e-12       4.8426%  
       P0_ddx_x1px1m                3   2.31379498e-11    1.6750e-12       7.2390%  
       P0_sxs_x1px1m                1   5.08560645e-11    1.8321e-12       3.6025%  
       P0_cxc_x1px1m                2   1.41502387e-11    3.2754e-13       2.3147%  
       P0_ccx_x1px1m                2   1.40017034e-11    3.2359e-13       2.3111%  
       P0_sxs_x1px1m                3   1.22551160e-12    1.6899e-13       13.7895%  
       P0_bbx_x1px1m                2   7.17929857e-12    1.5029e-13       2.0934%  
       P0_bxb_x1px1m                2   7.45405899e-12    1.4966e-13       2.0077%  
       P0_cxc_x1px1m                1   4.70730675e-12    1.1811e-13       2.5090%  
       P0_ccx_x1px1m                1   4.85318688e-12    1.1336e-13       2.3358%  
       P0_bbx_x1px1m                1   4.78458490e-13    9.8733e-15       2.0636%  
       P0_bxb_x1px1m                1   4.72995903e-13    9.8807e-15       2.0890%  
       P0_cxc_x1px1m                3   8.40268916e-14    3.1326e-15       3.7281%  
       P0_ccx_x1px1m                3   8.76476304e-14    2.7347e-15       3.1201%  
       P0_bxb_x1px1m                3   2.94190027e-14    7.8622e-16       2.6725%  
       P0_bbx_x1px1m                3   2.88073327e-14    7.3747e-16       2.5600%  
       P0_bbx_x1px1m                4   1.24947806e-21    3.2481e-23       2.5996%  
       P0_bxb_x1px1m                4   1.25479990e-21    3.2304e-23       2.5744%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   9.94374067e-08    4.0498e-10       0.4073%  
       P0_uxu_x1px1m                2   9.92323730e-08    3.9896e-10       0.4020%  
       P0_uxu_x1px1m                1   3.37916986e-08    1.3841e-10       0.4096%  
       P0_uux_x1px1m                1   3.36492508e-08    1.3538e-10       0.4023%  
       P0_dxd_x1px1m                2   2.21962426e-08    1.0987e-10       0.4950%  
       P0_ddx_x1px1m                2   2.21264366e-08    1.0440e-10       0.4718%  
       P0_ddx_x1px1m                1   2.64981057e-09    5.7935e-11       2.1864%  
       P0_ssx_x1px1m                2   3.24316656e-09    1.6232e-11       0.5005%  
       P0_sxs_x1px1m                2   3.50821450e-09    1.0194e-11       0.2906%  
       P0_dxd_x1px1m                1   1.45698920e-09    7.8362e-12       0.5378%  
       P0_ssx_x1px1m                3   1.70697683e-10    6.4013e-12       3.7501%  
       P0_uux_x1px1m                3   9.64046520e-10    4.8761e-12       0.5058%  
       P0_uxu_x1px1m                3   9.59070058e-10    4.7717e-12       0.4975%  
       P0_dxd_x1px1m                3   1.81537699e-10    1.8825e-12       1.0370%  
       P0_ssx_x1px1m                1   2.18981494e-10    1.6511e-12       0.7540%  
       P0_ddx_x1px1m                3   1.75985572e-10    1.0210e-12       0.5802%  
       P0_sxs_x1px1m                1   2.09908339e-10    9.9311e-13       0.4731%  
       P0_cxc_x1px1m                2   3.77540466e-11    1.9249e-13       0.5099%  
       P0_ccx_x1px1m                2   3.72851122e-11    1.9088e-13       0.5119%  
       P0_sxs_x1px1m                3   3.42550011e-11    1.0883e-13       0.3177%  
       P0_bbx_x1px1m                2   1.74679711e-11    8.9984e-14       0.5151%  
       P0_bxb_x1px1m                2   1.75943082e-11    8.8724e-14       0.5043%  
       P0_cxc_x1px1m                1   1.30423007e-11    7.3890e-14       0.5665%  
       P0_ccx_x1px1m                1   1.29334585e-11    6.8043e-14       0.5261%  
       P0_bbx_x1px1m                1   1.15254692e-12    5.8866e-15       0.5107%  
       P0_bxb_x1px1m                1   1.15349558e-12    5.8660e-15       0.5085%  
       P0_cxc_x1px1m                3   3.03039855e-13    2.1859e-15       0.7213%  
       P0_ccx_x1px1m                3   2.97461372e-13    1.6906e-15       0.5683%  
       P0_bxb_x1px1m                3   8.39878798e-14    5.1335e-16       0.6112%  
       P0_bbx_x1px1m                3   8.21603486e-14    4.5234e-16       0.5506%  
       P0_bbx_x1px1m                4   3.59048814e-21    2.0137e-23       0.5608%  
       P0_bxb_x1px1m                4   3.58277681e-21    1.9987e-23       0.5579%  

Total ABS and 
Total: 
                      3.24345221e-07 +- 6.2250e-10  (1.9193e-01%)
                      2.69314301e-07 +- 7.2094e-10  (2.6770e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/run_m2500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2500.0	= mur_ref_fixed ! fixed ren reference scale 
  2500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.500000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #        n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #        n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #        n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #        n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #        x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #        x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #        go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #        sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #        svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #        svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #        el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #        mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #        ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #        er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #        mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #        ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #        ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #        cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #        t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #        ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #        cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #        t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #        dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #        sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #        b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #        dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #        sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #        b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.693e-07 +- 7.2e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.693e-07 pb  +4.4% -5.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.693e-07 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +8.7895701e-08   +2.4529640e-10  +8.7895701e-08   +8.3030514e-08   +9.1780287e-08   +8.7895701e-08   +2.2120667e-08   +1.5367074e-07   +8.7895701e-08   +8.6734977e-08   +8.9229112e-08   +8.4598489e-08   +8.3030514e-08   +8.6399708e-08   +9.1098277e-08   +9.0504592e-08   +9.1780287e-08   +8.7895701e-08   +8.0983221e-08   +9.6584045e-08   +4.5648892e-08   +1.0751341e-07   +7.8926771e-08   +3.0451676e-08   +9.3298638e-08   +5.0931937e-08   +2.5292971e-07   +3.9462742e-08   -1.4270821e-08   +2.9264721e-08   +1.1037223e-07   +1.2171609e-07   +3.6475052e-08   +2.2344939e-07   +1.1707122e-07   +5.0395224e-08   +1.3687490e-07   +1.8750778e-07   +1.2662886e-07   +2.3050556e-07   +4.9729051e-08   +7.6146261e-08   +1.9475401e-07   +6.9332141e-08   +8.1909896e-08   +4.7198472e-08   -2.0139924e-09   +7.7488595e-08   +1.2421643e-07   +9.8159962e-08   +1.1201973e-07   +6.6024936e-08   +8.3342150e-08   +5.6993000e-08   +8.6245242e-08   +6.3870620e-08   +5.1860718e-08   +1.8010318e-07   +1.6595677e-07   +3.8073011e-08   +2.0691152e-08   +1.3027181e-07   +1.0878054e-07   +7.9628890e-08   +3.2562331e-08   +3.4321727e-08   +6.3685006e-08   +3.4258501e-08   -6.4379990e-08   +1.6413548e-07   +8.0029729e-08   +1.6098518e-08   -1.3561523e-08   +5.5302510e-08   +1.2675314e-07   +7.7985579e-08   +1.0529904e-07   +2.1895689e-07   -3.1457422e-08   +1.5571942e-07   +1.0865148e-07   +5.4416482e-08   +4.2073584e-09   +6.8419599e-08   +2.6141854e-08   +4.8236236e-09   +4.6284917e-09   -3.2941063e-08   +4.5847584e-08   +6.1117096e-08   +4.4043344e-08   +6.3843031e-08   +3.3664443e-07   +3.9027326e-08   +2.3830789e-08   +1.1907917e-07   +5.8205908e-08   +5.3333918e-08   +2.2858696e-08   +1.1459511e-07   -1.8896014e-08   +1.8625873e-07   +4.9859174e-08   +1.1625608e-07   +1.0762039e-07   +9.6746334e-08   +1.1671307e-07   +7.9376440e-08   +1.0093100e-07   +2.3006120e-08   +1.3400994e-07   +8.9567235e-08   +2.0886542e-07   +1.2186962e-07   +8.3915059e-08   +5.9336606e-08   +3.5381965e-08   +1.0212122e-07
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +6.9713038e-08   +1.5892100e-10  +6.9713038e-08   +6.0036686e-08   +8.1798309e-08   +6.9713038e-08   +1.4806029e-08   +1.2462005e-07   +6.9713038e-08   +6.9713038e-08   +6.9713038e-08   +6.0036686e-08   +6.0036686e-08   +6.0036686e-08   +8.1798309e-08   +8.1798309e-08   +8.1798309e-08   +6.9713038e-08   +6.3389720e-08   +7.5230361e-08   +3.4726475e-08   +8.8589406e-08   +6.1013357e-08   +2.2077977e-08   +7.2601839e-08   +3.8528401e-08   +2.0545922e-07   +2.9103119e-08   -1.3436137e-08   +1.7767260e-08   +8.5487499e-08   +9.7809420e-08   +2.7260428e-08   +1.8724334e-07   +9.3671007e-08   +3.8602380e-08   +1.1162707e-07   +1.5218368e-07   +1.0139487e-07   +1.9452031e-07   +3.5626834e-08   +5.9877560e-08   +1.6230913e-07   +5.3065393e-08   +6.3274853e-08   +3.6294998e-08   -5.4679875e-09   +6.1120294e-08   +9.8607161e-08   +7.4793559e-08   +8.9130103e-08   +4.8993582e-08   +6.4642288e-08   +4.2102885e-08   +6.6893069e-08   +5.0161207e-08   +3.9049411e-08   +1.4941418e-07   +1.3282847e-07   +2.8368653e-08   +1.4138889e-08   +1.0458179e-07   +8.2295738e-08   +6.4544303e-08   +2.4562688e-08   +2.5242669e-08   +4.8934873e-08   +2.6642284e-08   -5.5465515e-08   +1.3472103e-07   +6.1538231e-08   +8.0126916e-09   -1.5436311e-08   +4.2781548e-08   +9.8053373e-08   +6.2919785e-08   +8.1734616e-08   +1.8302868e-07   -2.8271174e-08   +1.2362252e-07   +8.1515462e-08   +4.3009481e-08   -5.2251617e-10   +5.3482336e-08   +2.0171443e-08   +4.6303701e-11   -9.4250928e-10   -3.1183475e-08   +3.6601107e-08   +4.8876381e-08   +3.0899386e-08   +4.8924448e-08   +2.7401150e-07   +3.0768596e-08   +1.9136506e-08   +9.5951346e-08   +4.4604095e-08   +3.7559532e-08   +1.6255992e-08   +9.0781854e-08   -2.1095201e-08   +1.4799276e-07   +3.7026112e-08   +9.0453702e-08   +8.5305379e-08   +7.6094913e-08   +9.5236652e-08   +6.1464650e-08   +7.9937232e-08   +1.5638537e-08   +1.0649182e-07   +7.1510983e-08   +1.7109370e-07   +9.8635481e-08   +6.5443347e-08   +4.4868437e-08   +2.3567866e-08   +8.2184196e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m2750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9909e-08:1.6904e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1075e+00:1.0477e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.3325e-08:1.3708e-06]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1657e+00:1.1027e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   3.22812735e-08    2.8365e-10       0.8787%  
       P0_uxu_x1px1m                2   3.24321521e-08    2.8221e-10       0.8702%  
       P0_uux_x1px1m                1   1.10825854e-08    9.7899e-11       0.8834%  
       P0_uxu_x1px1m                1   1.10395803e-08    9.6648e-11       0.8755%  
       P0_ddx_x1px1m                2   4.42708696e-10    1.1739e-10       26.5166%  
       P0_dxd_x1px1m                2   4.25315401e-10    1.1800e-10       27.7443%  
       P0_sxs_x1px1m                2   -9.78719373e-11    1.7464e-11       -17.8440%  
       P0_ssx_x1px1m                2   -1.37358188e-10    1.6750e-11       -12.1941%  
       P0_dxd_x1px1m                1   1.43881487e-11    7.5741e-12       52.6414%  
       P0_ddx_x1px1m                1   3.44821807e-11    7.1595e-12       20.7629%  
       P0_uxu_x1px1m                3   4.26191119e-10    4.0749e-12       0.9561%  
       P0_uux_x1px1m                3   4.34106330e-10    4.0621e-12       0.9357%  
       P0_sxs_x1px1m                1   -7.15398756e-12    1.1298e-12       -15.7930%  
       P0_dxd_x1px1m                3   7.88067928e-12    1.2338e-12       15.6565%  
       P0_ddx_x1px1m                3   9.24387191e-12    1.1967e-12       12.9454%  
       P0_ssx_x1px1m                1   -7.40583743e-12    1.0959e-12       -14.7973%  
       P0_ssx_x1px1m                3   -2.83477814e-12    1.7605e-13       -6.2104%  
       P0_sxs_x1px1m                3   -3.03785741e-12    1.7695e-13       -5.8248%  
       P0_ccx_x1px1m                2   4.48462163e-13    1.3241e-13       29.5243%  
       P0_cxc_x1px1m                2   2.99673438e-13    1.1455e-13       38.2250%  
       P0_bxb_x1px1m                2   5.99773780e-13    5.0832e-14       8.4752%  
       P0_bbx_x1px1m                2   5.01359697e-13    4.9595e-14       9.8922%  
       P0_cxc_x1px1m                1   1.81265495e-13    3.9732e-14       21.9190%  
       P0_ccx_x1px1m                1   9.78909840e-14    3.9588e-14       40.4410%  
       P0_bxb_x1px1m                1   3.67136869e-14    3.3409e-15       9.0998%  
       P0_bbx_x1px1m                1   4.44384770e-14    3.3254e-15       7.4831%  
       P0_cxc_x1px1m                3   -4.83939897e-15    1.2746e-15       -26.3379%  
       P0_ccx_x1px1m                3   -5.08337774e-15    1.2674e-15       -24.9328%  
       P0_bbx_x1px1m                3   2.02741243e-15    3.4010e-16       16.7750%  
       P0_bxb_x1px1m                3   2.22436043e-15    3.3914e-16       15.2466%  
       P0_bbx_x1px1m                4   1.11632023e-22    1.6565e-23       14.8385%  
       P0_bxb_x1px1m                4   1.21014313e-22    1.4427e-23       11.9221%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   3.33989917e-08    2.6528e-10       0.7943%  
       P0_uxu_x1px1m                2   3.35350518e-08    2.6216e-10       0.7817%  
       P0_uux_x1px1m                1   1.14712847e-08    9.1325e-11       0.7961%  
       P0_uxu_x1px1m                1   1.14458500e-08    8.9558e-11       0.7824%  
       P0_ddx_x1px1m                2   7.82503040e-09    7.6186e-11       0.9736%  
       P0_dxd_x1px1m                2   7.95230246e-09    7.5707e-11       0.9520%  
       P0_sxs_x1px1m                2   1.16036415e-09    1.1445e-11       0.9863%  
       P0_ssx_x1px1m                2   1.15639593e-09    1.0410e-11       0.9002%  
       P0_dxd_x1px1m                1   5.25442295e-10    4.6377e-12       0.8826%  
       P0_ddx_x1px1m                1   5.09159223e-10    4.1636e-12       0.8177%  
       P0_uxu_x1px1m                3   4.40023921e-10    3.8741e-12       0.8804%  
       P0_uux_x1px1m                3   4.48058352e-10    3.8536e-12       0.8601%  
       P0_sxs_x1px1m                1   1.30155785e-10    8.0066e-13       0.6152%  
       P0_dxd_x1px1m                3   8.48136728e-11    7.7266e-13       0.9110%  
       P0_ddx_x1px1m                3   8.30264935e-11    7.2320e-13       0.8710%  
       P0_ssx_x1px1m                1   7.61800638e-11    6.6970e-13       0.8791%  
       P0_ssx_x1px1m                3   1.22197888e-11    1.1129e-13       0.9107%  
       P0_sxs_x1px1m                3   1.24975624e-11    1.1006e-13       0.8807%  
       P0_ccx_x1px1m                2   7.73570029e-12    9.7182e-14       1.2563%  
       P0_cxc_x1px1m                2   7.49476629e-12    7.4860e-14       0.9988%  
       P0_bxb_x1px1m                2   3.31296374e-12    3.3935e-14       1.0243%  
       P0_bbx_x1px1m                2   3.26644401e-12    3.2203e-14       0.9859%  
       P0_cxc_x1px1m                1   3.39657782e-12    2.8552e-14       0.8406%  
       P0_ccx_x1px1m                1   2.59500691e-12    2.5616e-14       0.9871%  
       P0_bxb_x1px1m                1   2.20422493e-13    2.1801e-15       0.9891%  
       P0_bbx_x1px1m                1   2.22837610e-13    2.1278e-15       0.9548%  
       P0_cxc_x1px1m                3   8.24009340e-14    8.4539e-16       1.0259%  
       P0_ccx_x1px1m                3   8.17791206e-14    8.3708e-16       1.0236%  
       P0_bbx_x1px1m                3   2.17224864e-14    2.2767e-16       1.0481%  
       P0_bxb_x1px1m                3   2.19297175e-14    2.2357e-16       1.0195%  
       P0_bbx_x1px1m                4   9.64231140e-22    1.2364e-23       1.2822%  
       P0_bxb_x1px1m                4   9.41930521e-22    9.6608e-24       1.0256%  

Total ABS and 
Total: 
                      1.10295301e-07 +- 4.0903e-10  (3.7085e-01%)
                      8.83764490e-08 +- 4.5548e-10  (5.1538e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/res_1.txt <==


Cross section per integration channel:
       P0_ddx_x1px1m                2   1.86489897e-10    4.5280e-10       242.7988%  
       P0_uux_x1px1m                2   3.22027585e-08    1.6586e-10       0.5151%  
       P0_uxu_x1px1m                2   3.24451373e-08    1.6325e-10       0.5032%  
       P0_uxu_x1px1m                1   1.09689187e-08    5.6875e-11       0.5185%  
       P0_uux_x1px1m                1   1.09687607e-08    5.4083e-11       0.4931%  
       P0_dxd_x1px1m                2   4.71429789e-10    6.8036e-11       14.4319%  
       P0_dxd_x1px1m                1   2.60827160e-11    1.4484e-11       55.5323%  
       P0_sxs_x1px1m                2   -1.22845249e-10    1.7146e-11       -13.9576%  
       P0_ssx_x1px1m                2   -1.21044685e-10    1.4853e-11       -12.2704%  
       P0_ddx_x1px1m                3   1.73908093e-11    8.2328e-12       47.3402%  
       P0_ddx_x1px1m                1   3.01431837e-11    4.7449e-12       15.7413%  
       P0_uxu_x1px1m                3   4.29967793e-10    2.4971e-12       0.5808%  
       P0_uux_x1px1m                3   4.27822690e-10    2.4364e-12       0.5695%  
       P0_ssx_x1px1m                1   -7.85498915e-12    8.2687e-13       -10.5266%  
       P0_dxd_x1px1m                3   8.46124172e-12    7.7519e-13       9.1617%  
       P0_sxs_x1px1m                1   -7.64165091e-12    3.6536e-13       -4.7812%  
       P0_sxs_x1px1m                3   -2.88396093e-12    1.1784e-13       -4.0861%  
       P0_ssx_x1px1m                3   -2.74273939e-12    1.1500e-13       -4.1929%  
       P0_ccx_x1px1m                2   3.48779504e-13    9.1699e-14       26.2913%  
       P0_cxc_x1px1m                2   2.93051770e-13    7.5476e-14       25.7550%  
       P0_bxb_x1px1m                2   5.86775598e-13    3.7940e-14       6.4658%  
       P0_bbx_x1px1m                2   6.14608432e-13    3.0642e-14       4.9856%  
       P0_ccx_x1px1m                1   1.16998646e-13    2.4779e-14       21.1786%  
       P0_cxc_x1px1m                1   1.07587516e-13    1.8879e-14       17.5476%  
       P0_bbx_x1px1m                1   3.68677554e-14    2.0151e-15       5.4656%  
       P0_bxb_x1px1m                1   4.17280713e-14    1.9796e-15       4.7440%  
       P0_cxc_x1px1m                3   -4.20161881e-15    8.0691e-16       -19.2047%  
       P0_ccx_x1px1m                3   -4.36639442e-15    7.9031e-16       -18.0999%  
       P0_bbx_x1px1m                3   2.48890130e-15    3.0259e-16       12.1575%  
       P0_bxb_x1px1m                3   2.44370098e-15    2.0954e-16       8.5748%  
       P0_bbx_x1px1m                4   9.80455831e-23    9.4882e-24       9.6773%  
       P0_bxb_x1px1m                4   1.08451855e-22    9.0844e-24       8.3764%  


ABS cross section per integration channel:
       P0_ddx_x1px1m                2   1.59334529e-08    4.3576e-10       2.7349%  
       P0_uux_x1px1m                2   3.35310290e-08    1.5016e-10       0.4478%  
       P0_uxu_x1px1m                2   3.36240977e-08    1.4917e-10       0.4437%  
       P0_uxu_x1px1m                1   1.13926721e-08    5.1898e-11       0.4555%  
       P0_uux_x1px1m                1   1.13935516e-08    4.8802e-11       0.4283%  
       P0_dxd_x1px1m                2   7.75266037e-09    3.4736e-11       0.4481%  
       P0_dxd_x1px1m                1   7.34613013e-10    1.3333e-11       1.8150%  
       P0_sxs_x1px1m                2   1.27874421e-09    1.2855e-11       1.0053%  
       P0_ssx_x1px1m                2   1.21147029e-09    8.7313e-12       0.7207%  
       P0_ddx_x1px1m                3   1.65734971e-10    8.1018e-12       4.8884%  
       P0_ddx_x1px1m                1   5.22067992e-10    2.6397e-12       0.5056%  
       P0_uxu_x1px1m                3   4.46858461e-10    2.3216e-12       0.5195%  
       P0_uux_x1px1m                3   4.44340711e-10    2.2611e-12       0.5089%  
       P0_ssx_x1px1m                1   7.88711853e-11    5.6627e-13       0.7180%  
       P0_dxd_x1px1m                3   8.36927711e-11    4.5206e-13       0.5401%  
       P0_sxs_x1px1m                1   7.52517263e-11    2.1785e-13       0.2895%  
       P0_sxs_x1px1m                3   1.25578383e-11    7.2870e-14       0.5803%  
       P0_ssx_x1px1m                3   1.24835242e-11    6.8453e-14       0.5483%  
       P0_ccx_x1px1m                2   8.06427649e-12    6.4123e-14       0.7951%  
       P0_cxc_x1px1m                2   7.71491856e-12    4.6754e-14       0.6060%  
       P0_bxb_x1px1m                2   3.40044005e-12    2.4873e-14       0.7314%  
       P0_bbx_x1px1m                2   3.32008441e-12    1.8179e-14       0.5475%  
       P0_ccx_x1px1m                1   2.61923337e-12    1.4919e-14       0.5696%  
       P0_cxc_x1px1m                1   2.70929156e-12    1.2031e-14       0.4440%  
       P0_bbx_x1px1m                1   2.18531566e-13    1.1859e-15       0.5427%  
       P0_bxb_x1px1m                1   2.14218022e-13    1.1812e-15       0.5514%  
       P0_cxc_x1px1m                3   8.41623105e-14    4.9713e-16       0.5907%  
       P0_ccx_x1px1m                3   8.33851037e-14    4.7738e-16       0.5725%  
       P0_bbx_x1px1m                3   2.26303839e-14    1.9473e-16       0.8605%  
       P0_bxb_x1px1m                3   2.18385174e-14    1.3032e-16       0.5968%  
       P0_bbx_x1px1m                4   9.47401272e-22    6.2537e-24       0.6601%  
       P0_bxb_x1px1m                4   9.46356616e-22    5.6499e-24       0.5970%  

Total ABS and 
Total: 
                      1.18722623e-07 +- 4.9140e-10  (4.1391e-01%)
                      8.79204928e-08 +- 5.2039e-10  (5.9188e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/run_m2750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  2750.0	= mur_ref_fixed ! fixed ren reference scale 
  2750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 2.750000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #               n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #               n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #               n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #               n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #               x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #               x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #               go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #               sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #               svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #               svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #               el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #               mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #               ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #               er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #               mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #               ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #               ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #               cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #               t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #               ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #               cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #               t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #               dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #               sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #               b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #               dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #               sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #               b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m2750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 8.792e-08 +- 5.2e-10 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              8.790e-08 pb  +4.4% -5.5%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              8.790e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.0774592e-08   +8.7377736e-11  +3.0774592e-08   +2.9023648e-08   +3.2187114e-08   +3.0774592e-08   -6.9162778e-10   +6.2240812e-08   +3.0774592e-08   +3.0358158e-08   +3.1252513e-08   +2.9579711e-08   +2.9023648e-08   +3.0217838e-08   +3.1934244e-08   +3.1713897e-08   +3.2187114e-08   +3.0774592e-08   +2.7294030e-08   +3.0663098e-08   +1.1711258e-08   +4.2201835e-08   +2.3047927e-08   +3.8695795e-09   +2.8921314e-08   +1.2934912e-08   +1.0051602e-07   +6.4316270e-09   -1.3747813e-08   -1.7040472e-09   +3.5273677e-08   +4.6207385e-08   +6.4568098e-09   +1.0386635e-07   +4.2155066e-08   +1.1453096e-08   +5.7626548e-08   +7.6389083e-08   +4.9846527e-08   +1.0514700e-07   +7.2846473e-09   +2.5342663e-08   +8.7050930e-08   +1.9584624e-08   +2.6125556e-08   +1.0643555e-08   -1.1834746e-08   +2.8989318e-08   +4.5510831e-08   +2.9323212e-08   +4.0245204e-08   +1.7982031e-08   +2.5845347e-08   +1.2039341e-08   +2.6748910e-08   +2.2060951e-08   +1.1342693e-08   +7.9710183e-08   +6.3827629e-08   +6.3366001e-09   -1.1696673e-09   +5.2273406e-08   +3.1109661e-08   +2.9980837e-08   +5.9604108e-09   +4.1959056e-09   +1.7281107e-08   +6.7120904e-09   -4.0646080e-08   +6.8920698e-08   +2.4259503e-08   -8.2176097e-09   -1.9466498e-08   +1.4702660e-08   +4.2196186e-08   +2.8940416e-08   +3.3683766e-08   +9.7133458e-08   -2.5384333e-08   +5.8368697e-08   +2.8214335e-08   +1.7602220e-08   -1.1493565e-08   +2.1263716e-08   +5.7059359e-09   -1.0736653e-08   -1.2123964e-08   -3.0648003e-08   +1.6210930e-08   +2.0044905e-08   +7.3117854e-09   +1.6914101e-08   +1.4298976e-07   +1.1981758e-08   +7.0097771e-09   +4.9031493e-08   +1.6049376e-08   +6.4478512e-09   +1.6161674e-09   +3.9629685e-08   -2.5188680e-08   +6.2946344e-08   +9.2562789e-09   +4.0606642e-08   +3.1956923e-08   +3.6340523e-08   +4.4728444e-08   +2.4660023e-08   +3.5914008e-08   -4.5825247e-10   +5.2596141e-08   +3.3823548e-08   +8.9621457e-08   +4.8551118e-08   +2.6627344e-08   +1.6823521e-08   +9.4088754e-10   +3.7381506e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.4196561e-08   +4.5217102e-11  +2.4196561e-08   +2.0796380e-08   +2.8453668e-08   +2.4196561e-08   -1.4072199e-09   +4.9800341e-08   +2.4196561e-08   +2.4196561e-08   +2.4196561e-08   +2.0796380e-08   +2.0796380e-08   +2.0796380e-08   +2.8453668e-08   +2.8453668e-08   +2.8453668e-08   +2.4196561e-08   +2.1428951e-08   +2.3453462e-08   +8.8109958e-09   +3.3728056e-08   +1.7286460e-08   +2.4817033e-09   +2.1775150e-08   +9.3743780e-09   +7.9211846e-08   +4.0174946e-09   -1.1329577e-08   -2.9362030e-09   +2.6746156e-08   +3.6650849e-08   +4.3862979e-09   +8.4869872e-08   +3.3086430e-08   +8.0686259e-09   +4.6304853e-08   +6.0510482e-08   +3.9693564e-08   +8.5314350e-08   +4.1757439e-09   +1.9845189e-08   +7.0362081e-08   +1.4811272e-08   +2.0255311e-08   +7.5766586e-09   -1.0460393e-08   +2.3613891e-08   +3.5618279e-08   +2.2489662e-08   +3.1321266e-08   +1.3673341e-08   +1.9756187e-08   +8.2826126e-09   +2.0319093e-08   +1.7548368e-08   +8.0930633e-09   +6.4671457e-08   +5.0066174e-08   +4.0332047e-09   -1.9196003e-09   +4.1738467e-08   +2.2912000e-08   +2.4110748e-08   +4.2874676e-09   +2.3479898e-09   +1.2752704e-08   +4.4106050e-09   -3.4095914e-08   +5.5376813e-08   +1.8477363e-08   -7.9860878e-09   -1.7108698e-08   +1.1126896e-08   +3.2475274e-08   +2.2919627e-08   +2.5303446e-08   +7.8131011e-08   -2.1538151e-08   +4.5506585e-08   +2.0423352e-08   +1.3808395e-08   -1.0358764e-08   +1.6338013e-08   +4.1809195e-09   -9.9863195e-09   -1.0445652e-08   -2.6494893e-08   +1.3351081e-08   +1.5907476e-08   +5.3577741e-09   +1.2552572e-08   +1.1394581e-07   +9.2439256e-09   +5.9480977e-09   +3.9736443e-08   +1.2048496e-08   +3.4168061e-09   +6.4358653e-10   +3.0752851e-08   -2.3108631e-08   +4.6581955e-08   +6.1860417e-09   +3.2162997e-08   +2.2980092e-08   +2.9071526e-08   +3.5459938e-08   +1.8982494e-08   +2.8168476e-08   -1.2677710e-09   +4.2216315e-08   +2.6898911e-08   +7.2289368e-08   +3.9017474e-08   +2.1171307e-08   +1.2977552e-08   -1.1760568e-09   +2.9693735e-08
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m3000/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.6121e-08:6.8465e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.5133e+00:1.4315e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.8717e-08:5.4780e-07]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.5661e+00:1.4814e+00]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 3.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   1.12507533e-08    1.0319e-10       0.9172%  
       P0_uxu_x1px1m                2   1.12619615e-08    1.0124e-10       0.8990%  
       P0_uux_x1px1m                1   3.82378617e-09    3.5008e-11       0.9155%  
       P0_uxu_x1px1m                1   3.74412655e-09    3.4929e-11       0.9329%  
       P0_ddx_x1px1m                2   2.52237215e-10    4.0613e-11       16.1011%  
       P0_dxd_x1px1m                2   2.86141580e-10    4.0738e-11       14.2370%  
       P0_sxs_x1px1m                2   -1.82453656e-10    5.8910e-12       -3.2288%  
       P0_ssx_x1px1m                2   -1.84855851e-10    5.8074e-12       -3.1416%  
       P0_uxu_x1px1m                3   2.00974403e-10    2.0010e-12       0.9956%  
       P0_uux_x1px1m                3   1.98243309e-10    1.9653e-12       0.9913%  
       P0_ddx_x1px1m                1   1.65103916e-11    2.7027e-12       16.3697%  
       P0_dxd_x1px1m                1   2.37345119e-11    2.6720e-12       11.2577%  
       P0_dxd_x1px1m                3   6.30053826e-12    6.7313e-13       10.6836%  
       P0_ddx_x1px1m                3   6.47230543e-12    5.7024e-13       8.8104%  
       P0_ssx_x1px1m                1   -1.09729750e-11    3.9697e-13       -3.6177%  
       P0_sxs_x1px1m                1   -1.19785172e-11    3.9190e-13       -3.2717%  
       P0_sxs_x1px1m                3   -2.91019686e-12    8.7570e-14       -3.0091%  
       P0_ssx_x1px1m                3   -2.87593993e-12    8.6417e-14       -3.0048%  
       P0_ccx_x1px1m                2   -6.20522327e-13    2.2755e-14       -3.6671%  
       P0_cxc_x1px1m                2   -5.93047642e-13    2.2673e-14       -3.8231%  
       P0_bbx_x1px1m                2   -1.01099240e-13    1.4005e-14       -13.8528%  
       P0_bxb_x1px1m                2   -1.11776261e-13    9.6569e-15       -8.6395%  
       P0_ccx_x1px1m                1   -2.10642495e-13    7.6799e-15       -3.6460%  
       P0_cxc_x1px1m                1   -2.02068238e-13    7.6360e-15       -3.7789%  
       P0_bxb_x1px1m                1   -6.16237813e-15    6.4565e-16       -10.4773%  
       P0_bbx_x1px1m                1   -7.46077528e-15    6.2496e-16       -8.3766%  
       P0_cxc_x1px1m                3   -1.06448360e-14    3.3778e-16       -3.1731%  
       P0_ccx_x1px1m                3   -1.03182856e-14    3.3455e-16       -3.2423%  
       P0_bxb_x1px1m                3   -1.30746314e-15    8.6845e-17       -6.6423%  
       P0_bbx_x1px1m                3   -1.31749401e-15    8.6389e-17       -6.5571%  
       P0_bxb_x1px1m                4   -6.26983149e-23    3.8520e-24       -6.1438%  
       P0_bbx_x1px1m                4   -5.95566130e-23    3.7079e-24       -6.2258%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   1.16910299e-08    9.6385e-11       0.8244%  
       P0_uxu_x1px1m                2   1.16669886e-08    9.4566e-11       0.8105%  
       P0_uux_x1px1m                1   3.98926783e-09    3.2422e-11       0.8127%  
       P0_uxu_x1px1m                1   3.91645533e-09    3.2214e-11       0.8225%  
       P0_ddx_x1px1m                2   2.91280836e-09    2.2890e-11       0.7858%  
       P0_dxd_x1px1m                2   2.93100315e-09    2.2763e-11       0.7766%  
       P0_sxs_x1px1m                2   4.39091316e-10    3.6752e-12       0.8370%  
       P0_ssx_x1px1m                2   4.33717158e-10    3.6685e-12       0.8458%  
       P0_uxu_x1px1m                3   2.08300006e-10    1.9008e-12       0.9125%  
       P0_uux_x1px1m                3   2.06003632e-10    1.8471e-12       0.8966%  
       P0_ddx_x1px1m                1   1.95683831e-10    1.5206e-12       0.7771%  
       P0_dxd_x1px1m                1   1.93921489e-10    1.4864e-12       0.7665%  
       P0_dxd_x1px1m                3   4.22666139e-11    4.5500e-13       1.0765%  
       P0_ddx_x1px1m                3   4.11180245e-11    3.2555e-13       0.7917%  
       P0_ssx_x1px1m                1   2.89960464e-11    2.5146e-13       0.8672%  
       P0_sxs_x1px1m                1   2.89868753e-11    2.4486e-13       0.8447%  
       P0_sxs_x1px1m                3   6.43051768e-12    5.7739e-14       0.8979%  
       P0_ssx_x1px1m                3   6.37636962e-12    5.6126e-14       0.8802%  
       P0_ccx_x1px1m                2   1.57010047e-12    1.5399e-14       0.9807%  
       P0_cxc_x1px1m                2   1.57471607e-12    1.5145e-14       0.9618%  
       P0_bbx_x1px1m                2   6.35661090e-13    1.0624e-14       1.6713%  
       P0_bxb_x1px1m                2   6.24963038e-13    6.5432e-15       1.0470%  
       P0_ccx_x1px1m                1   5.34028020e-13    5.1896e-15       0.9718%  
       P0_cxc_x1px1m                1   5.28357439e-13    5.1015e-15       0.9655%  
       P0_bxb_x1px1m                1   4.16998134e-14    4.3867e-16       1.0520%  
       P0_bbx_x1px1m                1   4.07580175e-14    4.1631e-16       1.0214%  
       P0_cxc_x1px1m                3   2.32202827e-14    2.3562e-16       1.0147%  
       P0_ccx_x1px1m                3   2.33290856e-14    2.3000e-16       0.9859%  
       P0_bxb_x1px1m                3   5.60963338e-15    5.9109e-17       1.0537%  
       P0_bbx_x1px1m                3   5.66648357e-15    5.7990e-17       1.0234%  
       P0_bxb_x1px1m                4   2.50147561e-22    2.6203e-24       1.0475%  
       P0_bbx_x1px1m                4   2.42592326e-22    2.5172e-24       1.0376%  

Total ABS and 
Total: 
                      3.89440532e-08 +- 1.4630e-10  (3.7566e-01%)
                      3.06733183e-08 +- 1.6354e-10  (5.3317e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/res_1.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   1.13150326e-08    4.9041e-11       0.4334%  
       P0_uxu_x1px1m                2   1.11799155e-08    4.6635e-11       0.4171%  
       P0_uxu_x1px1m                1   3.81839845e-09    2.1115e-11       0.5530%  
       P0_uux_x1px1m                1   3.81305458e-09    1.9549e-11       0.5127%  
       P0_ddx_x1px1m                2   3.08468019e-10    2.6752e-11       8.6726%  
       P0_dxd_x1px1m                2   2.91260593e-10    2.6268e-11       9.0189%  
       P0_ssx_x1px1m                2   -1.80284648e-10    3.8734e-12       -2.1485%  
       P0_sxs_x1px1m                2   -1.76985826e-10    3.6985e-12       -2.0897%  
       P0_uxu_x1px1m                3   1.98864341e-10    1.1495e-12       0.5780%  
       P0_uux_x1px1m                3   1.99746105e-10    1.1282e-12       0.5648%  
       P0_dxd_x1px1m                1   2.03199566e-11    1.7730e-12       8.7255%  
       P0_ddx_x1px1m                1   2.16066727e-11    1.7150e-12       7.9374%  
       P0_ddx_x1px1m                3   6.98418952e-12    4.7129e-13       6.7480%  
       P0_dxd_x1px1m                3   6.99879776e-12    4.2032e-13       6.0056%  
       P0_sxs_x1px1m                1   -1.14221334e-11    2.5181e-13       -2.2045%  
       P0_ssx_x1px1m                1   -1.19654242e-11    2.4340e-13       -2.0342%  
       P0_sxs_x1px1m                3   -2.81176287e-12    6.2781e-14       -2.2328%  
       P0_ssx_x1px1m                3   -2.92604147e-12    5.4479e-14       -1.8619%  
       P0_bbx_x1px1m                2   -9.85266117e-14    1.3821e-14       -14.0277%  
       P0_cxc_x1px1m                2   -6.00913089e-13    1.4038e-14       -2.3362%  
       P0_ccx_x1px1m                2   -6.22104285e-13    1.3811e-14       -2.2200%  
       P0_bxb_x1px1m                2   -1.04942369e-13    6.1655e-15       -5.8751%  
       P0_ccx_x1px1m                1   -2.09370733e-13    4.6801e-15       -2.2353%  
       P0_cxc_x1px1m                1   -2.03793128e-13    4.6817e-15       -2.2973%  
       P0_bxb_x1px1m                1   -7.18629242e-15    4.3827e-16       -6.0988%  
       P0_bbx_x1px1m                1   -7.46021391e-15    3.8759e-16       -5.1954%  
       P0_bbx_x1px1m                3   -1.26482370e-15    1.4631e-16       -11.5677%  
       P0_cxc_x1px1m                3   -1.05572543e-14    2.0435e-16       -1.9357%  
       P0_ccx_x1px1m                3   -1.06353389e-14    2.0386e-16       -1.9168%  
       P0_bxb_x1px1m                3   -1.31430729e-15    5.2571e-17       -3.9999%  
       P0_bxb_x1px1m                4   -6.15065587e-23    2.5073e-24       -4.0764%  
       P0_bbx_x1px1m                4   -6.11440757e-23    2.3187e-24       -3.7922%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   1.17766490e-08    4.4675e-11       0.3793%  
       P0_uxu_x1px1m                2   1.16537539e-08    4.2041e-11       0.3608%  
       P0_uxu_x1px1m                1   3.98747083e-09    1.9245e-11       0.4826%  
       P0_uux_x1px1m                1   3.96308545e-09    1.7762e-11       0.4482%  
       P0_ddx_x1px1m                2   2.97072918e-09    1.4315e-11       0.4819%  
       P0_dxd_x1px1m                2   2.94664851e-09    1.4088e-11       0.4781%  
       P0_ssx_x1px1m                2   4.41975347e-10    2.3854e-12       0.5397%  
       P0_sxs_x1px1m                2   4.38996253e-10    2.1086e-12       0.4803%  
       P0_uxu_x1px1m                3   2.07096923e-10    1.0632e-12       0.5134%  
       P0_uux_x1px1m                3   2.07725190e-10    1.0426e-12       0.5019%  
       P0_dxd_x1px1m                1   1.97518898e-10    9.6209e-13       0.4871%  
       P0_ddx_x1px1m                1   1.95609697e-10    8.7929e-13       0.4495%  
       P0_ddx_x1px1m                3   4.17122026e-11    3.5259e-13       0.8453%  
       P0_dxd_x1px1m                3   4.18891906e-11    2.6895e-13       0.6420%  
       P0_sxs_x1px1m                1   2.86856361e-11    1.5415e-13       0.5374%  
       P0_ssx_x1px1m                1   2.89090370e-11    1.4012e-13       0.4847%  
       P0_sxs_x1px1m                3   6.40808862e-12    4.4732e-14       0.6981%  
       P0_ssx_x1px1m                3   6.24068588e-12    3.4927e-14       0.5597%  
       P0_bbx_x1px1m                2   8.32804680e-13    1.2331e-14       1.4807%  
       P0_cxc_x1px1m                2   1.57839052e-12    8.6791e-15       0.5499%  
       P0_ccx_x1px1m                2   1.57042940e-12    8.4791e-15       0.5399%  
       P0_bxb_x1px1m                2   6.39461943e-13    3.9069e-15       0.6110%  
       P0_ccx_x1px1m                1   5.30275147e-13    2.8870e-15       0.5444%  
       P0_cxc_x1px1m                1   5.32579052e-13    2.8403e-15       0.5333%  
       P0_bxb_x1px1m                1   4.38133952e-14    2.9167e-16       0.6657%  
       P0_bbx_x1px1m                1   4.13613536e-14    2.3583e-16       0.5702%  
       P0_bbx_x1px1m                3   6.22694028e-15    1.3885e-16       2.2298%  
       P0_cxc_x1px1m                3   2.34814110e-14    1.2885e-16       0.5487%  
       P0_ccx_x1px1m                3   2.35266421e-14    1.2798e-16       0.5440%  
       P0_bxb_x1px1m                3   5.58379186e-15    3.2876e-17       0.5888%  
       P0_bxb_x1px1m                4   2.46535984e-22    1.7081e-24       0.6929%  
       P0_bbx_x1px1m                4   2.46304171e-22    1.4569e-24       0.5915%  

Total ABS and 
Total: 
                      3.91469319e-08 +- 6.9763e-11  (1.7821e-01%)
                      3.07923759e-08 +- 8.2774e-11  (2.6881e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/run_m3000_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  3000.0	= mur_ref_fixed ! fixed ren reference scale 
  3000.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 3.000000e+03 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #         n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #         n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #         n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #         n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #         x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #         x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #         go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #         sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #         svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #         svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #         el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #         mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #         ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #         er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #         mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #         ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #         ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #         cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #         t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #         ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #         cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #         t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #         dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #         sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #         b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #         dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #         sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #         b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m3000/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 3.079e-08 +- 8.3e-11 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              3.077e-08 pb  +4.6% -5.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              3.077e-08 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.1888941e-02   +1.9291233e-05  +2.1888941e-02   +2.1422573e-02   +2.2353549e-02   +2.1888941e-02   +2.1400838e-02   +2.2377045e-02   +2.1888941e-02   +2.1667350e-02   +2.2151166e-02   +2.1711254e-02   +2.1422573e-02   +2.2052864e-02   +2.2171078e-02   +2.2016878e-02   +2.2353549e-02   +2.1888941e-02   +2.1111572e-02   +2.1423561e-02   +2.1898108e-02   +2.2326036e-02   +2.2645451e-02   +2.0980932e-02   +2.2307151e-02   +2.1581028e-02   +2.2335703e-02   +2.2734044e-02   +2.1537962e-02   +2.1670032e-02   +2.2470885e-02   +2.2171499e-02   +2.1571654e-02   +2.2062833e-02   +2.1882719e-02   +2.1381061e-02   +2.1425553e-02   +2.2527875e-02   +2.2448617e-02   +2.2253590e-02   +2.2624257e-02   +2.2998971e-02   +2.1799537e-02   +2.2308208e-02   +2.2008395e-02   +2.1787925e-02   +2.1473924e-02   +2.1928836e-02   +2.2654201e-02   +2.2588493e-02   +2.2056832e-02   +2.2056171e-02   +2.2813029e-02   +2.1479505e-02   +2.1744696e-02   +2.1792915e-02   +2.1836194e-02   +2.1820646e-02   +2.1553132e-02   +2.1519947e-02   +2.2075679e-02   +2.1697574e-02   +2.2017127e-02   +2.1221645e-02   +2.1142793e-02   +2.1905366e-02   +2.1723958e-02   +2.1598626e-02   +2.1354952e-02   +2.2203882e-02   +2.2453676e-02   +2.2466234e-02   +2.2210811e-02   +2.1338231e-02   +2.1139656e-02   +2.1278116e-02   +2.1701530e-02   +2.2000838e-02   +2.1631900e-02   +2.1459301e-02   +2.2186368e-02   +2.0631030e-02   +2.2427088e-02   +2.2209455e-02   +2.2330052e-02   +2.2119763e-02   +2.2682688e-02   +2.2262746e-02   +2.1828967e-02   +2.1577811e-02   +2.1922663e-02   +2.2198222e-02   +2.1539465e-02   +2.1935739e-02   +2.2200175e-02   +2.1982586e-02   +2.1827758e-02   +2.2247842e-02   +2.1962546e-02   +2.2322123e-02   +2.0791745e-02   +2.2357678e-02   +2.1570512e-02   +2.1489885e-02   +2.1482835e-02   +2.1307393e-02   +2.1424453e-02   +2.2367124e-02   +2.1868790e-02   +2.2472062e-02   +2.1720225e-02   +2.1838032e-02   +2.1040150e-02   +2.1926299e-02   +2.2575133e-02   +2.1972536e-02   +2.1441992e-02   +2.0776266e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +1.8979818e-02   +1.1689144e-05  +1.8979818e-02   +1.7921395e-02   +2.0146729e-02   +1.8979818e-02   +1.8556792e-02   +1.9402844e-02   +1.8979818e-02   +1.8979818e-02   +1.8979818e-02   +1.7921395e-02   +1.7921395e-02   +1.7921395e-02   +2.0146729e-02   +2.0146729e-02   +2.0146729e-02   +1.8979818e-02   +1.8320332e-02   +1.8575567e-02   +1.8982361e-02   +1.9344993e-02   +1.9645794e-02   +1.8196933e-02   +1.9340041e-02   +1.8711732e-02   +1.9366643e-02   +1.9713924e-02   +1.8670880e-02   +1.8795276e-02   +1.9480985e-02   +1.9220873e-02   +1.8702596e-02   +1.9132901e-02   +1.8972372e-02   +1.8547225e-02   +1.8575904e-02   +1.9537724e-02   +1.9463574e-02   +1.9294479e-02   +1.9626030e-02   +1.9938005e-02   +1.8893837e-02   +1.9346457e-02   +1.9085994e-02   +1.8886643e-02   +1.8622244e-02   +1.9016584e-02   +1.9638385e-02   +1.9587841e-02   +1.9119900e-02   +1.9133278e-02   +1.9780558e-02   +1.8628080e-02   +1.8855860e-02   +1.8905294e-02   +1.8950699e-02   +1.8909852e-02   +1.8696476e-02   +1.8657038e-02   +1.9137288e-02   +1.8811189e-02   +1.9093353e-02   +1.8412049e-02   +1.8331477e-02   +1.8995098e-02   +1.8825027e-02   +1.8720948e-02   +1.8507254e-02   +1.9249606e-02   +1.9471781e-02   +1.9484684e-02   +1.9257166e-02   +1.8506392e-02   +1.8334230e-02   +1.8435804e-02   +1.8813625e-02   +1.9069219e-02   +1.8758670e-02   +1.8603861e-02   +1.9246846e-02   +1.7889857e-02   +1.9447797e-02   +1.9256178e-02   +1.9362894e-02   +1.9185950e-02   +1.9669698e-02   +1.9302550e-02   +1.8933609e-02   +1.8710797e-02   +1.9022839e-02   +1.9241168e-02   +1.8664488e-02   +1.9004361e-02   +1.9250082e-02   +1.9061734e-02   +1.8929732e-02   +1.9290887e-02   +1.9042731e-02   +1.9346093e-02   +1.8035020e-02   +1.9386684e-02   +1.8697698e-02   +1.8633929e-02   +1.8613956e-02   +1.8468383e-02   +1.8579558e-02   +1.9393552e-02   +1.8960558e-02   +1.9484412e-02   +1.8833646e-02   +1.8949693e-02   +1.8245776e-02   +1.9013660e-02   +1.9583723e-02   +1.9055898e-02   +1.8590633e-02   +1.8024389e-02
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m500/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.9261e-02:2.4615e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-3.3003e-02:3.1219e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [1.6129e-02:2.2161e-01]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-8.3905e-02:8.4931e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 5.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/res_0.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   5.18731433e-03    3.9087e-05       0.7535%  
       P0_uux_x1px1m                2   5.12400810e-03    3.6645e-05       0.7152%  
       P0_ddx_x1px1m                2   3.46380347e-03    2.4739e-05       0.7142%  
       P0_dxd_x1px1m                2   3.51535249e-03    2.4380e-05       0.6935%  
       P0_uxu_x1px1m                1   1.72108026e-03    1.2432e-05       0.7223%  
       P0_uux_x1px1m                1   1.72524526e-03    1.2245e-05       0.7098%  
       P0_dxd_x1px1m                1   2.27659716e-04    2.3810e-06       1.0459%  
       P0_ssx_x1px1m                2   2.76697850e-04    2.7849e-06       1.0065%  
       P0_sxs_x1px1m                2   2.70954864e-04    2.8104e-06       1.0372%  
       P0_ddx_x1px1m                1   2.28423048e-04    1.6443e-06       0.7198%  
       P0_ccx_x1px1m                2   7.30359748e-05    9.3850e-07       1.2850%  
       P0_cxc_x1px1m                2   7.38112197e-05    9.1532e-07       1.2401%  
       P0_bxb_x1px1m                2   3.69523693e-05    5.8569e-07       1.5850%  
       P0_bbx_x1px1m                2   3.68138613e-05    5.8440e-07       1.5874%  
       P0_cxc_x1px1m                1   2.50682901e-05    3.0736e-07       1.2261%  
       P0_ccx_x1px1m                1   2.43594220e-05    3.0366e-07       1.2466%  
       P0_ssx_x1px1m                1   1.75326525e-05    1.8517e-07       1.0561%  
       P0_sxs_x1px1m                1   1.78357767e-05    1.8429e-07       1.0333%  
       P0_bbx_x1px1m                1   2.36744470e-06    3.9952e-08       1.6876%  
       P0_bxb_x1px1m                1   2.34844661e-06    3.8207e-08       1.6269%  
       P0_uux_x1px1m                3   3.38645311e-07    2.7449e-09       0.8106%  
       P0_uxu_x1px1m                3   3.38043716e-07    2.7350e-09       0.8091%  
       P0_dxd_x1px1m                3   1.53635079e-07    1.3525e-09       0.8803%  
       P0_ddx_x1px1m                3   1.52973798e-07    1.2988e-09       0.8490%  
       P0_sxs_x1px1m                3   1.01186263e-08    1.2344e-10       1.2199%  
       P0_ssx_x1px1m                3   1.04500668e-08    1.1743e-10       1.1237%  
       P0_cxc_x1px1m                3   2.80304687e-09    3.5730e-11       1.2747%  
       P0_ccx_x1px1m                3   2.81713214e-09    3.5842e-11       1.2723%  
       P0_bxb_x1px1m                3   8.29487652e-10    1.3854e-11       1.6702%  
       P0_bbx_x1px1m                3   8.08214197e-10    1.2883e-11       1.5940%  
       P0_bxb_x1px1m                4   3.52146479e-17    5.6335e-19       1.5998%  
       P0_bbx_x1px1m                4   3.52032710e-17    5.5138e-19       1.5663%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   5.42563472e-03    3.3992e-05       0.6265%  
       P0_uux_x1px1m                2   5.33832915e-03    3.2134e-05       0.6019%  
       P0_ddx_x1px1m                2   3.59920164e-03    2.1888e-05       0.6081%  
       P0_dxd_x1px1m                2   3.64737091e-03    2.1508e-05       0.5897%  
       P0_uxu_x1px1m                1   1.79133888e-03    1.0831e-05       0.6046%  
       P0_uux_x1px1m                1   1.79439980e-03    1.0759e-05       0.5996%  
       P0_dxd_x1px1m                1   2.37889033e-04    2.2309e-06       0.9378%  
       P0_ssx_x1px1m                2   3.19029275e-04    2.0966e-06       0.6572%  
       P0_sxs_x1px1m                2   3.17049788e-04    2.0460e-06       0.6453%  
       P0_ddx_x1px1m                1   2.39024789e-04    1.4066e-06       0.5885%  
       P0_ccx_x1px1m                2   9.20502427e-05    6.7069e-07       0.7286%  
       P0_cxc_x1px1m                2   9.21414579e-05    6.5133e-07       0.7069%  
       P0_bxb_x1px1m                2   5.26294385e-05    3.9400e-07       0.7486%  
       P0_bbx_x1px1m                2   5.24344592e-05    3.8862e-07       0.7412%  
       P0_cxc_x1px1m                1   3.09243002e-05    2.2217e-07       0.7184%  
       P0_ccx_x1px1m                1   3.04598457e-05    2.1718e-07       0.7130%  
       P0_ssx_x1px1m                1   2.04279171e-05    1.4075e-07       0.6890%  
       P0_sxs_x1px1m                1   2.06876710e-05    1.3749e-07       0.6646%  
       P0_bbx_x1px1m                1   3.38438589e-06    2.8862e-08       0.8528%  
       P0_bxb_x1px1m                1   3.40322253e-06    2.5337e-08       0.7445%  
       P0_uux_x1px1m                3   3.49620973e-07    2.5412e-09       0.7268%  
       P0_uxu_x1px1m                3   3.48993078e-07    2.5125e-09       0.7199%  
       P0_dxd_x1px1m                3   1.62867915e-07    1.1756e-09       0.7218%  
       P0_ddx_x1px1m                3   1.61156905e-07    1.1408e-09       0.7079%  
       P0_sxs_x1px1m                3   1.19411108e-08    9.8956e-11       0.8287%  
       P0_ssx_x1px1m                3   1.21408750e-08    9.2703e-11       0.7636%  
       P0_cxc_x1px1m                3   3.43086440e-09    2.7083e-11       0.7894%  
       P0_ccx_x1px1m                3   3.46428905e-09    2.6984e-11       0.7789%  
       P0_bxb_x1px1m                3   1.13143930e-09    1.0673e-11       0.9433%  
       P0_bbx_x1px1m                3   1.12155821e-09    9.1712e-12       0.8177%  
       P0_bxb_x1px1m                4   4.95224296e-17    3.9210e-19       0.7918%  
       P0_bbx_x1px1m                4   4.89329749e-17    3.8114e-19       0.7789%  

Total ABS and 
Total: 
                      2.31088668e-02 +- 5.8134e-05  (2.5157e-01%)
                      2.20516760e-02 +- 6.6394e-05  (3.0109e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/res_1.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   5.09878367e-03    2.1252e-05       0.4168%  
       P0_uux_x1px1m                2   5.07678838e-03    2.0358e-05       0.4010%  
       P0_ddx_x1px1m                2   3.48748090e-03    1.4819e-05       0.4249%  
       P0_dxd_x1px1m                2   3.47022209e-03    1.4357e-05       0.4137%  
       P0_uux_x1px1m                1   1.71986807e-03    7.4080e-06       0.4307%  
       P0_uxu_x1px1m                1   1.72042976e-03    6.8992e-06       0.4010%  
       P0_sxs_x1px1m                2   2.74603233e-04    1.6813e-06       0.6123%  
       P0_ssx_x1px1m                2   2.75216543e-04    1.6428e-06       0.5969%  
       P0_ddx_x1px1m                1   2.27517726e-04    9.7550e-07       0.4288%  
       P0_dxd_x1px1m                1   2.26777336e-04    9.5383e-07       0.4206%  
       P0_cxc_x1px1m                2   7.38458835e-05    5.4283e-07       0.7351%  
       P0_ccx_x1px1m                2   7.39360262e-05    5.4704e-07       0.7399%  
       P0_bxb_x1px1m                2   3.58302914e-05    3.6990e-07       1.0324%  
       P0_bbx_x1px1m                2   3.64637452e-05    3.5219e-07       0.9659%  
       P0_ccx_x1px1m                1   2.47274466e-05    1.8672e-07       0.7551%  
       P0_cxc_x1px1m                1   2.48260278e-05    1.8552e-07       0.7473%  
       P0_sxs_x1px1m                1   1.79276981e-05    1.1432e-07       0.6377%  
       P0_ssx_x1px1m                1   1.78414524e-05    1.1234e-07       0.6296%  
       P0_bxb_x1px1m                1   2.33472646e-06    2.3515e-08       1.0072%  
       P0_bbx_x1px1m                1   2.37005679e-06    2.3049e-08       0.9725%  
       P0_uxu_x1px1m                3   3.33348195e-07    1.5706e-09       0.4711%  
       P0_uux_x1px1m                3   3.32584066e-07    1.5528e-09       0.4669%  
       P0_ddx_x1px1m                3   1.54343202e-07    7.7373e-10       0.5013%  
       P0_dxd_x1px1m                3   1.53020747e-07    7.7738e-10       0.5080%  
       P0_ssx_x1px1m                3   1.03368203e-08    7.3141e-11       0.7076%  
       P0_sxs_x1px1m                3   1.02827405e-08    7.2798e-11       0.7080%  
       P0_ccx_x1px1m                3   2.82442601e-09    2.1896e-11       0.7752%  
       P0_cxc_x1px1m                3   2.79179940e-09    2.1753e-11       0.7792%  
       P0_bxb_x1px1m                3   8.06432633e-10    8.1625e-12       1.0122%  
       P0_bbx_x1px1m                3   7.97921291e-10    7.9333e-12       0.9942%  
       P0_bxb_x1px1m                4   3.49102800e-17    3.4157e-19       0.9784%  
       P0_bbx_x1px1m                4   3.54007926e-17    3.3757e-19       0.9536%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   5.33323427e-03    1.7664e-05       0.3312%  
       P0_uux_x1px1m                2   5.30408667e-03    1.6738e-05       0.3156%  
       P0_ddx_x1px1m                2   3.66919983e-03    1.2055e-05       0.3285%  
       P0_dxd_x1px1m                2   3.63290194e-03    1.1835e-05       0.3258%  
       P0_uux_x1px1m                1   1.79567161e-03    6.2514e-06       0.3481%  
       P0_uxu_x1px1m                1   1.79168382e-03    5.7714e-06       0.3221%  
       P0_sxs_x1px1m                2   3.17620350e-04    1.1667e-06       0.3673%  
       P0_ssx_x1px1m                2   3.17669878e-04    1.1231e-06       0.3535%  
       P0_ddx_x1px1m                1   2.38440439e-04    8.1280e-07       0.3409%  
       P0_dxd_x1px1m                1   2.37758598e-04    7.8528e-07       0.3303%  
       P0_cxc_x1px1m                2   9.13808991e-05    3.5925e-07       0.3931%  
       P0_ccx_x1px1m                2   9.21591183e-05    3.5528e-07       0.3855%  
       P0_bxb_x1px1m                2   5.19770813e-05    2.3609e-07       0.4542%  
       P0_bbx_x1px1m                2   5.17647733e-05    2.1659e-07       0.4184%  
       P0_ccx_x1px1m                1   3.06308168e-05    1.2657e-07       0.4132%  
       P0_cxc_x1px1m                1   3.08365885e-05    1.2368e-07       0.4011%  
       P0_sxs_x1px1m                1   2.08630896e-05    8.0260e-08       0.3847%  
       P0_ssx_x1px1m                1   2.07135504e-05    7.9312e-08       0.3829%  
       P0_bxb_x1px1m                1   3.37793030e-06    1.4563e-08       0.4311%  
       P0_bbx_x1px1m                1   3.38186329e-06    1.4098e-08       0.4169%  
       P0_uxu_x1px1m                3   3.48972088e-07    1.3718e-09       0.3931%  
       P0_uux_x1px1m                3   3.48880472e-07    1.3359e-09       0.3829%  
       P0_ddx_x1px1m                3   1.63623825e-07    6.5577e-10       0.4008%  
       P0_dxd_x1px1m                3   1.63660714e-07    6.4157e-10       0.3920%  
       P0_ssx_x1px1m                3   1.22156714e-08    5.4029e-11       0.4423%  
       P0_sxs_x1px1m                3   1.21578353e-08    5.3784e-11       0.4424%  
       P0_ccx_x1px1m                3   3.48398778e-09    1.5545e-11       0.4462%  
       P0_cxc_x1px1m                3   3.44536255e-09    1.5448e-11       0.4484%  
       P0_bxb_x1px1m                3   1.13913512e-09    5.4374e-12       0.4773%  
       P0_bbx_x1px1m                3   1.12989938e-09    5.1342e-12       0.4544%  
       P0_bxb_x1px1m                4   4.88937596e-17    2.2285e-19       0.4558%  
       P0_bbx_x1px1m                4   4.90521073e-17    2.1860e-19       0.4457%  

Total ABS and 
Total: 
                      2.30364118e-02 +- 3.0891e-05  (1.3410e-01%)
                      2.18887922e-02 +- 3.7452e-05  (1.7110e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/run_m500_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  500.0	= mur_ref_fixed ! fixed ren reference scale 
  500.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 5.000000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #    n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #    n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #    n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #    n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #    x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #    x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #    go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #    sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #    svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #    svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #    el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #    mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #    ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #    er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #    mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #    ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #    ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #    cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #    t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #    ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #    cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #    t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #    dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #    sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #    b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #    dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #    sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #    b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m500/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 2.189e-02 +- 3.7e-05 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              2.189e-02 pb  +2.1% -2.1%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              2.189e-02 pb
   --------------------------------------------------------------


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/MADatNLO.HwU <==
##& xmin & xmax & central value & dy & delta_mu_cen 0 @aux & delta_mu_min 0 @aux & delta_mu_max 0 @aux & delta_pdf_cen NNPDF30_nlo_as_0118 @aux & delta_pdf_min NNPDF30_nlo_as_0118 @aux & delta_pdf_max NNPDF30_nlo_as_0118 @aux & dyn=0 muR= 1.000 muF= 1.000 & dyn=0 muR= 2.000 muF= 1.000 & dyn=0 muR= 0.500 muF= 1.000 & dyn=0 muR= 1.000 muF= 2.000 & dyn=0 muR= 2.000 muF= 2.000 & dyn=0 muR= 0.500 muF= 2.000 & dyn=0 muR= 1.000 muF= 0.500 & dyn=0 muR= 2.000 muF= 0.500 & dyn=0 muR= 0.500 muF= 0.500 & PDF=260000 NNPDF30_nlo_as_0118 & PDF=260001 NNPDF30_nlo_as_0118 & PDF=260002 NNPDF30_nlo_as_0118 & PDF=260003 NNPDF30_nlo_as_0118 & PDF=260004 NNPDF30_nlo_as_0118 & PDF=260005 NNPDF30_nlo_as_0118 & PDF=260006 NNPDF30_nlo_as_0118 & PDF=260007 NNPDF30_nlo_as_0118 & PDF=260008 NNPDF30_nlo_as_0118 & PDF=260009 NNPDF30_nlo_as_0118 & PDF=260010 NNPDF30_nlo_as_0118 & PDF=260011 NNPDF30_nlo_as_0118 & PDF=260012 NNPDF30_nlo_as_0118 & PDF=260013 NNPDF30_nlo_as_0118 & PDF=260014 NNPDF30_nlo_as_0118 & PDF=260015 NNPDF30_nlo_as_0118 & PDF=260016 NNPDF30_nlo_as_0118 & PDF=260017 NNPDF30_nlo_as_0118 & PDF=260018 NNPDF30_nlo_as_0118 & PDF=260019 NNPDF30_nlo_as_0118 & PDF=260020 NNPDF30_nlo_as_0118 & PDF=260021 NNPDF30_nlo_as_0118 & PDF=260022 NNPDF30_nlo_as_0118 & PDF=260023 NNPDF30_nlo_as_0118 & PDF=260024 NNPDF30_nlo_as_0118 & PDF=260025 NNPDF30_nlo_as_0118 & PDF=260026 NNPDF30_nlo_as_0118 & PDF=260027 NNPDF30_nlo_as_0118 & PDF=260028 NNPDF30_nlo_as_0118 & PDF=260029 NNPDF30_nlo_as_0118 & PDF=260030 NNPDF30_nlo_as_0118 & PDF=260031 NNPDF30_nlo_as_0118 & PDF=260032 NNPDF30_nlo_as_0118 & PDF=260033 NNPDF30_nlo_as_0118 & PDF=260034 NNPDF30_nlo_as_0118 & PDF=260035 NNPDF30_nlo_as_0118 & PDF=260036 NNPDF30_nlo_as_0118 & PDF=260037 NNPDF30_nlo_as_0118 & PDF=260038 NNPDF30_nlo_as_0118 & PDF=260039 NNPDF30_nlo_as_0118 & PDF=260040 NNPDF30_nlo_as_0118 & PDF=260041 NNPDF30_nlo_as_0118 & PDF=260042 NNPDF30_nlo_as_0118 & PDF=260043 NNPDF30_nlo_as_0118 & PDF=260044 NNPDF30_nlo_as_0118 & PDF=260045 NNPDF30_nlo_as_0118 & PDF=260046 NNPDF30_nlo_as_0118 & PDF=260047 NNPDF30_nlo_as_0118 & PDF=260048 NNPDF30_nlo_as_0118 & PDF=260049 NNPDF30_nlo_as_0118 & PDF=260050 NNPDF30_nlo_as_0118 & PDF=260051 NNPDF30_nlo_as_0118 & PDF=260052 NNPDF30_nlo_as_0118 & PDF=260053 NNPDF30_nlo_as_0118 & PDF=260054 NNPDF30_nlo_as_0118 & PDF=260055 NNPDF30_nlo_as_0118 & PDF=260056 NNPDF30_nlo_as_0118 & PDF=260057 NNPDF30_nlo_as_0118 & PDF=260058 NNPDF30_nlo_as_0118 & PDF=260059 NNPDF30_nlo_as_0118 & PDF=260060 NNPDF30_nlo_as_0118 & PDF=260061 NNPDF30_nlo_as_0118 & PDF=260062 NNPDF30_nlo_as_0118 & PDF=260063 NNPDF30_nlo_as_0118 & PDF=260064 NNPDF30_nlo_as_0118 & PDF=260065 NNPDF30_nlo_as_0118 & PDF=260066 NNPDF30_nlo_as_0118 & PDF=260067 NNPDF30_nlo_as_0118 & PDF=260068 NNPDF30_nlo_as_0118 & PDF=260069 NNPDF30_nlo_as_0118 & PDF=260070 NNPDF30_nlo_as_0118 & PDF=260071 NNPDF30_nlo_as_0118 & PDF=260072 NNPDF30_nlo_as_0118 & PDF=260073 NNPDF30_nlo_as_0118 & PDF=260074 NNPDF30_nlo_as_0118 & PDF=260075 NNPDF30_nlo_as_0118 & PDF=260076 NNPDF30_nlo_as_0118 & PDF=260077 NNPDF30_nlo_as_0118 & PDF=260078 NNPDF30_nlo_as_0118 & PDF=260079 NNPDF30_nlo_as_0118 & PDF=260080 NNPDF30_nlo_as_0118 & PDF=260081 NNPDF30_nlo_as_0118 & PDF=260082 NNPDF30_nlo_as_0118 & PDF=260083 NNPDF30_nlo_as_0118 & PDF=260084 NNPDF30_nlo_as_0118 & PDF=260085 NNPDF30_nlo_as_0118 & PDF=260086 NNPDF30_nlo_as_0118 & PDF=260087 NNPDF30_nlo_as_0118 & PDF=260088 NNPDF30_nlo_as_0118 & PDF=260089 NNPDF30_nlo_as_0118 & PDF=260090 NNPDF30_nlo_as_0118 & PDF=260091 NNPDF30_nlo_as_0118 & PDF=260092 NNPDF30_nlo_as_0118 & PDF=260093 NNPDF30_nlo_as_0118 & PDF=260094 NNPDF30_nlo_as_0118 & PDF=260095 NNPDF30_nlo_as_0118 & PDF=260096 NNPDF30_nlo_as_0118 & PDF=260097 NNPDF30_nlo_as_0118 & PDF=260098 NNPDF30_nlo_as_0118 & PDF=260099 NNPDF30_nlo_as_0118 & PDF=260100 NNPDF30_nlo_as_0118

<histogram> 5 "total rate |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +3.0279116e-03   +2.8658042e-06  +3.0279116e-03   +2.9471914e-03   +3.0990349e-03   +3.0279116e-03   +2.9435586e-03   +3.1122647e-03   +3.0279116e-03   +2.9974167e-03   +3.0637055e-03   +2.9893052e-03   +2.9471914e-03   +3.0387372e-03   +3.0783713e-03   +3.0607668e-03   +3.0990349e-03   +3.0279116e-03   +2.9506668e-03   +2.9663469e-03   +2.9907510e-03   +3.0829974e-03   +3.1848247e-03   +2.8679611e-03   +3.0913866e-03   +2.9503167e-03   +3.1275010e-03   +3.1777165e-03   +2.9538137e-03   +2.9799538e-03   +3.1480194e-03   +3.0943834e-03   +2.9446994e-03   +3.0630618e-03   +3.0718203e-03   +2.9720391e-03   +2.9232381e-03   +3.1430440e-03   +3.1128298e-03   +3.1176808e-03   +3.1330449e-03   +3.1972378e-03   +3.0055018e-03   +3.1055299e-03   +3.0824894e-03   +3.0093002e-03   +2.9374761e-03   +3.0077381e-03   +3.1483032e-03   +3.1377128e-03   +3.0354107e-03   +3.0569521e-03   +3.1734327e-03   +2.9527821e-03   +3.0217792e-03   +2.9983722e-03   +3.0943803e-03   +3.0085581e-03   +3.0076317e-03   +2.9620977e-03   +3.0382647e-03   +2.9947468e-03   +3.0595169e-03   +2.9298640e-03   +2.8841440e-03   +3.0390996e-03   +2.9398064e-03   +2.9659333e-03   +2.8911380e-03   +3.1097104e-03   +3.1145173e-03   +3.1451548e-03   +3.0632789e-03   +2.9770888e-03   +2.9249979e-03   +2.9001926e-03   +2.9550970e-03   +3.0295865e-03   +2.9776733e-03   +2.9386506e-03   +3.1038354e-03   +2.8417092e-03   +3.1077685e-03   +3.0774687e-03   +3.0430660e-03   +3.0832794e-03   +3.1477579e-03   +3.1105805e-03   +3.0177906e-03   +2.9448937e-03   +3.0885643e-03   +3.0357156e-03   +3.0100137e-03   +2.9708989e-03   +3.0906373e-03   +3.0327971e-03   +3.0294746e-03   +3.0771187e-03   +3.0219024e-03   +3.0843063e-03   +2.8386109e-03   +3.1591441e-03   +2.9371162e-03   +2.9677825e-03   +2.9447717e-03   +2.9032181e-03   +2.9715082e-03   +3.1156563e-03   +3.0201566e-03   +3.0990910e-03   +3.0157819e-03   +3.0609175e-03   +2.9476826e-03   +3.0292457e-03   +3.1693026e-03   +3.0190482e-03   +2.9445209e-03   +2.8786043e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>


<histogram> 5 "total rate Born |X_AXIS@LIN |Y_AXIS@LOG |TYPE@#1"
  +5.0000000e-01   +1.5000000e+00   +2.6091496e-03   +2.0251437e-06  +2.6091496e-03   +2.4109895e-03   +2.8366216e-03   +2.6091496e-03   +2.5359674e-03   +2.6823317e-03   +2.6091496e-03   +2.6091496e-03   +2.6091496e-03   +2.4109895e-03   +2.4109895e-03   +2.4109895e-03   +2.8366216e-03   +2.8366216e-03   +2.8366216e-03   +2.6091496e-03   +2.5449303e-03   +2.5591566e-03   +2.5747389e-03   +2.6556506e-03   +2.7459134e-03   +2.4708212e-03   +2.6654084e-03   +2.5400702e-03   +2.6992216e-03   +2.7366088e-03   +2.5427599e-03   +2.5652319e-03   +2.7126994e-03   +2.6674937e-03   +2.5359956e-03   +2.6387644e-03   +2.6500287e-03   +2.5640480e-03   +2.5174578e-03   +2.7091307e-03   +2.6822916e-03   +2.6877407e-03   +2.6989169e-03   +2.7530313e-03   +2.5902870e-03   +2.6759980e-03   +2.6571630e-03   +2.5934720e-03   +2.5287727e-03   +2.5896553e-03   +2.7109234e-03   +2.7054665e-03   +2.6148232e-03   +2.6344490e-03   +2.7346229e-03   +2.5437706e-03   +2.6040647e-03   +2.5818441e-03   +2.6711561e-03   +2.5920238e-03   +2.5971607e-03   +2.5505739e-03   +2.6145602e-03   +2.5801662e-03   +2.6405612e-03   +2.5270049e-03   +2.4836755e-03   +2.6192892e-03   +2.5305336e-03   +2.5522132e-03   +2.4866559e-03   +2.6802607e-03   +2.6826629e-03   +2.7105294e-03   +2.6368556e-03   +2.5679933e-03   +2.5255736e-03   +2.4953544e-03   +2.5451069e-03   +2.6115818e-03   +2.5649481e-03   +2.5318327e-03   +2.6783304e-03   +2.4490311e-03   +2.6771476e-03   +2.6509230e-03   +2.6188163e-03   +2.6561588e-03   +2.7126220e-03   +2.6770381e-03   +2.5988291e-03   +2.5353896e-03   +2.6670397e-03   +2.6145633e-03   +2.5991964e-03   +2.5530312e-03   +2.6615916e-03   +2.6136489e-03   +2.6102673e-03   +2.6521819e-03   +2.6022412e-03   +2.6582897e-03   +2.4418513e-03   +2.7297819e-03   +2.5307380e-03   +2.5593882e-03   +2.5403506e-03   +2.5013969e-03   +2.5605883e-03   +2.6839561e-03   +2.6012710e-03   +2.6667859e-03   +2.6012143e-03   +2.6384203e-03   +2.5442538e-03   +2.6103186e-03   +2.7326529e-03   +2.6009133e-03   +2.5353184e-03   +2.4845957e-03
  +1.5000000e+00   +2.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +2.5000000e+00   +3.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.5000000e+00   +4.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +4.5000000e+00   +5.5000000e+00   +0.0000000e+00   +0.0000000e+00  +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00   +0.0000000e+00
<\histogram>



==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/MADatNLO.gnuplot <==

################################################################################
#
# This gnuplot file was generated by MadGraph5_aMC@NLO project, a program which 
# automatically generates Feynman diagrams and matrix elements for arbitrary
# high-energy processes in the Standard Model and beyond. It also perform the
# integration and/or generate events for these processes, at LO and NLO accuracy.
#
# For more information, visit madgraph.phys.ucl.ac.be and amcatnlo.web.cern.ch
#
################################################################################
# /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/bin/internal/histograms.py /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G2/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G1/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uxu_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_uux_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ddx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_dxd_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ssx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_sxs_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_cxc_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_ccx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G3/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bxb_x1px1m/all_G4/MADatNLO.HwU /ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/SubProcesses/P0_bbx_x1px1m/all_G4/MADatNLO.HwU --out=/ada2/visit/zaro/MadGraph/2.5.3/SUSY_xpmxpm/Events/run_m750/MADatNLO --gnuplot --band=[] --lhapdf-config=/ada2/visit/zaro/LHAPDF-616-gpp47/bin/lhapdf-config --sum --keep_all_weights --no_open
reset

set lmargin 10
set rmargin 0
set terminal postscript portrait enhanced color "Helvetica" 9 
# The pdf terminal offers transparency support, but you will have to adapt things a bit
#set terminal pdf enhanced font "Helvetica 12" lw 1.0 dashed size 29.7cm, 21cm
set key font ",9"
set key samplen "2"
set output "MADatNLO.ps"

# This is the "PODO" color palette of gnuplot v.5, but with the order
# changed: palette of colors selected to be easily distinguishable by
# color-blind individuals with either protanopia or deuteranopia. Bang
# Wong [2011] Nature Methods 8, 441.

set style line  1 lt 1 lc rgb "#009e73" lw 1.3
set style line 101 lt 1 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 11 lt 2 lc rgb "#009e73" lw 1.3 dt (6,3)
set style line 21 lt 4 lc rgb "#009e73" lw 1.3 dt (3,2)
set style line 31 lt 6 lc rgb "#009e73" lw 1.3 dt (2,1)
set style line 41 lt 8 lc rgb "#009e73" lw 1.3 dt (4,3)

set style line  2 lt 1 lc rgb "#0072b2" lw 1.3
set style line  102 lt 1 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 12 lt 2 lc rgb "#0072b2" lw 1.3 dt (6,3)
set style line 22 lt 4 lc rgb "#0072b2" lw 1.3 dt (3,2)
set style line 32 lt 6 lc rgb "#0072b2" lw 1.3 dt (2,1)
set style line 42 lt 8 lc rgb "#0072b2" lw 1.3 dt (4,3)


set style line  3 lt 1 lc rgb "#d55e00" lw 1.3
set style line 103 lt 1 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 13 lt 2 lc rgb "#d55e00" lw 1.3 dt (6,3)
set style line 23 lt 4 lc rgb "#d55e00" lw 1.3 dt (3,2)
set style line 33 lt 6 lc rgb "#d55e00" lw 1.3 dt (2,1)
set style line 43 lt 8 lc rgb "#d55e00" lw 1.3 dt (4,3)

set style line  4 lt 1 lc rgb "#f0e442" lw 1.3
set style line  104 lt 1 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 14 lt 2 lc rgb "#f0e442" lw 1.3 dt (6,3)
set style line 24 lt 4 lc rgb "#f0e442" lw 1.3 dt (3,2)
set style line 34 lt 6 lc rgb "#f0e442" lw 1.3 dt (2,1)
set style line 44 lt 8 lc rgb "#f0e442" lw 1.3 dt (4,3)

set style line  5 lt 1 lc rgb "#56b4e9" lw 1.3
set style line  105 lt 1 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 15 lt 2 lc rgb "#56b4e9" lw 1.3 dt (6,3)
set style line 25 lt 4 lc rgb "#56b4e9" lw 1.3 dt (3,2)
set style line 35 lt 6 lc rgb "#56b4e9" lw 1.3 dt (2,1)
set style line 45 lt 8 lc rgb "#56b4e9" lw 1.3 dt (4,3)

set style line  6 lt 1 lc rgb "#cc79a7" lw 1.3
set style line  106 lt 1 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 16 lt 2 lc rgb "#cc79a7" lw 1.3 dt (6,3)
set style line 26 lt 4 lc rgb "#cc79a7" lw 1.3 dt (3,2)
set style line 36 lt 6 lc rgb "#cc79a7" lw 1.3 dt (2,1)
set style line 46 lt 8 lc rgb "#cc79a7" lw 1.3 dt (4,3)

set style line  7 lt 1 lc rgb "#e69f00" lw 1.3
set style line  107 lt 1 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 17 lt 2 lc rgb "#e69f00" lw 1.3 dt (6,3)
set style line 27 lt 4 lc rgb "#e69f00" lw 1.3 dt (3,2)
set style line 37 lt 6 lc rgb "#e69f00" lw 1.3 dt (2,1)
set style line 47 lt 8 lc rgb "#e69f00" lw 1.3 dt (4,3)

set style line  8 lt 1 lc rgb "black" lw 1.3
set style line  108 lt 1 lc rgb "black" lw 1.3 dt (6,3)
set style line 18 lt 2 lc rgb "black" lw 1.3 dt (6,3)
set style line 28 lt 4 lc rgb "black" lw 1.3 dt (3,2)
set style line 38 lt 6 lc rgb "black" lw 1.3 dt (2,1)
set style line 48 lt 8 lc rgb "black" lw 1.3 dt (4,3)


set style line 999 lt 1 lc rgb "gray" lw 1.3

safe(x,y,a) = (y == 0.0 ? a : x/y)

set style data histeps
set key invert



################################################################################
### Rendering of the plot titled 'total rate'
################################################################################

set multiplot
set label "total rate" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.6492e-03:3.4235e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-4.1231e-02:3.9002e-02]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 0 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################

################################################################################
### Rendering of the plot titled 'total rate Born'
################################################################################

set multiplot
set label "total rate Born" font ",13" at graph 0.04, graph 1.05
set xrange [5.0000e-01:1.5000e+00]
set bmargin 0 
set tmargin 0
set xtics nomirror
set ytics nomirror
set mytics 10
set xtics auto
set key horizontal noreverse maxcols 1 width -4 
set label front 'MadGraph5\_aMC\@NLO' font "Courier,11" rotate by 90 at graph 1.02, graph 0.04

#-- rendering subhistograms 'single diagram output'

set format y '10^{%T}'
set yrange [2.1699e-03:3.1203e-02]
set origin 0.0000e+00, 5.0000e-01
set size 1.0000e+00, 4.0000e-01
set mytics 10
set ytics auto
set format x ''
set logscale y
set ylabel "{/Symbol s} per bin [pb]"

plot \
sqrt(-1) ls 11 title '#1, scale variation',\
sqrt(-1) ls 21 title '#1, PDF variation',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)):4 w yerrorbar ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 >= 0 ? sqrt(-1) : abs($3)) ls 101 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3):4 w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):($3 < 0 ? sqrt(-1) : $3) ls 1 title '#1, central value, dynamical\_scale\_choice=0, PDF=NNPDF30\_nlo\_as\_0118'
#-- rendering subhistograms 'Relative scale and PDF uncertainty'
unset label
unset format
set yrange [-1.1510e-01:1.1981e-01]
set origin 0.0000e+00, 3.5000e-01
set size 1.0000e+00, 1.5000e-01
set mytics 2
set ytics auto
set format x
unset logscale y
set ylabel "#1 rel.unc."
set label "Relative uncertainties w.r.t. central value" font ",9" front at graph 0.03, graph 0.13
plot \
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($10,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($9,$3,1.0)-1.0) ls 21 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($7,$3,1.0)-1.0) ls 11 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($6,$3,1.0)-1.0) ls 11 title '',\
0.0 ls 999 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(0.0):(safe($4,$3,0.0)) w yerrorbar ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($8,$3,1.0)-1.0) ls 1 title '',\
'MADatNLO.HwU' index 1 using (($1+$2)/2):(safe($5,$3,1.0)-1.0) ls 1 title ''

unset label

################################################################################
unset multiplot
!ps2pdf "MADatNLO.ps" &> /dev/null

==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/RunMaterial/FKS_params.dat <==
! ==========================================================================
! This file sets the different technical parameters intrinsic to the
! FKS program and which controls the behaviour of the code at run
! time.  The common user should not edit this file and only experts
! should venture editing these parameters.
! ==========================================================================
!
! ==========================================================================
! Arbitrary numerical parameters used in the FKS formalism
! ==========================================================================
!
! To be implemented by the FKS authors
!
! ==========================================================================
! Parameters controlling the tests based on the IR poles comparison
! ==========================================================================
!
! This threshold sets the limiting value for the comparison of the
! relative difference of the IR pole from the OLP and the one computed
! internaly by MadFKS.  The value below is used for the first PS
! points to assess the sanity of the computation. A value ten times
! smaller will be used for the systematic check of IR poles at
! runtime.
! Notice that the systematic comparison of IR poles at run time is
! only performed when the Monte-Carlo over helicity configurations
! method is not used.  Set this value to '-1.0d0' if you want the
! check to always pass.
#IRPoleCheckThreshold
1.0d-5
! Default :: 1.0d-5
!
! ==========================================================================
! OLP (virtuals) behavior at run time
! ==========================================================================
!
!
! Set the precision required from the OLP code. The IR poles check
! will be performed at run time with a threshold ten times loser than
! the value below. When equal to '-1d0' the default value of the OLP
! is used, and the poles check is disabled at run time
!
#PrecisionVirtualAtRunTime
1.0d-3
! Default :: 1.0d-3
!
! ==========================================================================
! Parameters defining the techniques used for the MC integration
! ==========================================================================
!
! This integer sets what is the minimum number of contributing
! helicities (in a given subrpocess) which is necessary for MadFKS to
! switch to the Monte-Carlo over helicity configurations method. Set
! this to '-1' if you want to forbid the use of this method
! altogether.
#NHelForMCoverHels
4
! Default :: 4
!
! This parameter sets for which fraction of the events the virtual
! matrix elements should be included. When using MINT, during the
! grid-setup phase, this number will be updated automatically after
! each iteration depending on the relative MC uncertainties.
#VirtualFraction
1.0d0
! Default :: 1.0d0
!
! This parameter sets the minimal fraction of the events for which the
! virtual matrix elements should be included.
#MinVirtualFraction
0.005d0
! Default :: 0.005d0
!
! ==========================================================================
! End of FKS_params.dat file
! ==========================================================================


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/RunMaterial/FO_analyse_card.dat <==
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/RunMaterial/MadLoopParams.dat <==
! This file is for the user to set the different parameters of MadLoop.
! The name of the variable to define must start with the '#' sign and then
! the value should be put immediately on the next line.

!     
#MLReductionLib
!6|7|1
! Default :: 6|7|1
!     The tensor integral reduction library.The current choices are:
!     1 | CutTools
!     2 | PJFry++
!     3 | IREGI
!     4 | Golem95
!     5 | Samurai
!     6 | Ninja
!     7 | COLLIER
!     One can use the combinations to reduce integral,e.g.
!     1|2|3 means first use CutTools, if it is not stable, use PJFry++, 
!     if it is still unstable, use IREGI. If it failed, use QP of CutTools.
!     Notice that any reduction tool not avaialble on the system will be automatically
!     skipped. 

!     When using quadruple precision with Ninja or CutTools, the reduction will 
!     always be done in quadruple precision, but the parameters below allow you to
!     chose if you want to also recompute the *integrand* in quadruple precision.
!     Doing so is slow but might improve the accuracy in some situation.
#UseQPIntegrandForCutTools
!.TRUE.
! Default :: .TRUE.
#UseQPIntegrandForNinja
!.TRUE.
! Default :: .TRUE.
!

!     =================================================================================
!     The parameters below set the parameters for IREGI
!     =================================================================================

#IREGIMODE
!2
! Default :: 2
!     IREGIMODE=0, IBP reduction
!     IREGIMODE=1, PaVe reduction
!     IREGIMODE=2, PaVe reduction with stablility improved by IBP reduction

#IREGIRECY
!.TRUE.
! Default :: .TRUE.
!     Use RECYCLING OR NOT IN IREGI
!

!     =================================================================================
!     The parameters below set the stability checks of MadLoop at run time
!     =================================================================================

!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                          
!      -1   | Exhaustive automated numerical stability checks. See below for details.
!     
!     Due to the architecture of the program, you are better off
!     rerunning the full PS point in quadruple precision than just a single loop 
!     because the two things would almost take the same time. So '-1' is always
!     very recommended.
#CTModeRun
!-1
! Default :: -1
!     In the negative mode -1, MadLoop first evaluates each PS points in modes 1 and 2,
!     yielding results Res1 and Res2, and then check if:
!                    (Res1-Res2)/(2*(Res1+Res2)< MLStabThres
!     If it is not the case, MadLoop evaluates again the PS point in modes 4 and 5,
!     yielding results Res4 and Res5, and then check if:
!                    (Res4-Res5)/(2*(Res4+Res5)< MLStabThres
!     If it is the case then the unstable phase-space point could be cured. If it is
!     not the case, MadLoop outputs a warning. 
!     Notice that MLStabThres is used only when CTModeRun is negative.
#MLStabThres
!1.0d-3
! Default :: 1.0d-3
!     You can add other evaluation method to check for the stability in DP and QP.
!     Below you can chose if you want to use zero, one or two rotations of the PS point 
!     in QP.
#NRotations_DP
!0
! Default :: 0
#NRotations_QP
!0
! Default :: 0

!     By default, MadLoop is allowed to slightly deform the Phase-Space point in input
!     so to insure perfect onshellness of the external particles and perfect energy-momentum
!     conservation. The deformation is minimal and such that it leaves the input PS point 
!     unchanged if it already satisfies the physical condiditions mentioned above.
!     This integer values select what is the method to be employed preferably to restore this
!     precision. It can take the following values:
!
!     -1 :: No method is used for double precision computations, and method 2 will be used
!           preferentially when quadruple precision (for which this precision improvement
!           is mandatory, otherwise quadruple precision is pointless)
!      1 :: This methods imitates what is done in PSMC, namely 
!           a) Set the space-like momentum of the last external particle to be the
!              opposite of the sum of the others (with a minus sign for the initial states).
!           b) Rescale all final state space-like momenta by a fixed value x computed such
!              that energy is conserved when particles are put exactly onshell. This value 
!              is determined numericaly via Ralph-Newton's method.
!           c) Set all energies to have particles exactly onshell.           
!      2  :: This method applies a shift to the energy and the x and y components of the first 
!            initial state momentum in order to restore exact energy momentum conservation after
!            particles have been put exactly onshell via a shift of the z component of their 
!            momenta.
#ImprovePSPoint
!2
! Default :: 2

!     =================================================================================
!     The parameters below set two CutTools internal parameters accessible to the user. 
!     =================================================================================

!     Choose here what library to chose for CutTools/TIR to compute the scalar loops of the
!     master integral basis. The choices are as follows:
!     (Does not apply for Golem95, where OneLOop is always used)
!     2 | OneLOop
!     3 | QCDLoop
#CTLoopLibrary
!2
! Default :: 2

!     Choose here the stability threshold used within CutTools to decide when to go to
!     higher precision.
#CTStabThres
!1.0d-2
! Default :: 1.0d-2

!     =================================================================================
!     The parameters below set the general behavior of MadLoop for the initialization
!     =================================================================================

!     Decide in which mode to run when performing MadLoop's initialization of
!     the helicity (and possibly loop) filter. The possible modes are:
!
!     Decide in which mode to run MadLoop
!
!     imode:|  description                                     
!       1   |  Double precision, loops reduced with propagator in original order                               
!       2   |  Double precision, loops reduced with propagator with reversed order                               
!       4   |  Quadruple precision, loops reduced with propagator in original order                               
!       5   |  Quadruple precision, loops reduced with propagator with reversed order                            
!
#CTModeInit
!1
! Default :: 1

!     CheckCycle sets on how many PS points trials the initialization filters must be 
!     obtained. As long as MadLoop does not find that many consecutive PS points for 
!     which the filters are the same, it will start over but only a maximum of
!     MaxAttempts times.
#CheckCycle
!3
! Default :: 3
#MaxAttempts
!10
! Default :: 10

!     Setting the threshold for deciding wether a numerical contribution is analytically 
!     zero or not.
#ZeroThres
!1.0d-9
! Default :: 1.0d-9

!     Setting the on-shell threshold for deciding whether the invariant variables
! of external momenta are on-shell or not. It will only be used in constructing
! s-matrix in Golem95.
#OSThres
!1.0d-8
! Default :: 1.0d-8

!     The setting below is recommended to be on as it allows to systematically used the 
!     first PS point thrown at ML5 to be used for making sure that the helicity filter
!     read from HelFilter.dat is consistent as it might be no longer up to date with
!     certain changes of the paramaters by the user.
#DoubleCheckHelicityFilter
!.TRUE.
! Default :: .TRUE.

!     This decides whether to write out the helicity and loop filters to the files 
!     HelFilters.dat and LoopFilters.dat to save them for future runs. It usually
!     preferable but sometimes not desired because of the need of threadlocks in the
!     context of mpi parallelization. So it can be turned off here in such cases.
#WriteOutFilters
!.TRUE.
! Default :: .TRUE.

!     Some loop contributions may be zero for some helicities which are however
!     contributing. In order to save their computing time, you can chose here to try
!     to filter them out. The gain is typically minimal, so it is turned off by default.
#UseLoopFilter
!.FALSE.
! Default :: .FALSE.

!     The integer below set at which level the user wants to filter helicity configuration.
!     Notice that this does not entail any approximation. It only offers the possibility of
!     performing exact simplifications based on numerical checks. HelicityFilterLevel =
!     0 :  No filtering at all. Not HelFilter.dat file will be written out and *all* helicity
!          configurations will be computed.
!     1 :  Analytically zero helicity configurations will be recognized as such by numerical
!          comparisons (using the 'ZeroThres' param) and consistently skipped in further 
!          computations.
!     2 :  Filters both helicity configuration which are analytically zero *and* those 
!          consistently identical (typically because of CP symmetry).
!          (Will only effectively do it if process was generated in 'optimized_mode')
#HelicityFilterLevel
!2
! Default :: 2

!     This decides whether consecutive consistency for the loop filtering setup is also 
!     required.
#LoopInitStartOver
!.FALSE.
! Default :: .FALSE.

!     This decides wether consecutive consistency for the helicity filtering setup is also 
!     required. Better to set it to false as it can cause problems for unstable processes.
#HelInitStartOver
!.FALSE.
! Default :: .FALSE.

!     =================================================================================
!     The parameters below set the main parameters for COLLIER
!     To edit more specific technical COLLIER parameters, modify directly the content
!     of the subroutine 'INITCOLLIER' in the file 'MadLoopCommons.f'
!     =================================================================================

!     Decide if COLLIER must be computed multiple times to evaluate the UV pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeUVpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
!     (Withing a Monte-Carlo performed in MG5aMC, this is automatically disabled internally)
#COLLIERComputeIRpoles
!.TRUE.
! Default :: .TRUE.

!     Decide if COLLIER must be computed multiple times to evaluate the IR pole residues
#COLLIERRequiredAccuracy
!1.0d-8
! Default :: 1.0d-8
!     A value of -1.0d0 means that it will be automatically set from MLStabThres.
!     The default value of 1.0d-8 corresponds to the value for which COLLIER's authors
!     have optimized the library.

!     Decide whether to use COLLIER's internal stability test or the loop-direction
!     switch test instead.
#COLLIERUseInternalStabilityTest
!.TRUE.
! Default :: .TRUE.
!     COLLIER's internal stability test is at no extra cost but not as reliable
!     as the loop-direction switch test, which however doubles the reduction time.
!     This parameter is only relevant when running MadLoop with CTModeRun=-1.
!     If you find a large number of unstable points with COLLIER for complicated
!     processes, set this parameter to .FALSE. to make sure the PS points flagged
!     as unstable with COLLIER really are so.

!     Set up to which N-loop to use the COLLIER global caching system.
#COLLIERGlobalCache
!-1
! Default :: -1
!     -1 : Enable the global cache for all loops 
!      0 : Disable the global cache alltogether
!      N : Enable the global cache but only for up to N-loops

!     Use the global cache when evaluating the poles as well (more memory consuming)
!     During a Monte-Carlo it is typically not useful anyway, because the pole  
!     computation is automatically disabled for COLLIER, irrespectively of the value
!     of the parameters COLLIERCompute<UV/IR>poles specified above.
#COLLIERUseCacheForPoles
!.FALSE.
! Default :: .FALSE.

!     Choose which branch(es) of COLLIER have to be used
#COLLIERMode
!1
! Default :: 1
!     COLLIERMode=1 : COLI branch 
!     COLLIERMode=2 : DD branch
!     COLLIERMode=3 : Both DD and COLI branch compared

!     Decide if COLLIER can output its information in a log directory.
#COLLIERCanOutput
!.FALSE.
! Default :: .FALSE.

/* End of param file */


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/RunMaterial/param_card.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 7.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/RunMaterial/run_card.dat <==
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/res_0.txt <==


Cross section per integration channel:
       P0_uux_x1px1m                2   7.38817370e-04    5.3210e-06       0.7202%  
       P0_uxu_x1px1m                2   7.46667767e-04    5.0595e-06       0.6776%  
       P0_ddx_x1px1m                2   4.57011206e-04    3.3783e-06       0.7392%  
       P0_dxd_x1px1m                2   4.56138389e-04    3.4307e-06       0.7521%  
       P0_uxu_x1px1m                1   2.49792246e-04    1.8387e-06       0.7361%  
       P0_uux_x1px1m                1   2.50578626e-04    1.7936e-06       0.7158%  
       P0_sxs_x1px1m                2   2.82279216e-05    2.9093e-07       1.0307%  
       P0_ssx_x1px1m                2   2.81261005e-05    2.8822e-07       1.0247%  
       P0_ddx_x1px1m                1   2.99695171e-05    2.1993e-07       0.7339%  
       P0_dxd_x1px1m                1   2.98160847e-05    2.1974e-07       0.7370%  
       P0_cxc_x1px1m                2   5.58005238e-06    6.9925e-08       1.2531%  
       P0_ccx_x1px1m                2   5.53625984e-06    6.8727e-08       1.2414%  
       P0_bxb_x1px1m                2   2.69262072e-06    4.2870e-08       1.5921%  
       P0_bbx_x1px1m                2   2.63720176e-06    4.1881e-08       1.5881%  
       P0_ccx_x1px1m                1   1.90252028e-06    2.3717e-08       1.2466%  
       P0_cxc_x1px1m                1   1.89102482e-06    2.3468e-08       1.2410%  
       P0_sxs_x1px1m                1   1.83579595e-06    1.9278e-08       1.0501%  
       P0_ssx_x1px1m                1   1.85100627e-06    1.9333e-08       1.0444%  
       P0_bbx_x1px1m                1   1.73274421e-07    2.8740e-09       1.6587%  
       P0_bxb_x1px1m                1   1.72444883e-07    2.8060e-09       1.6272%  
       P0_uux_x1px1m                3   1.63444352e-07    1.4166e-09       0.8667%  
       P0_uxu_x1px1m                3   1.64151499e-07    1.2787e-09       0.7790%  
       P0_dxd_x1px1m                3   6.81161908e-08    6.0806e-10       0.8927%  
       P0_ddx_x1px1m                3   6.66745725e-08    6.1397e-10       0.9208%  
       P0_sxs_x1px1m                3   4.00935157e-09    4.9074e-11       1.2240%  
       P0_ssx_x1px1m                3   4.00637955e-09    4.8998e-11       1.2230%  
       P0_ccx_x1px1m                3   8.10467620e-10    1.0641e-11       1.3130%  
       P0_cxc_x1px1m                3   8.35778514e-10    1.0562e-11       1.2637%  
       P0_bxb_x1px1m                3   2.29452214e-10    3.7538e-12       1.6360%  
       P0_bbx_x1px1m                3   2.30342527e-10    3.8184e-12       1.6577%  
       P0_bxb_x1px1m                4   9.91485336e-18    1.6590e-19       1.6732%  
       P0_bbx_x1px1m                4   1.01151884e-17    1.6391e-19       1.6204%  


ABS cross section per integration channel:
       P0_uux_x1px1m                2   7.67446711e-04    4.6743e-06       0.6091%  
       P0_uxu_x1px1m                2   7.70163393e-04    4.5139e-06       0.5861%  
       P0_ddx_x1px1m                2   4.75827027e-04    2.9690e-06       0.6240%  
       P0_dxd_x1px1m                2   4.77740237e-04    2.9677e-06       0.6212%  
       P0_uxu_x1px1m                1   2.58018112e-04    1.6670e-06       0.6461%  
       P0_uux_x1px1m                1   2.60089054e-04    1.5812e-06       0.6079%  
       P0_sxs_x1px1m                2   3.28980148e-05    2.1384e-07       0.6500%  
       P0_ssx_x1px1m                2   3.27442270e-05    2.1158e-07       0.6461%  
       P0_ddx_x1px1m                1   3.12822580e-05    1.9200e-07       0.6138%  
       P0_dxd_x1px1m                1   3.10968665e-05    1.9199e-07       0.6174%  
       P0_cxc_x1px1m                2   6.93380821e-06    5.0917e-08       0.7343%  
       P0_ccx_x1px1m                2   6.88372443e-06    4.9213e-08       0.7149%  
       P0_bxb_x1px1m                2   3.84947543e-06    2.8696e-08       0.7455%  
       P0_bbx_x1px1m                2   3.75877841e-06    2.8183e-08       0.7498%  
       P0_ccx_x1px1m                1   2.34912433e-06    1.7191e-08       0.7318%  
       P0_cxc_x1px1m                1   2.34903590e-06    1.6922e-08       0.7204%  
       P0_sxs_x1px1m                1   2.13488097e-06    1.4554e-08       0.6817%  
       P0_ssx_x1px1m                1   2.16087290e-06    1.4251e-08       0.6595%  
       P0_bbx_x1px1m                1   2.49187610e-07    1.9766e-09       0.7932%  
       P0_bxb_x1px1m                1   2.47638447e-07    1.9001e-09       0.7673%  
       P0_uux_x1px1m                3   1.68381557e-07    1.3263e-09       0.7877%  
       P0_uxu_x1px1m                3   1.69688721e-07    1.1605e-09       0.6839%  
       P0_dxd_x1px1m                3   7.24469120e-08    5.2946e-10       0.7308%  
       P0_ddx_x1px1m                3   7.16445700e-08    5.2697e-10       0.7355%  
       P0_sxs_x1px1m                3   4.82392517e-09    3.7934e-11       0.7864%  
       P0_ssx_x1px1m                3   4.83022420e-09    3.7471e-11       0.7758%  
       P0_ccx_x1px1m                3   1.00704841e-09    8.0657e-12       0.8009%  
       P0_cxc_x1px1m                3   1.02744789e-09    7.9320e-12       0.7720%  
       P0_bxb_x1px1m                3   3.23078545e-10    2.6765e-12       0.8284%  
       P0_bbx_x1px1m                3   3.27186201e-10    2.6638e-12       0.8142%  
       P0_bxb_x1px1m                4   1.40417677e-17    1.1888e-19       0.8466%  
       P0_bbx_x1px1m                4   1.42265792e-17    1.1440e-19       0.8041%  

Total ABS and 
Total: 
                      3.16871693e-03 +- 8.0806e-06  (2.5501e-01%)
                      3.03988994e-03 +- 9.1636e-06  (3.0145e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/res_1.txt <==


Cross section per integration channel:
       P0_uxu_x1px1m                2   7.37130062e-04    3.0508e-06       0.4139%  
       P0_uux_x1px1m                2   7.35357999e-04    2.8920e-06       0.3933%  
       P0_dxd_x1px1m                2   4.57294828e-04    1.8887e-06       0.4130%  
       P0_ddx_x1px1m                2   4.57320900e-04    1.8966e-06       0.4147%  
       P0_uux_x1px1m                1   2.50149650e-04    9.5564e-07       0.3820%  
       P0_uxu_x1px1m                1   2.49302848e-04    9.5817e-07       0.3843%  
       P0_sxs_x1px1m                2   2.84312080e-05    1.8142e-07       0.6381%  
       P0_ssx_x1px1m                2   2.80974640e-05    1.7354e-07       0.6176%  
       P0_dxd_x1px1m                1   2.99803277e-05    1.2098e-07       0.4035%  
       P0_ddx_x1px1m                1   2.99975323e-05    1.2185e-07       0.4062%  
       P0_ccx_x1px1m                2   5.58761507e-06    4.1736e-08       0.7469%  
       P0_cxc_x1px1m                2   5.56227624e-06    4.1480e-08       0.7457%  
       P0_bbx_x1px1m                2   2.68504905e-06    2.6041e-08       0.9699%  
       P0_bxb_x1px1m                2   2.64392344e-06    2.6018e-08       0.9841%  
       P0_cxc_x1px1m                1   1.87782606e-06    1.4111e-08       0.7514%  
       P0_ccx_x1px1m                1   1.88892719e-06    1.3914e-08       0.7366%  
       P0_sxs_x1px1m                1   1.84968883e-06    1.1480e-08       0.6206%  
       P0_ssx_x1px1m                1   1.83282441e-06    1.1400e-08       0.6220%  
       P0_bbx_x1px1m                1   1.75620147e-07    1.7144e-09       0.9762%  
       P0_bxb_x1px1m                1   1.72514469e-07    1.7161e-09       0.9948%  
       P0_uxu_x1px1m                3   1.65403101e-07    7.3494e-10       0.4443%  
       P0_uux_x1px1m                3   1.64741317e-07    7.3628e-10       0.4469%  
       P0_ddx_x1px1m                3   6.78856663e-08    3.4767e-10       0.5121%  
       P0_dxd_x1px1m                3   6.76194450e-08    3.4417e-10       0.5090%  
       P0_ssx_x1px1m                3   3.99735759e-09    3.1107e-11       0.7782%  
       P0_sxs_x1px1m                3   4.10590830e-09    2.9840e-11       0.7268%  
       P0_cxc_x1px1m                3   8.19186833e-10    6.3879e-12       0.7798%  
       P0_ccx_x1px1m                3   8.15333848e-10    6.1873e-12       0.7589%  
       P0_bxb_x1px1m                3   2.29518108e-10    2.3268e-12       1.0138%  
       P0_bbx_x1px1m                3   2.26267638e-10    2.3128e-12       1.0222%  
       P0_bxb_x1px1m                4   9.78183863e-18    1.0030e-19       1.0254%  
       P0_bbx_x1px1m                4   9.96372842e-18    9.8358e-20       0.9872%  


ABS cross section per integration channel:
       P0_uxu_x1px1m                2   7.64479411e-04    2.6299e-06       0.3440%  
       P0_uux_x1px1m                2   7.64330989e-04    2.4249e-06       0.3173%  
       P0_dxd_x1px1m                2   4.77519083e-04    1.5760e-06       0.3300%  
       P0_ddx_x1px1m                2   4.78223269e-04    1.5740e-06       0.3291%  
       P0_uux_x1px1m                1   2.58465164e-04    8.1988e-07       0.3172%  
       P0_uxu_x1px1m                1   2.58100193e-04    8.1371e-07       0.3153%  
       P0_sxs_x1px1m                2   3.31255075e-05    1.2804e-07       0.3865%  
       P0_ssx_x1px1m                2   3.27131453e-05    1.1853e-07       0.3623%  
       P0_dxd_x1px1m                1   3.12443317e-05    1.0110e-07       0.3236%  
       P0_ddx_x1px1m                1   3.13652120e-05    1.0052e-07       0.3205%  
       P0_ccx_x1px1m                2   6.94593933e-06    2.7727e-08       0.3992%  
       P0_cxc_x1px1m                2   6.90883446e-06    2.7582e-08       0.3992%  
       P0_bbx_x1px1m                2   3.81426253e-06    1.6061e-08       0.4211%  
       P0_bxb_x1px1m                2   3.80580502e-06    1.5767e-08       0.4143%  
       P0_cxc_x1px1m                1   2.34870931e-06    9.2243e-09       0.3927%  
       P0_ccx_x1px1m                1   2.33889697e-06    9.2120e-09       0.3939%  
       P0_sxs_x1px1m                1   2.15617627e-06    7.8330e-09       0.3633%  
       P0_ssx_x1px1m                1   2.14449177e-06    7.6829e-09       0.3583%  
       P0_bbx_x1px1m                1   2.49185759e-07    1.0731e-09       0.4306%  
       P0_bxb_x1px1m                1   2.49032184e-07    1.0493e-09       0.4213%  
       P0_uxu_x1px1m                3   1.71403046e-07    6.5208e-10       0.3804%  
       P0_uux_x1px1m                3   1.71050993e-07    6.4882e-10       0.3793%  
       P0_ddx_x1px1m                3   7.29267137e-08    2.8380e-10       0.3892%  
       P0_dxd_x1px1m                3   7.25717031e-08    2.8020e-10       0.3861%  
       P0_ssx_x1px1m                3   4.87408251e-09    2.2837e-11       0.4685%  
       P0_sxs_x1px1m                3   4.93006980e-09    2.1532e-11       0.4368%  
       P0_cxc_x1px1m                3   1.01622620e-09    4.4716e-12       0.4400%  
       P0_ccx_x1px1m                3   1.01135667e-09    4.2186e-12       0.4171%  
       P0_bxb_x1px1m                3   3.26920726e-10    1.5218e-12       0.4655%  
       P0_bbx_x1px1m                3   3.23211044e-10    1.5140e-12       0.4684%  
       P0_bxb_x1px1m                4   1.41389812e-17    6.4000e-20       0.4526%  
       P0_bbx_x1px1m                4   1.40542971e-17    6.3713e-20       0.4533%  

Total ABS and 
Total: 
                      3.16102807e-03 +- 4.3755e-06  (1.3842e-01%)
                      3.02781493e-03 +- 5.1734e-06  (1.7086e-01%) 


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/run_m750_tag_1_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                         MadGraph5_aMC@NLO                          *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated                                               *
#                                                                    *
# 1. software version                                                *
# 2. proc_card.dat      : code generation info including model       *
# 3. param_card.dat     : model primary parameters in the LH format  *
# 4. run_card.dat       : running parameters (collider and cuts)     *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#5.2.5.2
</MGVersion>
<MGRunCard>
#***********************************************************************
#                        MadGraph5_aMC@NLO                             *
#                                                                      *
#                      run_card.dat aMC@NLO                            *
#                                                                      *
#  This file is used to set the parameters of the run.                 *
#                                                                      *
#  Some notation/conventions:                                          *
#                                                                      *
#   Lines starting with a hash (#) are info or comments                *
#                                                                      *
#   mind the format:   value    = variable     ! comment               *
#                                                                      *
#   Some of the values of variables can be list. These can either be   *
#   comma or space separated.                                          *
#***********************************************************************
#
#*******************                                                 
# Running parameters
#*******************                                                 
#
#***********************************************************************
# Tag name for the run (one word)                                      *
#***********************************************************************
  tag_1	= run_tag ! name of the run 
#***********************************************************************
# Number of LHE events (and their normalization) and the required      *
# (relative) accuracy on the Xsec.                                     *
# These values are ignored for fixed order runs                        *
#***********************************************************************
  10000	= nevents ! Number of unweighted events requested 
  -1.0	= req_acc ! Required accuracy (-1=auto determined from nevents)
  -1	= nevt_job ! Max number of events per job in event generation. 
                 !  (-1= no split).
#***********************************************************************
# Normalize the weights of LHE events such that they sum or average to *
# the total cross section                                              *
#***********************************************************************
  average	= event_norm ! average or sum
#***********************************************************************
# Number of points per itegration channel (ignored for aMC@NLO runs)   *
#***********************************************************************
  0.005	= req_acc_fo ! Required accuracy (-1=ignored, and use the 
 	                   ! number of points and iter. below)
# These numbers are ignored except if req_acc_FO is equal to -1
  5000	= npoints_fo_grid ! number of points to setup grids
  4	= niters_fo_grid ! number of iter. to setup grids
  10000	= npoints_fo ! number of points to compute Xsec
  6	= niters_fo ! number of iter. to compute Xsec
#***********************************************************************
# Random number seed                                                   *
#***********************************************************************
  0	= iseed ! rnd seed (0=assigned automatically=default))
#***********************************************************************
# Collider type and energy                                             *
#***********************************************************************
  1	= lpp1 ! beam 1 type (0 = no PDF)
  1	= lpp2 ! beam 2 type (0 = no PDF)
  6500.0	= ebeam1 ! beam 1 energy in GeV
  6500.0	= ebeam2 ! beam 2 energy in GeV
#***********************************************************************
# PDF choice: this automatically fixes also alpha_s(MZ) and its evol.  *
#***********************************************************************
  lhapdf	= pdlabel ! PDF set
  260000	= lhaid ! If pdlabel=lhapdf, this is the lhapdf number. Only 
              ! numbers for central PDF sets are allowed. Can be a list; 
              ! PDF sets beyond the first are included via reweighting.
#***********************************************************************
# Include the NLO Monte Carlo subtr. terms for the following parton    *
# shower (HERWIG6 | HERWIGPP | PYTHIA6Q | PYTHIA6PT | PYTHIA8)         *
# WARNING: PYTHIA6PT works only for processes without FSR!!!!          *
#***********************************************************************
  HERWIG6	= parton_shower 
  1.0	= shower_scale_factor ! multiply default shower starting
                                  ! scale by this factor
#***********************************************************************
# Renormalization and factorization scales                             *
# (Default functional form for the non-fixed scales is the sum of      *
# the transverse masses divided by two of all final state particles    * 
# and partons. This can be changed in SubProcesses/set_scales.f or via *
# dynamical_scale_choice option)                                       *
#***********************************************************************
  True	= fixed_ren_scale ! if .true. use fixed ren scale
  True	= fixed_fac_scale ! if .true. use fixed fac scale
  750.0	= mur_ref_fixed ! fixed ren reference scale 
  750.0	= muf_ref_fixed ! fixed fact reference scale
  0	= dynamical_scale_choice ! Choose one (or more) of the predefined
           ! dynamical choices. Can be a list; scale choices beyond the
           ! first are included via reweighting
  1.0	= mur_over_ref ! ratio of current muR over reference muR
  1.0	= muf_over_ref ! ratio of current muF over reference muF
#*********************************************************************** 
# Reweight variables for scale dependence and PDF uncertainty          *
#***********************************************************************
  1.0, 2.0, 0.5	= rw_rscale ! muR factors to be included by reweighting
  1.0, 2.0, 0.5	= rw_fscale ! muF factors to be included by reweighting
  True	= reweight_scale ! Reweight to get scale variation using the 
            ! rw_rscale and rw_fscale factors. Should be a list of 
            ! booleans of equal length to dynamical_scale_choice to
            ! specify for which choice to include scale dependence.
  True	= reweight_pdf ! Reweight to get PDF uncertainty. Should be a
            ! list booleans of equal length to lhaid to specify for
            !  which PDF set to include the uncertainties.
#***********************************************************************
# Store reweight information in the LHE file for off-line model-       *
# parameter reweighting at NLO+PS accuracy                             *
#***********************************************************************
  False	= store_rwgt_info ! Store info for reweighting in LHE file
#***********************************************************************
# ickkw parameter:                                                     *
#   0: No merging                                                      *
#   3: FxFx Merging - WARNING! Applies merging only at the hard-event  *
#      level. After showering an MLM-type merging should be applied as *
#      well. See http://amcatnlo.cern.ch/FxFx_merging.htm for details. *
#   4: UNLOPS merging (with pythia8 only). No interface from within    *
#      MG5_aMC available, but available in Pythia8.                    *
#  -1: NNLL+NLO jet-veto computation. See arxiv:1412.8408 [hep-ph].    *
#***********************************************************************
  0	= ickkw 
#***********************************************************************
#
#***********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma). Determines which resonances are      *
# written in the LHE event file                                        *
#***********************************************************************
  15.0	= bwcutoff 
#***********************************************************************
# Cuts on the jets. Jet clustering is performed by FastJet.            *
#  - When matching to a parton shower, these generation cuts should be *
#    considerably softer than the analysis cuts.                       *
#  - More specific cuts can be specified in SubProcesses/cuts.f        *
#***********************************************************************
  1.0	= jetalgo ! FastJet jet algorithm (1=kT, 0=C/A, -1=anti-kT)
  0.7	= jetradius ! The radius parameter for the jet algorithm
  10.0	= ptj ! Min jet transverse momentum
  -1.0	= etaj ! Max jet abs(pseudo-rap) (a value .lt.0 means no cut)
#***********************************************************************
# Cuts on the charged leptons (e+, e-, mu+, mu-, tau+ and tau-)        *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  0.0	= ptl ! Min lepton transverse momentum
  -1.0	= etal ! Max lepton abs(pseudo-rap) (a value .lt.0 means no cut)
  0.0	= drll ! Min distance between opposite sign lepton pairs
  0.0	= drll_sf ! Min distance between opp. sign same-flavor lepton pairs
  0.0	= mll ! Min inv. mass of all opposite sign lepton pairs
  30.0	= mll_sf ! Min inv. mass of all opp. sign same-flavor lepton pairs
#***********************************************************************
# Photon-isolation cuts, according to hep-ph/9801442. When ptgmin=0,   *
# all the other parameters are ignored.                                *
# More specific cuts can be specified in SubProcesses/cuts.f           *
#***********************************************************************
  20.0	= ptgmin ! Min photon transverse momentum
  -1.0	= etagamma ! Max photon abs(pseudo-rap)
  0.4	= r0gamma ! Radius of isolation code
  1.0	= xn ! n parameter of eq.(3.4) in hep-ph/9801442
  1.0	= epsgamma ! epsilon_gamma parameter of eq.(3.4) in hep-ph/9801442
  True	= isoem ! isolate photons from EM energy (photons and leptons)
#***********************************************************************
# For aMCfast+APPLGRID use in PDF fitting (http://amcfast.hepforge.org)*
#***********************************************************************
  0	= iappl ! aMCfast switch (0=OFF, 1=prepare grids, 2=fill grids)
#***********************************************************************
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR HMIX
###################################
BLOCK HMIX # 
      2 1.000000e+01 # tb
###################################
## INFORMATION FOR LOOP
###################################
BLOCK LOOP # 
      1 9.118800e+01 # mu_r
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      1000001 1.500000e+04 # msdl
      1000002 1.500000e+04 # msul
      1000003 1.500000e+04 # mssl
      1000004 1.500000e+04 # mscl
      1000005 1.500000e+04 # msbl
      1000006 1.600000e+04 # mstl
      1000011 1.500000e+04 # msel
      1000012 1.500000e+04 # msne
      1000013 1.500000e+04 # msmul
      1000014 1.500000e+04 # msnm
      1000015 1.500000e+04 # mstau1
      1000016 1.500000e+04 # msnt
      1000021 1.500000e+04 # mgo
      1000022 1.500000e+04 # mneu1
      1000023 1.500000e+04 # mneu2
      1000024 7.500000e+02 # mch1
      1000025 1.500000e+04 # mneu3
      1000035 1.500000e+04 # mneu4
      1000037 1.500000e+04 # mch2
      2000001 1.500000e+04 # msdr
      2000002 1.500000e+04 # msur
      2000003 1.500000e+04 # mssr
      2000004 1.500000e+04 # mscr
      2000005 1.500000e+04 # msbr
      2000006 1.700000e+04 # mstr
      2000011 1.500000e+04 # mser
      2000013 1.500000e+04 # msmur
      2000015 1.500000e+04 # mstau2
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      5 0.000000e+00 # b : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (cmath.pi*mz__exp__2)/(aewm1*gf*sqrt__2)))
###################################
## INFORMATION FOR MSOFT
###################################
BLOCK MSOFT # 
      1 0.000000e+00 # mstlr
###################################
## INFORMATION FOR NMIX
###################################
BLOCK NMIX # 
      1 1 1.000000e+00 # nn1x1
      1 2 0.000000e+00 # nn1x2
      1 3 0.000000e+00 # nn1x3
      1 4 0.000000e+00 # nn1x4
      2 1 0.000000e+00 # nn2x1
      2 2 1.000000e+00 # nn2x2
      2 3 0.000000e+00 # nn2x3
      2 4 0.000000e+00 # nn2x4
      3 1 0.000000e+00 # nn3x1
      3 2 0.000000e+00 # nn3x2
      3 3 7.071070e-01 # nn3x3
      3 4 7.071070e-01 # nn3x4
      4 1 0.000000e+00 # nn4x1
      4 2 0.000000e+00 # nn4x2
      4 3 -7.071070e-01 # nn4x3
      4 4 7.071070e-01 # nn4x4
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.184000e-01 # as
###################################
## INFORMATION FOR STAUMIX
###################################
BLOCK STAUMIX # 
      1 1 7.071070e-01 # rtau1x1
      1 2 7.071070e-01 # rtau1x2
      2 1 -7.071070e-01 # rtau2x1
      2 2 7.071070e-01 # rtau2x2
###################################
## INFORMATION FOR UMIX
###################################
BLOCK UMIX # 
      1 1 1.000000e+00 # uu1x1
      1 2 0.000000e+00 # uu1x2
      2 1 0.000000e+00 # uu2x1
      2 2 1.000000e+00 # uu2x2
###################################
## INFORMATION FOR VMIX
###################################
BLOCK VMIX # 
      1 1 9.999995e-01 # vv1x1
      1 2 1.000000e-03 # vv1x2
      2 1 1.000000e-03 # vv2x1
      2 2 9.999995e-01 # vv2x2
###################################
## INFORMATION FOR DECAY
###################################
DECAY 6 1.508336e+00 # wt
DECAY 23 2.495200e+00 # wz
DECAY 24 2.085000e+00 # ww
DECAY 1000001 0.000000e+00 # wsdl
DECAY 1000002 0.000000e+00 # wsul
DECAY 1000003 0.000000e+00 # wssl
DECAY 1000004 0.000000e+00 # wscl
DECAY 1000005 0.000000e+00 # wsbl
DECAY 1000006 0.000000e+00 # wstl
DECAY 1000011 0.000000e+00 # wsel
DECAY 1000012 0.000000e+00 # wsne
DECAY 1000013 0.000000e+00 # wsmul
DECAY 1000014 0.000000e+00 # wsnm
DECAY 1000015 0.000000e+00 # wstau1
DECAY 1000016 0.000000e+00 # wsnt
DECAY 1000021 0.000000e+00 # wgo
DECAY 1000022 0.000000e+00 # wneu1
DECAY 1000023 0.000000e+00 # wneu2
DECAY 1000024 0.000000e+00 # wch1
DECAY 1000025 0.000000e+00 # wneu3
DECAY 1000035 0.000000e+00 # wneu4
DECAY 1000037 0.000000e+00 # wch2
DECAY 2000001 0.000000e+00 # wsdr
DECAY 2000002 0.000000e+00 # wsur
DECAY 2000003 0.000000e+00 # wssr
DECAY 2000004 0.000000e+00 # wscr
DECAY 2000005 0.000000e+00 # wsbr
DECAY 2000006 0.000000e+00 # wstr
DECAY 2000011 0.000000e+00 # wser
DECAY 2000013 0.000000e+00 # wsmur
DECAY 2000015 0.000000e+00 # wstau2
DECAY 1 0.000000e+00 # d : 0.0
DECAY 2 0.000000e+00 # u : 0.0
DECAY 3 0.000000e+00 # s : 0.0
DECAY 4 0.000000e+00 # c : 0.0
DECAY 5 0.000000e+00 # b : 0.0
DECAY 11 0.000000e+00 # e- : 0.0
DECAY 12 0.000000e+00 # ve : 0.0
DECAY 13 0.000000e+00 # mu- : 0.0
DECAY 14 0.000000e+00 # vm : 0.0
DECAY 15 0.000000e+00 # ta- : 0.0
DECAY 16 0.000000e+00 # vt : 0.0
DECAY 21 0.000000e+00 # g : 0.0
DECAY 22 0.000000e+00 # a : 0.0
###################################
## INFORMATION FOR QNUMBERS 1000022
###################################
BLOCK QNUMBERS 1000022 #           n1
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000023
###################################
BLOCK QNUMBERS 1000023 #           n2
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000025
###################################
BLOCK QNUMBERS 1000025 #           n3
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000035
###################################
BLOCK QNUMBERS 1000035 #           n4
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000024
###################################
BLOCK QNUMBERS 1000024 #           x1+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000037
###################################
BLOCK QNUMBERS 1000037 #           x2+
      1 3 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000021
###################################
BLOCK QNUMBERS 1000021 #           go
      1 0 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000012
###################################
BLOCK QNUMBERS 1000012 #           sve
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000014
###################################
BLOCK QNUMBERS 1000014 #           svm
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000016
###################################
BLOCK QNUMBERS 1000016 #           svt
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000011
###################################
BLOCK QNUMBERS 1000011 #           el-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000013
###################################
BLOCK QNUMBERS 1000013 #           mul-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000015
###################################
BLOCK QNUMBERS 1000015 #           ta1-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000011
###################################
BLOCK QNUMBERS 2000011 #           er-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000013
###################################
BLOCK QNUMBERS 2000013 #           mur-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000015
###################################
BLOCK QNUMBERS 2000015 #           ta2-
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000002
###################################
BLOCK QNUMBERS 1000002 #           ul
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000004
###################################
BLOCK QNUMBERS 1000004 #           cl
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000006
###################################
BLOCK QNUMBERS 1000006 #           t1
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000002
###################################
BLOCK QNUMBERS 2000002 #           ur
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000004
###################################
BLOCK QNUMBERS 2000004 #           cr
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000006
###################################
BLOCK QNUMBERS 2000006 #           t2
      1 2 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000001
###################################
BLOCK QNUMBERS 1000001 #           dl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000003
###################################
BLOCK QNUMBERS 1000003 #           sl
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 1000005
###################################
BLOCK QNUMBERS 1000005 #           b1
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000001
###################################
BLOCK QNUMBERS 2000001 #           dr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000003
###################################
BLOCK QNUMBERS 2000003 #           sr
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 2000005
###################################
BLOCK QNUMBERS 2000005 #           b2
      1 -1 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
</slha>
<run_settings>
fixed_order = ON
reweight = OFF
madspin = Not installed
shower = OFF
madanalysis5 = Not installed
order = NLO
</run_settings>
<foanalyse>
#######################################################################
#                             
# This file contains the settings for analyses to be linked to fixed
# order runs. Analysis files are meant to be put (or linked) inside
# <PROCDIR>/FixedOrderAnalysis/ (<PROCDIR> is the name of the exported
# process directory). See the
# <PROCDIR>/FixedOrderAnalysis/analysis_*_template.f file for details
# on how to write your own analysis.
#                                                                               
#######################################################################
#
# Analysis format. Can either be 'topdrawer', 'root', 'HwU' or 'none'.
# When choosing HwU, it comes with a GnuPlot wrapper. When choosing
# topdrawer, the histogramming package 'dbook.f' is included in the
# code, while when choosing root the 'rbook_fe8.f' and 'rbook_be8.cc'
# are included. If 'none' is chosen, all the other entries below have
# to be set empty.
FO_ANALYSIS_FORMAT = HwU
#
# Needed extra-libraries (FastJet is already linked):
FO_EXTRALIBS = 
#
# (Absolute) path to the extra libraries. Directory names should be
# separated by white spaces.
FO_EXTRAPATHS =
#
# (Absolute) path to the dirs containing header files needed by the
# libraries (e.g. C++ header files):
FO_INCLUDEPATHS =                      
#
# User's analysis (to be put in the <PROCDIR>/FixedOrderAnalysis/
# directory). Please use .o as extension and white spaces to separate
# files.
FO_ANALYSE = analysis_HwU_template.o
#
#
## When linking with root, the following settings are a working
## example on lxplus (CERN) as of July 2014. When using this, comment
## out the lines above and replace <PATH_TO_ROOT> with the physical
## path to root,
## e.g. /afs/cern.ch/sw/lcg/app/releases/ROOT/5.34.11/x86_64-slc6-gcc46-dbg/root/
#FO_ANALYSIS_FORMAT = root
#FO_EXTRALIBS = Core Cint Hist Matrix MathCore RIO dl Thread
#FO_EXTRAPATHS = <PATH_TO_ROOT>/lib
#FO_INCLUDEPATHS = <PATH_TO_ROOT>/include
#FO_ANALYSE = analysis_root_template.o
</foanalyse>
</header>
</LesHouchesEvents>


==> anc/SUSYNLO/SUSY_xpmxpm/Events/run_m750/summary.txt <==

   --------------------------------------------------------------
      Final results and run summary:
      Process p p > xpm xpm [QCD]
      Run at p-p collider (6500.0 + 6500.0 GeV)
      Total cross section: 3.028e-03 +- 5.2e-06 pb
   --------------------------------------------------------------
      Scale variation (computed from histogram information):
          Dynamical_scale_choice 0 (envelope of 9 values): 
              3.028e-03 pb  +2.3% -2.7%
      PDF variation (computed from histogram information):
          260000 (101 members; combination method unknown): 
              3.028e-03 pb
   --------------------------------------------------------------

